Lattice calculation of the pion transition form factor with $N_f=2+1$ Wilson quarks

We present a lattice QCD calculation of the double-virtual neutral pion transition form factor, with the goal to cover the kinematic range relevant to hadronic light-by-light scattering in the muon $g-2$. Several improvements have been made compared to our previous work. First, we take into account the effects of the strange quark by using the $N_f=2+1$ CLS gauge ensembles. Secondly, we have implemented the on-shell $\mathcal{O}(a)$-improvement of the vector current to reduce the discretization effects associated with Wilson quarks. Finally, in order to have access to a wider range of photon virtualities, we have computed the transition form factor in a moving frame as well as in the pion rest-frame. After extrapolating the form factor to the continuum and to physical quark masses, we compare our results with phenomenology. We extract the normalization of the form factor with a precision of 3.5\% and confirm within our uncertainty previous somewhat conflicting estimates for a low-energy constant that appears in chiral perturbation theory for the decay $\pi^0 \to \gamma\gamma$ at NLO. With additional input from experiment and theory, we reproduce recent estimates for the decay width $\Gamma(\pi^0 \to \gamma\gamma)$. We also study the asymptotic large-$Q^2$ behavior of the transition form factor in the double-virtual case. Finally, we provide as our main result a more precise model-independent lattice estimate of the pion-pole contribution to hadronic light-by-light scattering in the muon $g-2$: $a_{\mu}^{\mathrm{HLbL}; \pi^0} = (59.7 \pm 3.6) \times 10^{-11}$. Using in addition the normalization of the form factor obtained by the PrimEx experiment, we get the lattice and data-driven estimate $a_{\mu}^{\mathrm{HLbL}; \pi^0} = (62.3 \pm 2.3) \times 10^{-11}$.

==> anc/TFF.dat <==
# TFF at the physical point using the modified z-expansion given by Eq.(43)
# Format : loop over Q1^2 (200 values) loop over Q2^2<=Q1^2 

# Q1^2 [GeV^2]	Q2^2 [GeV^2]	val [GeV^1]	err [GeV^1]

0.000	0.000	2.605e-01	1.267e-02
0.025	0.000	2.498e-01	9.834e-03
0.025	0.025	2.402e-01	8.087e-03
0.050	0.000	2.404e-01	8.120e-03
0.050	0.025	2.316e-01	6.992e-03
0.050	0.050	2.234e-01	6.245e-03
0.075	0.000	2.320e-01	7.025e-03
0.075	0.025	2.236e-01	6.251e-03
0.075	0.050	2.159e-01	5.707e-03
0.075	0.075	2.087e-01	5.295e-03
0.100	0.000	2.242e-01	6.288e-03
0.100	0.025	2.163e-01	5.717e-03
0.100	0.050	2.089e-01	5.299e-03
0.100	0.075	2.019e-01	4.972e-03
0.100	0.100	1.954e-01	4.709e-03
0.125	0.000	2.172e-01	5.770e-03
0.125	0.025	2.096e-01	5.319e-03
0.125	0.050	2.024e-01	4.982e-03
0.125	0.075	1.956e-01	4.714e-03
0.125	0.100	1.893e-01	4.496e-03
0.125	0.125	1.834e-01	4.317e-03
0.150	0.000	2.106e-01	5.392e-03
0.150	0.025	2.033e-01	5.016e-03
0.150	0.050	1.963e-01	4.733e-03
0.150	0.075	1.897e-01	4.507e-03
0.150	0.100	1.836e-01	4.322e-03
0.150	0.125	1.778e-01	4.168e-03
0.150	0.150	1.724e-01	4.038e-03
0.175	0.000	2.045e-01	5.111e-03
0.175	0.025	1.974e-01	4.782e-03
0.175	0.050	1.906e-01	4.537e-03
0.175	0.075	1.842e-01	4.341e-03
0.175	0.100	1.782e-01	4.180e-03
0.175	0.125	1.726e-01	4.044e-03
0.175	0.150	1.674e-01	3.928e-03
0.175	0.175	1.624e-01	3.828e-03
0.200	0.000	1.988e-01	4.899e-03
0.200	0.025	1.919e-01	4.602e-03
0.200	0.050	1.852e-01	4.383e-03
0.200	0.075	1.790e-01	4.208e-03
0.200	0.100	1.732e-01	4.063e-03
0.200	0.125	1.677e-01	3.940e-03
0.200	0.150	1.626e-01	3.833e-03
0.200	0.175	1.578e-01	3.740e-03
0.200	0.200	1.533e-01	3.657e-03
0.225	0.000	1.934e-01	4.739e-03
0.225	0.025	1.867e-01	4.464e-03
0.225	0.050	1.802e-01	4.262e-03
0.225	0.075	1.741e-01	4.101e-03
0.225	0.100	1.685e-01	3.967e-03
0.225	0.125	1.631e-01	3.852e-03
0.225	0.150	1.581e-01	3.752e-03
0.225	0.175	1.535e-01	3.663e-03
0.225	0.200	1.491e-01	3.583e-03
0.225	0.225	1.450e-01	3.510e-03
0.250	0.000	1.884e-01	4.618e-03
0.250	0.025	1.818e-01	4.358e-03
0.250	0.050	1.755e-01	4.168e-03
0.250	0.075	1.695e-01	4.015e-03
0.250	0.100	1.640e-01	3.888e-03
0.250	0.125	1.588e-01	3.778e-03
0.250	0.150	1.539e-01	3.681e-03
0.250	0.175	1.494e-01	3.594e-03
0.250	0.200	1.451e-01	3.515e-03
0.250	0.225	1.411e-01	3.443e-03
0.250	0.250	1.373e-01	3.377e-03
0.275	0.000	1.836e-01	4.526e-03
0.275	0.025	1.771e-01	4.277e-03
0.275	0.050	1.710e-01	4.094e-03
0.275	0.075	1.652e-01	3.946e-03
0.275	0.100	1.598e-01	3.822e-03
0.275	0.125	1.547e-01	3.714e-03
0.275	0.150	1.500e-01	3.618e-03
0.275	0.175	1.455e-01	3.532e-03
0.275	0.200	1.413e-01	3.453e-03
0.275	0.225	1.374e-01	3.381e-03
0.275	0.250	1.338e-01	3.315e-03
0.275	0.275	1.303e-01	3.253e-03
0.300	0.000	1.791e-01	4.457e-03
0.300	0.025	1.728e-01	4.216e-03
0.300	0.050	1.667e-01	4.036e-03
0.300	0.075	1.611e-01	3.890e-03
0.300	0.100	1.558e-01	3.766e-03
0.300	0.125	1.508e-01	3.658e-03
0.300	0.150	1.462e-01	3.562e-03
0.300	0.175	1.419e-01	3.476e-03
0.300	0.200	1.378e-01	3.397e-03
0.300	0.225	1.340e-01	3.324e-03
0.300	0.250	1.304e-01	3.257e-03
0.300	0.275	1.270e-01	3.194e-03
0.300	0.300	1.239e-01	3.135e-03
0.325	0.000	1.748e-01	4.405e-03
0.325	0.025	1.686e-01	4.169e-03
0.325	0.050	1.627e-01	3.990e-03
0.325	0.075	1.572e-01	3.843e-03
0.325	0.100	1.520e-01	3.719e-03
0.325	0.125	1.472e-01	3.609e-03
0.325	0.150	1.426e-01	3.512e-03
0.325	0.175	1.384e-01	3.424e-03
0.325	0.200	1.345e-01	3.344e-03
0.325	0.225	1.307e-01	3.271e-03
0.325	0.250	1.272e-01	3.203e-03
0.325	0.275	1.240e-01	3.139e-03
0.325	0.300	1.209e-01	3.080e-03
0.325	0.325	1.179e-01	3.024e-03
0.350	0.000	1.708e-01	4.366e-03
0.350	0.025	1.647e-01	4.133e-03
0.350	0.050	1.589e-01	3.953e-03
0.350	0.075	1.535e-01	3.805e-03
0.350	0.100	1.484e-01	3.678e-03
0.350	0.125	1.437e-01	3.566e-03
0.350	0.150	1.393e-01	3.467e-03
0.350	0.175	1.352e-01	3.377e-03
0.350	0.200	1.313e-01	3.296e-03
0.350	0.225	1.277e-01	3.221e-03
0.350	0.250	1.243e-01	3.152e-03
0.350	0.275	1.210e-01	3.088e-03
0.350	0.300	1.180e-01	3.027e-03
0.350	0.325	1.152e-01	2.971e-03
0.350	0.350	1.125e-01	2.917e-03
0.375	0.000	1.669e-01	4.337e-03
0.375	0.025	1.609e-01	4.105e-03
0.375	0.050	1.553e-01	3.924e-03
0.375	0.075	1.500e-01	3.773e-03
0.375	0.100	1.450e-01	3.643e-03
0.375	0.125	1.404e-01	3.528e-03
0.375	0.150	1.361e-01	3.426e-03
0.375	0.175	1.321e-01	3.334e-03
0.375	0.200	1.283e-01	3.251e-03
0.375	0.225	1.247e-01	3.174e-03
0.375	0.250	1.214e-01	3.104e-03
0.375	0.275	1.183e-01	3.039e-03
0.375	0.300	1.153e-01	2.978e-03
0.375	0.325	1.126e-01	2.920e-03
0.375	0.350	1.099e-01	2.866e-03
0.375	0.375	1.074e-01	2.815e-03
0.400	0.000	1.632e-01	4.314e-03
0.400	0.025	1.574e-01	4.083e-03
0.400	0.050	1.518e-01	3.900e-03
0.400	0.075	1.466e-01	3.745e-03
0.400	0.100	1.418e-01	3.612e-03
0.400	0.125	1.373e-01	3.494e-03
0.400	0.150	1.331e-01	3.389e-03
0.400	0.175	1.291e-01	3.294e-03
0.400	0.200	1.254e-01	3.209e-03
0.400	0.225	1.220e-01	3.131e-03
0.400	0.250	1.187e-01	3.059e-03
0.400	0.275	1.157e-01	2.992e-03
0.400	0.300	1.128e-01	2.930e-03
0.400	0.325	1.101e-01	2.872e-03
0.400	0.350	1.075e-01	2.818e-03
0.400	0.375	1.051e-01	2.766e-03
0.400	0.400	1.028e-01	2.717e-03
0.425	0.000	1.597e-01	4.296e-03
0.425	0.025	1.539e-01	4.065e-03
0.425	0.050	1.485e-01	3.879e-03
0.425	0.075	1.435e-01	3.722e-03
0.425	0.100	1.387e-01	3.584e-03
0.425	0.125	1.343e-01	3.463e-03
0.425	0.150	1.302e-01	3.354e-03
0.425	0.175	1.263e-01	3.257e-03
0.425	0.200	1.227e-01	3.169e-03
0.425	0.225	1.193e-01	3.089e-03
0.425	0.250	1.162e-01	3.016e-03
0.425	0.275	1.132e-01	2.949e-03
0.425	0.300	1.104e-01	2.886e-03
0.425	0.325	1.077e-01	2.827e-03
0.425	0.350	1.052e-01	2.772e-03
0.425	0.375	1.028e-01	2.720e-03
0.425	0.400	1.006e-01	2.671e-03
0.425	0.425	9.847e-02	2.624e-03
0.450	0.000	1.563e-01	4.281e-03
0.450	0.025	1.507e-01	4.050e-03
0.450	0.050	1.454e-01	3.862e-03
0.450	0.075	1.404e-01	3.701e-03
0.450	0.100	1.358e-01	3.560e-03
0.450	0.125	1.315e-01	3.435e-03
0.450	0.150	1.274e-01	3.323e-03
0.450	0.175	1.237e-01	3.223e-03
0.450	0.200	1.201e-01	3.133e-03
0.450	0.225	1.168e-01	3.051e-03
0.450	0.250	1.137e-01	2.976e-03
0.450	0.275	1.108e-01	2.907e-03
0.450	0.300	1.081e-01	2.843e-03
0.450	0.325	1.055e-01	2.784e-03
0.450	0.350	1.030e-01	2.728e-03
0.450	0.375	1.007e-01	2.676e-03
0.450	0.400	9.852e-02	2.626e-03
0.450	0.425	9.644e-02	2.579e-03
0.450	0.450	9.447e-02	2.535e-03
0.475	0.000	1.531e-01	4.269e-03
0.475	0.025	1.476e-01	4.038e-03
0.475	0.050	1.424e-01	3.847e-03
0.475	0.075	1.375e-01	3.683e-03
0.475	0.100	1.330e-01	3.538e-03
0.475	0.125	1.288e-01	3.409e-03
0.475	0.150	1.248e-01	3.294e-03
0.475	0.175	1.211e-01	3.191e-03
0.475	0.200	1.177e-01	3.099e-03
0.475	0.225	1.145e-01	3.015e-03
0.475	0.250	1.114e-01	2.938e-03
0.475	0.275	1.086e-01	2.868e-03
0.475	0.300	1.059e-01	2.803e-03
0.475	0.325	1.034e-01	2.743e-03
0.475	0.350	1.010e-01	2.687e-03
0.475	0.375	9.870e-02	2.634e-03
0.475	0.400	9.655e-02	2.584e-03
0.475	0.425	9.452e-02	2.537e-03
0.475	0.450	9.258e-02	2.492e-03
0.475	0.475	9.075e-02	2.450e-03
0.500	0.000	1.500e-01	4.258e-03
0.500	0.025	1.446e-01	4.027e-03
0.500	0.050	1.395e-01	3.834e-03
0.500	0.075	1.347e-01	3.666e-03
0.500	0.100	1.303e-01	3.518e-03
0.500	0.125	1.262e-01	3.386e-03
0.500	0.150	1.223e-01	3.268e-03
0.500	0.175	1.187e-01	3.162e-03
0.500	0.200	1.153e-01	3.067e-03
0.500	0.225	1.122e-01	2.981e-03
0.500	0.250	1.092e-01	2.903e-03
0.500	0.275	1.064e-01	2.831e-03
0.500	0.300	1.038e-01	2.765e-03
0.500	0.325	1.013e-01	2.704e-03
0.500	0.350	9.898e-02	2.647e-03
0.500	0.375	9.677e-02	2.594e-03
0.500	0.400	9.467e-02	2.544e-03
0.500	0.425	9.268e-02	2.497e-03
0.500	0.450	9.079e-02	2.452e-03
0.500	0.475	8.900e-02	2.409e-03
0.500	0.500	8.728e-02	2.368e-03
0.525	0.000	1.471e-01	4.249e-03
0.525	0.025	1.418e-01	4.017e-03
0.525	0.050	1.368e-01	3.822e-03
0.525	0.075	1.321e-01	3.652e-03
0.525	0.100	1.278e-01	3.500e-03
0.525	0.125	1.237e-01	3.365e-03
0.525	0.150	1.199e-01	3.244e-03
0.525	0.175	1.164e-01	3.135e-03
0.525	0.200	1.131e-01	3.038e-03
0.525	0.225	1.100e-01	2.950e-03
0.525	0.250	1.071e-01	2.870e-03
0.525	0.275	1.044e-01	2.796e-03
0.525	0.300	1.018e-01	2.729e-03
0.525	0.325	9.939e-02	2.667e-03
0.525	0.350	9.710e-02	2.610e-03
0.525	0.375	9.493e-02	2.556e-03
0.525	0.400	9.288e-02	2.506e-03
0.525	0.425	9.093e-02	2.458e-03
0.525	0.450	8.909e-02	2.413e-03
0.525	0.475	8.733e-02	2.370e-03
0.525	0.500	8.565e-02	2.330e-03
0.525	0.525	8.406e-02	2.291e-03
0.550	0.000	1.442e-01	4.240e-03
0.550	0.025	1.390e-01	4.008e-03
0.550	0.050	1.341e-01	3.812e-03
0.550	0.075	1.296e-01	3.638e-03
0.550	0.100	1.253e-01	3.484e-03
0.550	0.125	1.213e-01	3.346e-03
0.550	0.150	1.176e-01	3.222e-03
0.550	0.175	1.142e-01	3.111e-03
0.550	0.200	1.110e-01	3.011e-03
0.550	0.225	1.079e-01	2.920e-03
0.550	0.250	1.051e-01	2.838e-03
0.550	0.275	1.024e-01	2.764e-03
0.550	0.300	9.991e-02	2.696e-03
0.550	0.325	9.754e-02	2.633e-03
0.550	0.350	9.530e-02	2.574e-03
0.550	0.375	9.318e-02	2.520e-03
0.550	0.400	9.117e-02	2.469e-03
0.550	0.425	8.927e-02	2.421e-03
0.550	0.450	8.746e-02	2.376e-03
0.550	0.475	8.573e-02	2.333e-03
0.550	0.500	8.410e-02	2.293e-03
0.550	0.525	8.253e-02	2.254e-03
0.550	0.550	8.104e-02	2.217e-03
0.575	0.000	1.415e-01	4.232e-03
0.575	0.025	1.364e-01	4.000e-03
0.575	0.050	1.316e-01	3.802e-03
0.575	0.075	1.271e-01	3.627e-03
0.575	0.100	1.230e-01	3.470e-03
0.575	0.125	1.191e-01	3.329e-03
0.575	0.150	1.155e-01	3.202e-03
0.575	0.175	1.121e-01	3.088e-03
0.575	0.200	1.089e-01	2.986e-03
0.575	0.225	1.059e-01	2.893e-03
0.575	0.250	1.032e-01	2.810e-03
0.575	0.275	1.006e-01	2.733e-03
0.575	0.300	9.809e-02	2.664e-03
0.575	0.325	9.577e-02	2.600e-03
0.575	0.350	9.358e-02	2.541e-03
0.575	0.375	9.150e-02	2.486e-03
0.575	0.400	8.954e-02	2.434e-03
0.575	0.425	8.767e-02	2.386e-03
0.575	0.450	8.590e-02	2.341e-03
0.575	0.475	8.421e-02	2.298e-03
0.575	0.500	8.261e-02	2.257e-03
0.575	0.525	8.108e-02	2.218e-03
0.575	0.550	7.962e-02	2.181e-03
0.575	0.575	7.822e-02	2.146e-03
0.600	0.000	1.389e-01	4.225e-03
0.600	0.025	1.339e-01	3.992e-03
0.600	0.050	1.292e-01	3.793e-03
0.600	0.075	1.248e-01	3.616e-03
0.600	0.100	1.207e-01	3.457e-03
0.600	0.125	1.169e-01	3.313e-03
0.600	0.150	1.134e-01	3.184e-03
0.600	0.175	1.100e-01	3.068e-03
0.600	0.200	1.070e-01	2.963e-03
0.600	0.225	1.040e-01	2.868e-03
0.600	0.250	1.013e-01	2.783e-03
0.600	0.275	9.877e-02	2.705e-03
0.600	0.300	9.635e-02	2.634e-03
0.600	0.325	9.408e-02	2.569e-03
0.600	0.350	9.193e-02	2.509e-03
0.600	0.375	8.990e-02	2.453e-03
0.600	0.400	8.797e-02	2.401e-03
0.600	0.425	8.615e-02	2.353e-03
0.600	0.450	8.441e-02	2.307e-03
0.600	0.475	8.276e-02	2.264e-03
0.600	0.500	8.119e-02	2.223e-03
0.600	0.525	7.969e-02	2.184e-03
0.600	0.550	7.826e-02	2.147e-03
0.600	0.575	7.689e-02	2.112e-03
0.600	0.600	7.558e-02	2.078e-03
0.625	0.000	1.363e-01	4.218e-03
0.625	0.025	1.314e-01	3.986e-03
0.625	0.050	1.268e-01	3.786e-03
0.625	0.075	1.225e-01	3.607e-03
0.625	0.100	1.185e-01	3.445e-03
0.625	0.125	1.148e-01	3.299e-03
0.625	0.150	1.113e-01	3.168e-03
0.625	0.175	1.081e-01	3.049e-03
0.625	0.200	1.051e-01	2.942e-03
0.625	0.225	1.022e-01	2.846e-03
0.625	0.250	9.956e-02	2.758e-03
0.625	0.275	9.705e-02	2.679e-03
0.625	0.300	9.469e-02	2.606e-03
0.625	0.325	9.246e-02	2.540e-03
0.625	0.350	9.036e-02	2.479e-03
0.625	0.375	8.836e-02	2.423e-03
0.625	0.400	8.648e-02	2.370e-03
0.625	0.425	8.468e-02	2.321e-03
0.625	0.450	8.298e-02	2.275e-03
0.625	0.475	8.136e-02	2.232e-03
0.625	0.500	7.982e-02	2.191e-03
0.625	0.525	7.835e-02	2.152e-03
0.625	0.550	7.695e-02	2.115e-03
0.625	0.575	7.561e-02	2.080e-03
0.625	0.600	7.433e-02	2.046e-03
0.625	0.625	7.310e-02	2.014e-03
0.650	0.000	1.339e-01	4.212e-03
0.650	0.025	1.291e-01	3.979e-03
0.650	0.050	1.246e-01	3.779e-03
0.650	0.075	1.204e-01	3.598e-03
0.650	0.100	1.165e-01	3.435e-03
0.650	0.125	1.128e-01	3.287e-03
0.650	0.150	1.094e-01	3.154e-03
0.650	0.175	1.062e-01	3.033e-03
0.650	0.200	1.033e-01	2.923e-03
0.650	0.225	1.005e-01	2.825e-03
0.650	0.250	9.787e-02	2.735e-03
0.650	0.275	9.541e-02	2.654e-03
0.650	0.300	9.309e-02	2.581e-03
0.650	0.325	9.091e-02	2.513e-03
0.650	0.350	8.885e-02	2.451e-03
0.650	0.375	8.689e-02	2.394e-03
0.650	0.400	8.504e-02	2.341e-03
0.650	0.425	8.329e-02	2.291e-03
0.650	0.450	8.162e-02	2.245e-03
0.650	0.475	8.003e-02	2.201e-03
0.650	0.500	7.852e-02	2.160e-03
0.650	0.525	7.708e-02	2.121e-03
0.650	0.550	7.570e-02	2.084e-03
0.650	0.575	7.439e-02	2.049e-03
0.650	0.600	7.313e-02	2.015e-03
0.650	0.625	7.193e-02	1.983e-03
0.650	0.650	7.077e-02	1.952e-03
0.675	0.000	1.315e-01	4.206e-03
0.675	0.025	1.268e-01	3.974e-03
0.675	0.050	1.224e-01	3.773e-03
0.675	0.075	1.183e-01	3.591e-03
0.675	0.100	1.145e-01	3.427e-03
0.675	0.125	1.109e-01	3.277e-03
0.675	0.150	1.076e-01	3.141e-03
0.675	0.175	1.044e-01	3.018e-03
0.675	0.200	1.015e-01	2.907e-03
0.675	0.225	9.881e-02	2.806e-03
0.675	0.250	9.624e-02	2.715e-03
0.675	0.275	9.383e-02	2.632e-03
0.675	0.300	9.156e-02	2.557e-03
0.675	0.325	8.942e-02	2.488e-03
0.675	0.350	8.740e-02	2.425e-03
0.675	0.375	8.548e-02	2.366e-03
0.675	0.400	8.367e-02	2.313e-03
0.675	0.425	8.194e-02	2.262e-03
0.675	0.450	8.031e-02	2.216e-03
0.675	0.475	7.875e-02	2.172e-03
0.675	0.500	7.727e-02	2.130e-03
0.675	0.525	7.585e-02	2.091e-03
0.675	0.550	7.450e-02	2.054e-03
0.675	0.575	7.321e-02	2.019e-03
0.675	0.600	7.198e-02	1.985e-03
0.675	0.625	7.080e-02	1.953e-03
0.675	0.650	6.967e-02	1.923e-03
0.675	0.675	6.858e-02	1.893e-03
0.700	0.000	1.293e-01	4.201e-03
0.700	0.025	1.247e-01	3.969e-03
0.700	0.050	1.204e-01	3.767e-03
0.700	0.075	1.163e-01	3.585e-03
0.700	0.100	1.126e-01	3.419e-03
0.700	0.125	1.090e-01	3.268e-03
0.700	0.150	1.058e-01	3.130e-03
0.700	0.175	1.027e-01	3.005e-03
0.700	0.200	9.987e-02	2.892e-03
0.700	0.225	9.720e-02	2.789e-03
0.700	0.250	9.468e-02	2.696e-03
0.700	0.275	9.232e-02	2.611e-03
0.700	0.300	9.009e-02	2.535e-03
0.700	0.325	8.799e-02	2.464e-03
0.700	0.350	8.600e-02	2.400e-03
0.700	0.375	8.413e-02	2.341e-03
0.700	0.400	8.234e-02	2.286e-03
0.700	0.425	8.065e-02	2.236e-03
0.700	0.450	7.905e-02	2.188e-03
0.700	0.475	7.752e-02	2.144e-03
0.700	0.500	7.606e-02	2.102e-03
0.700	0.525	7.468e-02	2.063e-03
0.700	0.550	7.335e-02	2.026e-03
0.700	0.575	7.209e-02	1.991e-03
0.700	0.600	7.087e-02	1.957e-03
0.700	0.625	6.971e-02	1.925e-03
0.700	0.650	6.860e-02	1.894e-03
0.700	0.675	6.754e-02	1.865e-03
0.700	0.700	6.651e-02	1.837e-03
0.725	0.000	1.271e-01	4.198e-03
0.725	0.025	1.226e-01	3.965e-03
0.725	0.050	1.183e-01	3.763e-03
0.725	0.075	1.144e-01	3.580e-03
0.725	0.100	1.107e-01	3.413e-03
0.725	0.125	1.073e-01	3.260e-03
0.725	0.150	1.041e-01	3.121e-03
0.725	0.175	1.011e-01	2.994e-03
0.725	0.200	9.827e-02	2.878e-03
0.725	0.225	9.565e-02	2.774e-03
0.725	0.250	9.318e-02	2.679e-03
0.725	0.275	9.086e-02	2.593e-03
0.725	0.300	8.868e-02	2.514e-03
0.725	0.325	8.662e-02	2.443e-03
0.725	0.350	8.467e-02	2.377e-03
0.725	0.375	8.282e-02	2.317e-03
0.725	0.400	8.108e-02	2.262e-03
0.725	0.425	7.942e-02	2.210e-03
0.725	0.450	7.784e-02	2.162e-03
0.725	0.475	7.634e-02	2.118e-03
0.725	0.500	7.491e-02	2.076e-03
0.725	0.525	7.355e-02	2.036e-03
0.725	0.550	7.225e-02	1.999e-03
0.725	0.575	7.100e-02	1.963e-03
0.725	0.600	6.981e-02	1.930e-03
0.725	0.625	6.867e-02	1.898e-03
0.725	0.650	6.758e-02	1.867e-03
0.725	0.675	6.654e-02	1.838e-03
0.725	0.700	6.553e-02	1.810e-03
0.725	0.725	6.456e-02	1.783e-03
0.750	0.000	1.250e-01	4.195e-03
0.750	0.025	1.206e-01	3.962e-03
0.750	0.050	1.164e-01	3.760e-03
0.750	0.075	1.125e-01	3.577e-03
0.750	0.100	1.089e-01	3.408e-03
0.750	0.125	1.056e-01	3.254e-03
0.750	0.150	1.024e-01	3.113e-03
0.750	0.175	9.948e-02	2.984e-03
0.750	0.200	9.673e-02	2.867e-03
0.750	0.225	9.415e-02	2.761e-03
0.750	0.250	9.174e-02	2.664e-03
0.750	0.275	8.946e-02	2.576e-03
0.750	0.300	8.732e-02	2.496e-03
0.750	0.325	8.529e-02	2.423e-03
0.750	0.350	8.338e-02	2.356e-03
0.750	0.375	8.157e-02	2.295e-03
0.750	0.400	7.985e-02	2.239e-03
0.750	0.425	7.823e-02	2.186e-03
0.750	0.450	7.668e-02	2.138e-03
0.750	0.475	7.520e-02	2.093e-03
0.750	0.500	7.380e-02	2.050e-03
0.750	0.525	7.246e-02	2.010e-03
0.750	0.550	7.118e-02	1.973e-03
0.750	0.575	6.996e-02	1.937e-03
0.750	0.600	6.879e-02	1.904e-03
0.750	0.625	6.767e-02	1.872e-03
0.750	0.650	6.660e-02	1.841e-03
0.750	0.675	6.557e-02	1.812e-03
0.750	0.700	6.458e-02	1.784e-03
0.750	0.725	6.364e-02	1.757e-03
0.750	0.750	6.272e-02	1.732e-03
0.775	0.000	1.229e-01	4.193e-03
0.775	0.025	1.186e-01	3.960e-03
0.775	0.050	1.145e-01	3.758e-03
0.775	0.075	1.107e-01	3.574e-03
0.775	0.100	1.072e-01	3.405e-03
0.775	0.125	1.039e-01	3.249e-03
0.775	0.150	1.008e-01	3.106e-03
0.775	0.175	9.794e-02	2.976e-03
0.775	0.200	9.524e-02	2.857e-03
0.775	0.225	9.272e-02	2.749e-03
0.775	0.250	9.034e-02	2.651e-03
0.775	0.275	8.811e-02	2.561e-03
0.775	0.300	8.601e-02	2.479e-03
0.775	0.325	8.402e-02	2.405e-03
0.775	0.350	8.214e-02	2.337e-03
0.775	0.375	8.037e-02	2.275e-03
0.775	0.400	7.868e-02	2.217e-03
0.775	0.425	7.708e-02	2.164e-03
0.775	0.450	7.556e-02	2.115e-03
0.775	0.475	7.411e-02	2.069e-03
0.775	0.500	7.273e-02	2.026e-03
0.775	0.525	7.142e-02	1.986e-03
0.775	0.550	7.016e-02	1.948e-03
0.775	0.575	6.896e-02	1.913e-03
0.775	0.600	6.781e-02	1.879e-03
0.775	0.625	6.671e-02	1.847e-03
0.775	0.650	6.566e-02	1.816e-03
0.775	0.675	6.465e-02	1.787e-03
0.775	0.700	6.367e-02	1.759e-03
0.775	0.725	6.274e-02	1.733e-03
0.775	0.750	6.184e-02	1.707e-03
0.775	0.775	6.098e-02	1.683e-03
0.800	0.000	1.210e-01	4.192e-03
0.800	0.025	1.167e-01	3.959e-03
0.800	0.050	1.127e-01	3.756e-03
0.800	0.075	1.090e-01	3.572e-03
0.800	0.100	1.055e-01	3.402e-03
0.800	0.125	1.023e-01	3.246e-03
0.800	0.150	9.928e-02	3.102e-03
0.800	0.175	9.646e-02	2.970e-03
0.800	0.200	9.381e-02	2.849e-03
0.800	0.225	9.133e-02	2.739e-03
0.800	0.250	8.900e-02	2.639e-03
0.800	0.275	8.681e-02	2.548e-03
0.800	0.300	8.475e-02	2.465e-03
0.800	0.325	8.280e-02	2.389e-03
0.800	0.350	8.095e-02	2.319e-03
0.800	0.375	7.920e-02	2.256e-03
0.800	0.400	7.755e-02	2.197e-03
0.800	0.425	7.598e-02	2.143e-03
0.800	0.450	7.448e-02	2.093e-03
0.800	0.475	7.306e-02	2.047e-03
0.800	0.500	7.170e-02	2.004e-03
0.800	0.525	7.041e-02	1.963e-03
0.800	0.550	6.918e-02	1.925e-03
0.800	0.575	6.800e-02	1.889e-03
0.800	0.600	6.687e-02	1.855e-03
0.800	0.625	6.579e-02	1.823e-03
0.800	0.650	6.475e-02	1.792e-03
0.800	0.675	6.375e-02	1.763e-03
0.800	0.700	6.280e-02	1.736e-03
0.800	0.725	6.188e-02	1.709e-03
0.800	0.750	6.100e-02	1.683e-03
0.800	0.775	6.015e-02	1.659e-03
0.800	0.800	5.933e-02	1.636e-03
0.825	0.000	1.190e-01	4.193e-03
0.825	0.025	1.149e-01	3.959e-03
0.825	0.050	1.110e-01	3.756e-03
0.825	0.075	1.073e-01	3.572e-03
0.825	0.100	1.039e-01	3.401e-03
0.825	0.125	1.008e-01	3.243e-03
0.825	0.150	9.780e-02	3.098e-03
0.825	0.175	9.503e-02	2.965e-03
0.825	0.200	9.243e-02	2.842e-03
0.825	0.225	9.000e-02	2.731e-03
0.825	0.250	8.771e-02	2.629e-03
0.825	0.275	8.556e-02	2.536e-03
0.825	0.300	8.353e-02	2.451e-03
0.825	0.325	8.161e-02	2.374e-03
0.825	0.350	7.980e-02	2.303e-03
0.825	0.375	7.809e-02	2.238e-03
0.825	0.400	7.646e-02	2.179e-03
0.825	0.425	7.491e-02	2.124e-03
0.825	0.450	7.344e-02	2.073e-03
0.825	0.475	7.205e-02	2.026e-03
0.825	0.500	7.071e-02	1.982e-03
0.825	0.525	6.944e-02	1.941e-03
0.825	0.550	6.823e-02	1.903e-03
0.825	0.575	6.707e-02	1.867e-03
0.825	0.600	6.596e-02	1.833e-03
0.825	0.625	6.489e-02	1.800e-03
0.825	0.650	6.387e-02	1.770e-03
0.825	0.675	6.289e-02	1.741e-03
0.825	0.700	6.195e-02	1.713e-03
0.825	0.725	6.105e-02	1.686e-03
0.825	0.750	6.018e-02	1.661e-03
0.825	0.775	5.934e-02	1.636e-03
0.825	0.800	5.854e-02	1.613e-03
0.825	0.825	5.776e-02	1.591e-03
0.850	0.000	1.172e-01	4.195e-03
0.850	0.025	1.131e-01	3.960e-03
0.850	0.050	1.093e-01	3.757e-03
0.850	0.075	1.057e-01	3.572e-03
0.850	0.100	1.024e-01	3.401e-03
0.850	0.125	9.927e-02	3.242e-03
0.850	0.150	9.637e-02	3.096e-03
0.850	0.175	9.365e-02	2.961e-03
0.850	0.200	9.110e-02	2.837e-03
0.850	0.225	8.871e-02	2.724e-03
0.850	0.250	8.646e-02	2.620e-03
0.850	0.275	8.435e-02	2.526e-03
0.850	0.300	8.236e-02	2.440e-03
0.850	0.325	8.047e-02	2.361e-03
0.850	0.350	7.869e-02	2.289e-03
0.850	0.375	7.701e-02	2.223e-03
0.850	0.400	7.541e-02	2.162e-03
0.850	0.425	7.389e-02	2.106e-03
0.850	0.450	7.244e-02	2.054e-03
0.850	0.475	7.107e-02	2.007e-03
0.850	0.500	6.976e-02	1.962e-03
0.850	0.525	6.851e-02	1.921e-03
0.850	0.550	6.731e-02	1.882e-03
0.850	0.575	6.617e-02	1.845e-03
0.850	0.600	6.508e-02	1.811e-03
0.850	0.625	6.403e-02	1.779e-03
0.850	0.650	6.303e-02	1.748e-03
0.850	0.675	6.206e-02	1.719e-03
0.850	0.700	6.114e-02	1.691e-03
0.850	0.725	6.025e-02	1.664e-03
0.850	0.750	5.939e-02	1.639e-03
0.850	0.775	5.857e-02	1.615e-03
0.850	0.800	5.778e-02	1.592e-03
0.850	0.825	5.701e-02	1.569e-03
0.850	0.850	5.627e-02	1.548e-03
0.875	0.000	1.154e-01	4.198e-03
0.875	0.025	1.114e-01	3.962e-03
0.875	0.050	1.077e-01	3.759e-03
0.875	0.075	1.042e-01	3.573e-03
0.875	0.100	1.009e-01	3.402e-03
0.875	0.125	9.783e-02	3.242e-03
0.875	0.150	9.498e-02	3.095e-03
0.875	0.175	9.231e-02	2.959e-03
0.875	0.200	8.981e-02	2.833e-03
0.875	0.225	8.746e-02	2.719e-03
0.875	0.250	8.526e-02	2.613e-03
0.875	0.275	8.318e-02	2.517e-03
0.875	0.300	8.122e-02	2.430e-03
0.875	0.325	7.937e-02	2.349e-03
0.875	0.350	7.762e-02	2.276e-03
0.875	0.375	7.596e-02	2.208e-03
0.875	0.400	7.439e-02	2.147e-03
0.875	0.425	7.290e-02	2.090e-03
0.875	0.450	7.148e-02	2.037e-03
0.875	0.475	7.012e-02	1.989e-03
0.875	0.500	6.884e-02	1.943e-03
0.875	0.525	6.760e-02	1.901e-03
0.875	0.550	6.643e-02	1.862e-03
0.875	0.575	6.531e-02	1.825e-03
0.875	0.600	6.423e-02	1.791e-03
0.875	0.625	6.320e-02	1.758e-03
0.875	0.650	6.221e-02	1.727e-03
0.875	0.675	6.126e-02	1.698e-03
0.875	0.700	6.035e-02	1.670e-03
0.875	0.725	5.948e-02	1.644e-03
0.875	0.750	5.863e-02	1.618e-03
0.875	0.775	5.782e-02	1.594e-03
0.875	0.800	5.704e-02	1.571e-03
0.875	0.825	5.629e-02	1.549e-03
0.875	0.850	5.556e-02	1.527e-03
0.875	0.875	5.486e-02	1.507e-03
0.900	0.000	1.137e-01	4.203e-03
0.900	0.025	1.098e-01	3.966e-03
0.900	0.050	1.061e-01	3.762e-03
0.900	0.075	1.026e-01	3.576e-03
0.900	0.100	9.944e-02	3.404e-03
0.900	0.125	9.644e-02	3.243e-03
0.900	0.150	9.364e-02	3.095e-03
0.900	0.175	9.102e-02	2.957e-03
0.900	0.200	8.857e-02	2.831e-03
0.900	0.225	8.626e-02	2.715e-03
0.900	0.250	8.409e-02	2.608e-03
0.900	0.275	8.205e-02	2.510e-03
0.900	0.300	8.013e-02	2.421e-03
0.900	0.325	7.831e-02	2.339e-03
0.900	0.350	7.659e-02	2.264e-03
0.900	0.375	7.496e-02	2.196e-03
0.900	0.400	7.341e-02	2.133e-03
0.900	0.425	7.194e-02	2.075e-03
0.900	0.450	7.054e-02	2.021e-03
0.900	0.475	6.921e-02	1.972e-03
0.900	0.500	6.794e-02	1.926e-03
0.900	0.525	6.673e-02	1.883e-03
0.900	0.550	6.558e-02	1.844e-03
0.900	0.575	6.447e-02	1.806e-03
0.900	0.600	6.341e-02	1.771e-03
0.900	0.625	6.240e-02	1.739e-03
0.900	0.650	6.142e-02	1.708e-03
0.900	0.675	6.049e-02	1.678e-03
0.900	0.700	5.959e-02	1.650e-03
0.900	0.725	5.873e-02	1.624e-03
0.900	0.750	5.790e-02	1.598e-03
0.900	0.775	5.710e-02	1.574e-03
0.900	0.800	5.633e-02	1.551e-03
0.900	0.825	5.559e-02	1.529e-03
0.900	0.850	5.487e-02	1.508e-03
0.900	0.875	5.418e-02	1.487e-03
0.900	0.900	5.352e-02	1.468e-03
0.925	0.000	1.120e-01	4.210e-03
0.925	0.025	1.082e-01	3.970e-03
0.925	0.050	1.046e-01	3.766e-03
0.925	0.075	1.012e-01	3.580e-03
0.925	0.100	9.804e-02	3.407e-03
0.925	0.125	9.510e-02	3.246e-03
0.925	0.150	9.235e-02	3.096e-03
0.925	0.175	8.977e-02	2.958e-03
0.925	0.200	8.736e-02	2.830e-03
0.925	0.225	8.510e-02	2.712e-03
0.925	0.250	8.297e-02	2.604e-03
0.925	0.275	8.096e-02	2.505e-03
0.925	0.300	7.907e-02	2.414e-03
0.925	0.325	7.728e-02	2.331e-03
0.925	0.350	7.559e-02	2.254e-03
0.925	0.375	7.399e-02	2.184e-03
0.925	0.400	7.246e-02	2.120e-03
0.925	0.425	7.102e-02	2.061e-03
0.925	0.450	6.964e-02	2.007e-03
0.925	0.475	6.833e-02	1.956e-03
0.925	0.500	6.708e-02	1.910e-03
0.925	0.525	6.589e-02	1.866e-03
0.925	0.550	6.475e-02	1.826e-03
0.925	0.575	6.366e-02	1.789e-03
0.925	0.600	6.262e-02	1.753e-03
0.925	0.625	6.162e-02	1.720e-03
0.925	0.650	6.066e-02	1.689e-03
0.925	0.675	5.974e-02	1.659e-03
0.925	0.700	5.886e-02	1.631e-03
0.925	0.725	5.801e-02	1.605e-03
0.925	0.750	5.719e-02	1.579e-03
0.925	0.775	5.641e-02	1.555e-03
0.925	0.800	5.565e-02	1.532e-03
0.925	0.825	5.492e-02	1.510e-03
0.925	0.850	5.421e-02	1.489e-03
0.925	0.875	5.353e-02	1.469e-03
0.925	0.900	5.287e-02	1.449e-03
0.925	0.925	5.223e-02	1.431e-03
0.950	0.000	1.103e-01	4.218e-03
0.950	0.025	1.066e-01	3.976e-03
0.950	0.050	1.031e-01	3.771e-03
0.950	0.075	9.976e-02	3.584e-03
0.950	0.100	9.668e-02	3.411e-03
0.950	0.125	9.379e-02	3.249e-03
0.950	0.150	9.109e-02	3.098e-03
0.950	0.175	8.857e-02	2.959e-03
0.950	0.200	8.620e-02	2.830e-03
0.950	0.225	8.397e-02	2.711e-03
0.950	0.250	8.188e-02	2.601e-03
0.950	0.275	7.991e-02	2.500e-03
0.950	0.300	7.805e-02	2.408e-03
0.950	0.325	7.629e-02	2.323e-03
0.950	0.350	7.462e-02	2.246e-03
0.950	0.375	7.304e-02	2.174e-03
0.950	0.400	7.155e-02	2.109e-03
0.950	0.425	7.012e-02	2.049e-03
0.950	0.450	6.877e-02	1.993e-03
0.950	0.475	6.748e-02	1.942e-03
0.950	0.500	6.625e-02	1.895e-03
0.950	0.525	6.508e-02	1.851e-03
0.950	0.550	6.396e-02	1.810e-03
0.950	0.575	6.288e-02	1.772e-03
0.950	0.600	6.186e-02	1.736e-03
0.950	0.625	6.087e-02	1.703e-03
0.950	0.650	5.993e-02	1.671e-03
0.950	0.675	5.902e-02	1.641e-03
0.950	0.700	5.815e-02	1.613e-03
0.950	0.725	5.731e-02	1.586e-03
0.950	0.750	5.651e-02	1.561e-03
0.950	0.775	5.573e-02	1.537e-03
0.950	0.800	5.498e-02	1.514e-03
0.950	0.825	5.426e-02	1.492e-03
0.950	0.850	5.357e-02	1.471e-03
0.950	0.875	5.290e-02	1.451e-03
0.950	0.900	5.225e-02	1.431e-03
0.950	0.925	5.162e-02	1.413e-03
0.950	0.950	5.101e-02	1.395e-03
0.975	0.000	1.087e-01	4.227e-03
0.975	0.025	1.051e-01	3.983e-03
0.975	0.050	1.016e-01	3.777e-03
0.975	0.075	9.839e-02	3.589e-03
0.975	0.100	9.536e-02	3.415e-03
0.975	0.125	9.253e-02	3.253e-03
0.975	0.150	8.988e-02	3.102e-03
0.975	0.175	8.740e-02	2.961e-03
0.975	0.200	8.507e-02	2.831e-03
0.975	0.225	8.288e-02	2.710e-03
0.975	0.250	8.082e-02	2.599e-03
0.975	0.275	7.889e-02	2.497e-03
0.975	0.300	7.706e-02	2.403e-03
0.975	0.325	7.533e-02	2.317e-03
0.975	0.350	7.369e-02	2.238e-03
0.975	0.375	7.213e-02	2.166e-03
0.975	0.400	7.066e-02	2.099e-03
0.975	0.425	6.926e-02	2.038e-03
0.975	0.450	6.793e-02	1.981e-03
0.975	0.475	6.666e-02	1.929e-03
0.975	0.500	6.545e-02	1.881e-03
0.975	0.525	6.429e-02	1.836e-03
0.975	0.550	6.319e-02	1.795e-03
0.975	0.575	6.213e-02	1.756e-03
0.975	0.600	6.112e-02	1.720e-03
0.975	0.625	6.015e-02	1.686e-03
0.975	0.650	5.922e-02	1.654e-03
0.975	0.675	5.832e-02	1.624e-03
0.975	0.700	5.746e-02	1.596e-03
0.975	0.725	5.664e-02	1.569e-03
0.975	0.750	5.584e-02	1.544e-03
0.975	0.775	5.508e-02	1.520e-03
0.975	0.800	5.434e-02	1.497e-03
0.975	0.825	5.363e-02	1.475e-03
0.975	0.850	5.294e-02	1.454e-03
0.975	0.875	5.228e-02	1.433e-03
0.975	0.900	5.164e-02	1.414e-03
0.975	0.925	5.102e-02	1.396e-03
0.975	0.950	5.042e-02	1.378e-03
0.975	0.975	4.985e-02	1.361e-03
1.000	0.000	1.072e-01	4.238e-03
1.000	0.025	1.036e-01	3.992e-03
1.000	0.050	1.002e-01	3.784e-03
1.000	0.075	9.705e-02	3.596e-03
1.000	0.100	9.408e-02	3.421e-03
1.000	0.125	9.130e-02	3.258e-03
1.000	0.150	8.870e-02	3.106e-03
1.000	0.175	8.626e-02	2.964e-03
1.000	0.200	8.397e-02	2.833e-03
1.000	0.225	8.183e-02	2.711e-03
1.000	0.250	7.980e-02	2.599e-03
1.000	0.275	7.790e-02	2.495e-03
1.000	0.300	7.610e-02	2.400e-03
1.000	0.325	7.439e-02	2.313e-03
1.000	0.350	7.278e-02	2.232e-03
1.000	0.375	7.125e-02	2.159e-03
1.000	0.400	6.980e-02	2.091e-03
1.000	0.425	6.842e-02	2.028e-03
1.000	0.450	6.711e-02	1.971e-03
1.000	0.475	6.586e-02	1.918e-03
1.000	0.500	6.467e-02	1.869e-03
1.000	0.525	6.353e-02	1.823e-03
1.000	0.550	6.244e-02	1.781e-03
1.000	0.575	6.140e-02	1.742e-03
1.000	0.600	6.040e-02	1.705e-03
1.000	0.625	5.944e-02	1.671e-03
1.000	0.650	5.853e-02	1.639e-03
1.000	0.675	5.765e-02	1.608e-03
1.000	0.700	5.680e-02	1.580e-03
1.000	0.725	5.599e-02	1.553e-03
1.000	0.750	5.520e-02	1.527e-03
1.000	0.775	5.445e-02	1.503e-03
1.000	0.800	5.372e-02	1.480e-03
1.000	0.825	5.302e-02	1.458e-03
1.000	0.850	5.234e-02	1.437e-03
1.000	0.875	5.169e-02	1.417e-03
1.000	0.900	5.106e-02	1.398e-03
1.000	0.925	5.045e-02	1.379e-03
1.000	0.950	4.986e-02	1.362e-03
1.000	0.975	4.928e-02	1.345e-03
1.000	1.000	4.873e-02	1.328e-03
1.025	0.000	1.057e-01	4.251e-03
1.025	0.025	1.022e-01	4.001e-03
1.025	0.050	9.887e-02	3.792e-03
1.025	0.075	9.576e-02	3.603e-03
1.025	0.100	9.284e-02	3.428e-03
1.025	0.125	9.011e-02	3.264e-03
1.025	0.150	8.756e-02	3.111e-03
1.025	0.175	8.516e-02	2.968e-03
1.025	0.200	8.292e-02	2.836e-03
1.025	0.225	8.080e-02	2.713e-03
1.025	0.250	7.881e-02	2.599e-03
1.025	0.275	7.694e-02	2.495e-03
1.025	0.300	7.517e-02	2.398e-03
1.025	0.325	7.349e-02	2.309e-03
1.025	0.350	7.190e-02	2.228e-03
1.025	0.375	7.040e-02	2.153e-03
1.025	0.400	6.897e-02	2.083e-03
1.025	0.425	6.761e-02	2.020e-03
1.025	0.450	6.632e-02	1.961e-03
1.025	0.475	6.509e-02	1.907e-03
1.025	0.500	6.391e-02	1.857e-03
1.025	0.525	6.279e-02	1.811e-03
1.025	0.550	6.172e-02	1.768e-03
1.025	0.575	6.069e-02	1.728e-03
1.025	0.600	5.971e-02	1.691e-03
1.025	0.625	5.876e-02	1.656e-03
1.025	0.650	5.786e-02	1.624e-03
1.025	0.675	5.699e-02	1.593e-03
1.025	0.700	5.616e-02	1.564e-03
1.025	0.725	5.535e-02	1.537e-03
1.025	0.750	5.458e-02	1.512e-03
1.025	0.775	5.384e-02	1.487e-03
1.025	0.800	5.312e-02	1.464e-03
1.025	0.825	5.243e-02	1.442e-03
1.025	0.850	5.176e-02	1.421e-03
1.025	0.875	5.111e-02	1.401e-03
1.025	0.900	5.049e-02	1.382e-03
1.025	0.925	4.989e-02	1.363e-03
1.025	0.950	4.931e-02	1.346e-03
1.025	0.975	4.874e-02	1.329e-03
1.025	1.000	4.819e-02	1.313e-03
1.025	1.025	4.766e-02	1.297e-03
1.050	0.000	1.042e-01	4.265e-03
1.050	0.025	1.008e-01	4.011e-03
1.050	0.050	9.755e-02	3.801e-03
1.050	0.075	9.450e-02	3.611e-03
1.050	0.100	9.164e-02	3.435e-03
1.050	0.125	8.896e-02	3.271e-03
1.050	0.150	8.645e-02	3.117e-03
1.050	0.175	8.410e-02	2.973e-03
1.050	0.200	8.189e-02	2.840e-03
1.050	0.225	7.981e-02	2.716e-03
1.050	0.250	7.785e-02	2.601e-03
1.050	0.275	7.601e-02	2.495e-03
1.050	0.300	7.426e-02	2.397e-03
1.050	0.325	7.262e-02	2.307e-03
1.050	0.350	7.105e-02	2.224e-03
1.050	0.375	6.957e-02	2.148e-03
1.050	0.400	6.817e-02	2.077e-03
1.050	0.425	6.683e-02	2.013e-03
1.050	0.450	6.555e-02	1.953e-03
1.050	0.475	6.434e-02	1.898e-03
1.050	0.500	6.318e-02	1.847e-03
1.050	0.525	6.208e-02	1.800e-03
1.050	0.550	6.102e-02	1.756e-03
1.050	0.575	6.001e-02	1.716e-03
1.050	0.600	5.904e-02	1.678e-03
1.050	0.625	5.811e-02	1.643e-03
1.050	0.650	5.721e-02	1.610e-03
1.050	0.675	5.636e-02	1.579e-03
1.050	0.700	5.553e-02	1.550e-03
1.050	0.725	5.474e-02	1.523e-03
1.050	0.750	5.398e-02	1.497e-03
1.050	0.775	5.324e-02	1.472e-03
1.050	0.800	5.254e-02	1.449e-03
1.050	0.825	5.185e-02	1.427e-03
1.050	0.850	5.119e-02	1.406e-03
1.050	0.875	5.056e-02	1.386e-03
1.050	0.900	4.994e-02	1.367e-03
1.050	0.925	4.935e-02	1.348e-03
1.050	0.950	4.877e-02	1.331e-03
1.050	0.975	4.821e-02	1.314e-03
1.050	1.000	4.767e-02	1.298e-03
1.050	1.025	4.715e-02	1.282e-03
1.050	1.050	4.664e-02	1.268e-03
1.075	0.000	1.028e-01	4.280e-03
1.075	0.025	9.945e-02	4.023e-03
1.075	0.050	9.627e-02	3.810e-03
1.075	0.075	9.328e-02	3.620e-03
1.075	0.100	9.047e-02	3.443e-03
1.075	0.125	8.784e-02	3.278e-03
1.075	0.150	8.537e-02	3.124e-03
1.075	0.175	8.306e-02	2.979e-03
1.075	0.200	8.089e-02	2.845e-03
1.075	0.225	7.885e-02	2.720e-03
1.075	0.250	7.692e-02	2.604e-03
1.075	0.275	7.511e-02	2.496e-03
1.075	0.300	7.339e-02	2.397e-03
1.075	0.325	7.177e-02	2.306e-03
1.075	0.350	7.023e-02	2.222e-03
1.075	0.375	6.877e-02	2.144e-03
1.075	0.400	6.738e-02	2.072e-03
1.075	0.425	6.607e-02	2.007e-03
1.075	0.450	6.481e-02	1.946e-03
1.075	0.475	6.361e-02	1.890e-03
1.075	0.500	6.247e-02	1.838e-03
1.075	0.525	6.138e-02	1.790e-03
1.075	0.550	6.034e-02	1.746e-03
1.075	0.575	5.934e-02	1.705e-03
1.075	0.600	5.838e-02	1.666e-03
1.075	0.625	5.747e-02	1.630e-03
1.075	0.650	5.659e-02	1.597e-03
1.075	0.675	5.574e-02	1.566e-03
1.075	0.700	5.493e-02	1.536e-03
1.075	0.725	5.415e-02	1.509e-03
1.075	0.750	5.339e-02	1.483e-03
1.075	0.775	5.267e-02	1.458e-03
1.075	0.800	5.197e-02	1.435e-03
1.075	0.825	5.130e-02	1.413e-03
1.075	0.850	5.064e-02	1.391e-03
1.075	0.875	5.002e-02	1.371e-03
1.075	0.900	4.941e-02	1.352e-03
1.075	0.925	4.882e-02	1.334e-03
1.075	0.950	4.825e-02	1.316e-03
1.075	0.975	4.770e-02	1.300e-03
1.075	1.000	4.717e-02	1.284e-03
1.075	1.025	4.665e-02	1.268e-03
1.075	1.050	4.615e-02	1.253e-03
1.075	1.075	4.567e-02	1.239e-03
1.100	0.000	1.014e-01	4.297e-03
1.100	0.025	9.814e-02	4.036e-03
1.100	0.050	9.502e-02	3.821e-03
1.100	0.075	9.209e-02	3.629e-03
1.100	0.100	8.933e-02	3.452e-03
1.100	0.125	8.675e-02	3.286e-03
1.100	0.150	8.433e-02	3.131e-03
1.100	0.175	8.206e-02	2.986e-03
1.100	0.200	7.992e-02	2.850e-03
1.100	0.225	7.791e-02	2.724e-03
1.100	0.250	7.602e-02	2.607e-03
1.100	0.275	7.423e-02	2.499e-03
1.100	0.300	7.254e-02	2.398e-03
1.100	0.325	7.094e-02	2.306e-03
1.100	0.350	6.943e-02	2.220e-03
1.100	0.375	6.799e-02	2.141e-03
1.100	0.400	6.663e-02	2.069e-03
1.100	0.425	6.533e-02	2.002e-03
1.100	0.450	6.409e-02	1.940e-03
1.100	0.475	6.291e-02	1.883e-03
1.100	0.500	6.178e-02	1.830e-03
1.100	0.525	6.071e-02	1.781e-03
1.100	0.550	5.968e-02	1.736e-03
1.100	0.575	5.870e-02	1.694e-03
1.100	0.600	5.775e-02	1.655e-03
1.100	0.625	5.685e-02	1.619e-03
1.100	0.650	5.598e-02	1.585e-03
1.100	0.675	5.514e-02	1.553e-03
1.100	0.700	5.434e-02	1.524e-03
1.100	0.725	5.357e-02	1.496e-03
1.100	0.750	5.283e-02	1.469e-03
1.100	0.775	5.211e-02	1.445e-03
1.100	0.800	5.142e-02	1.421e-03
1.100	0.825	5.076e-02	1.399e-03
1.100	0.850	5.011e-02	1.378e-03
1.100	0.875	4.949e-02	1.358e-03
1.100	0.900	4.889e-02	1.338e-03
1.100	0.925	4.831e-02	1.320e-03
1.100	0.950	4.775e-02	1.303e-03
1.100	0.975	4.721e-02	1.286e-03
1.100	1.000	4.668e-02	1.270e-03
1.100	1.025	4.617e-02	1.254e-03
1.100	1.050	4.567e-02	1.240e-03
1.100	1.075	4.519e-02	1.226e-03
1.100	1.100	4.473e-02	1.212e-03
1.125	0.000	1.001e-01	4.315e-03
1.125	0.025	9.686e-02	4.050e-03
1.125	0.050	9.381e-02	3.833e-03
1.125	0.075	9.093e-02	3.640e-03
1.125	0.100	8.823e-02	3.461e-03
1.125	0.125	8.569e-02	3.295e-03
1.125	0.150	8.331e-02	3.139e-03
1.125	0.175	8.108e-02	2.993e-03
1.125	0.200	7.898e-02	2.857e-03
1.125	0.225	7.700e-02	2.730e-03
1.125	0.250	7.514e-02	2.612e-03
1.125	0.275	7.338e-02	2.502e-03
1.125	0.300	7.172e-02	2.400e-03
1.125	0.325	7.014e-02	2.307e-03
1.125	0.350	6.865e-02	2.220e-03
1.125	0.375	6.724e-02	2.140e-03
1.125	0.400	6.589e-02	2.066e-03
1.125	0.425	6.461e-02	1.998e-03
1.125	0.450	6.339e-02	1.935e-03
1.125	0.475	6.223e-02	1.877e-03
1.125	0.500	6.112e-02	1.823e-03
1.125	0.525	6.006e-02	1.774e-03
1.125	0.550	5.904e-02	1.728e-03
1.125	0.575	5.807e-02	1.685e-03
1.125	0.600	5.714e-02	1.645e-03
1.125	0.625	5.625e-02	1.608e-03
1.125	0.650	5.539e-02	1.574e-03
1.125	0.675	5.456e-02	1.542e-03
1.125	0.700	5.377e-02	1.512e-03
1.125	0.725	5.301e-02	1.484e-03
1.125	0.750	5.228e-02	1.457e-03
1.125	0.775	5.157e-02	1.432e-03
1.125	0.800	5.089e-02	1.408e-03
1.125	0.825	5.023e-02	1.386e-03
1.125	0.850	4.960e-02	1.365e-03
1.125	0.875	4.898e-02	1.344e-03
1.125	0.900	4.839e-02	1.325e-03
1.125	0.925	4.782e-02	1.307e-03
1.125	0.950	4.726e-02	1.289e-03
1.125	0.975	4.672e-02	1.273e-03
1.125	1.000	4.620e-02	1.257e-03
1.125	1.025	4.570e-02	1.241e-03
1.125	1.050	4.521e-02	1.227e-03
1.125	1.075	4.474e-02	1.213e-03
1.125	1.100	4.427e-02	1.199e-03
1.125	1.125	4.383e-02	1.186e-03
1.150	0.000	9.876e-02	4.335e-03
1.150	0.025	9.562e-02	4.065e-03
1.150	0.050	9.263e-02	3.845e-03
1.150	0.075	8.981e-02	3.651e-03
1.150	0.100	8.716e-02	3.471e-03
1.150	0.125	8.467e-02	3.304e-03
1.150	0.150	8.233e-02	3.148e-03
1.150	0.175	8.013e-02	3.001e-03
1.150	0.200	7.807e-02	2.864e-03
1.150	0.225	7.612e-02	2.736e-03
1.150	0.250	7.429e-02	2.617e-03
1.150	0.275	7.256e-02	2.506e-03
1.150	0.300	7.092e-02	2.403e-03
1.150	0.325	6.937e-02	2.308e-03
1.150	0.350	6.790e-02	2.220e-03
1.150	0.375	6.650e-02	2.139e-03
1.150	0.400	6.518e-02	2.064e-03
1.150	0.425	6.391e-02	1.995e-03
1.150	0.450	6.271e-02	1.931e-03
1.150	0.475	6.156e-02	1.872e-03
1.150	0.500	6.047e-02	1.817e-03
1.150	0.525	5.942e-02	1.767e-03
1.150	0.550	5.842e-02	1.720e-03
1.150	0.575	5.746e-02	1.677e-03
1.150	0.600	5.654e-02	1.636e-03
1.150	0.625	5.566e-02	1.599e-03
1.150	0.650	5.481e-02	1.564e-03
1.150	0.675	5.400e-02	1.531e-03
1.150	0.700	5.322e-02	1.501e-03
1.150	0.725	5.247e-02	1.472e-03
1.150	0.750	5.174e-02	1.445e-03
1.150	0.775	5.104e-02	1.420e-03
1.150	0.800	5.037e-02	1.396e-03
1.150	0.825	4.972e-02	1.374e-03
1.150	0.850	4.909e-02	1.352e-03
1.150	0.875	4.849e-02	1.332e-03
1.150	0.900	4.790e-02	1.313e-03
1.150	0.925	4.734e-02	1.294e-03
1.150	0.950	4.679e-02	1.277e-03
1.150	0.975	4.626e-02	1.260e-03
1.150	1.000	4.574e-02	1.244e-03
1.150	1.025	4.524e-02	1.229e-03
1.150	1.050	4.476e-02	1.214e-03
1.150	1.075	4.429e-02	1.200e-03
1.150	1.100	4.383e-02	1.187e-03
1.150	1.125	4.339e-02	1.174e-03
1.150	1.150	4.296e-02	1.161e-03
1.175	0.000	9.748e-02	4.356e-03
1.175	0.025	9.441e-02	4.080e-03
1.175	0.050	9.148e-02	3.858e-03
1.175	0.075	8.872e-02	3.662e-03
1.175	0.100	8.611e-02	3.482e-03
1.175	0.125	8.367e-02	3.314e-03
1.175	0.150	8.137e-02	3.157e-03
1.175	0.175	7.921e-02	3.009e-03
1.175	0.200	7.718e-02	2.871e-03
1.175	0.225	7.526e-02	2.743e-03
1.175	0.250	7.346e-02	2.622e-03
1.175	0.275	7.175e-02	2.511e-03
1.175	0.300	7.014e-02	2.407e-03
1.175	0.325	6.861e-02	2.311e-03
1.175	0.350	6.717e-02	2.222e-03
1.175	0.375	6.579e-02	2.140e-03
1.175	0.400	6.448e-02	2.064e-03
1.175	0.425	6.324e-02	1.993e-03
1.175	0.450	6.205e-02	1.928e-03
1.175	0.475	6.092e-02	1.868e-03
1.175	0.500	5.984e-02	1.813e-03
1.175	0.525	5.881e-02	1.761e-03
1.175	0.550	5.782e-02	1.714e-03
1.175	0.575	5.687e-02	1.669e-03
1.175	0.600	5.596e-02	1.628e-03
1.175	0.625	5.509e-02	1.590e-03
1.175	0.650	5.426e-02	1.555e-03
1.175	0.675	5.346e-02	1.522e-03
1.175	0.700	5.268e-02	1.491e-03
1.175	0.725	5.194e-02	1.462e-03
1.175	0.750	5.122e-02	1.435e-03
1.175	0.775	5.053e-02	1.409e-03
1.175	0.800	4.987e-02	1.385e-03
1.175	0.825	4.923e-02	1.362e-03
1.175	0.850	4.861e-02	1.341e-03
1.175	0.875	4.801e-02	1.320e-03
1.175	0.900	4.743e-02	1.301e-03
1.175	0.925	4.687e-02	1.282e-03
1.175	0.950	4.633e-02	1.265e-03
1.175	0.975	4.580e-02	1.248e-03
1.175	1.000	4.529e-02	1.232e-03
1.175	1.025	4.480e-02	1.217e-03
1.175	1.050	4.432e-02	1.202e-03
1.175	1.075	4.386e-02	1.188e-03
1.175	1.100	4.341e-02	1.175e-03
1.175	1.125	4.297e-02	1.162e-03
1.175	1.150	4.254e-02	1.149e-03
1.175	1.175	4.213e-02	1.137e-03
1.200	0.000	9.623e-02	4.378e-03
1.200	0.025	9.324e-02	4.097e-03
1.200	0.050	9.037e-02	3.872e-03
1.200	0.075	8.765e-02	3.674e-03
1.200	0.100	8.510e-02	3.493e-03
1.200	0.125	8.269e-02	3.325e-03
1.200	0.150	8.043e-02	3.167e-03
1.200	0.175	7.831e-02	3.018e-03
1.200	0.200	7.631e-02	2.880e-03
1.200	0.225	7.443e-02	2.750e-03
1.200	0.250	7.265e-02	2.629e-03
1.200	0.275	7.097e-02	2.516e-03
1.200	0.300	6.938e-02	2.412e-03
1.200	0.325	6.788e-02	2.314e-03
1.200	0.350	6.645e-02	2.224e-03
1.200	0.375	6.510e-02	2.141e-03
1.200	0.400	6.381e-02	2.064e-03
1.200	0.425	6.258e-02	1.992e-03
1.200	0.450	6.141e-02	1.926e-03
1.200	0.475	6.029e-02	1.865e-03
1.200	0.500	5.923e-02	1.809e-03
1.200	0.525	5.821e-02	1.756e-03
1.200	0.550	5.723e-02	1.708e-03
1.200	0.575	5.630e-02	1.663e-03
1.200	0.600	5.540e-02	1.621e-03
1.200	0.625	5.454e-02	1.583e-03
1.200	0.650	5.372e-02	1.546e-03
1.200	0.675	5.292e-02	1.513e-03
1.200	0.700	5.216e-02	1.481e-03
1.200	0.725	5.143e-02	1.452e-03
1.200	0.750	5.072e-02	1.424e-03
1.200	0.775	5.004e-02	1.399e-03
1.200	0.800	4.938e-02	1.374e-03
1.200	0.825	4.875e-02	1.351e-03
1.200	0.850	4.813e-02	1.330e-03
1.200	0.875	4.754e-02	1.309e-03
1.200	0.900	4.697e-02	1.290e-03
1.200	0.925	4.641e-02	1.271e-03
1.200	0.950	4.588e-02	1.253e-03
1.200	0.975	4.536e-02	1.237e-03
1.200	1.000	4.486e-02	1.221e-03
1.200	1.025	4.437e-02	1.205e-03
1.200	1.050	4.390e-02	1.191e-03
1.200	1.075	4.344e-02	1.177e-03
1.200	1.100	4.299e-02	1.163e-03
1.200	1.125	4.256e-02	1.150e-03
1.200	1.150	4.214e-02	1.138e-03
1.200	1.175	4.173e-02	1.126e-03
1.200	1.200	4.133e-02	1.115e-03
1.225	0.000	9.502e-02	4.401e-03
1.225	0.025	9.209e-02	4.114e-03
1.225	0.050	8.928e-02	3.886e-03
1.225	0.075	8.662e-02	3.687e-03
1.225	0.100	8.411e-02	3.505e-03
1.225	0.125	8.175e-02	3.335e-03
1.225	0.150	7.953e-02	3.177e-03
1.225	0.175	7.744e-02	3.028e-03
1.225	0.200	7.547e-02	2.888e-03
1.225	0.225	7.362e-02	2.758e-03
1.225	0.250	7.187e-02	2.636e-03
1.225	0.275	7.021e-02	2.522e-03
1.225	0.300	6.865e-02	2.417e-03
1.225	0.325	6.717e-02	2.319e-03
1.225	0.350	6.576e-02	2.227e-03
1.225	0.375	6.442e-02	2.143e-03
1.225	0.400	6.315e-02	2.065e-03
1.225	0.425	6.194e-02	1.992e-03
1.225	0.450	6.079e-02	1.925e-03
1.225	0.475	5.968e-02	1.863e-03
1.225	0.500	5.863e-02	1.806e-03
1.225	0.525	5.763e-02	1.753e-03
1.225	0.550	5.666e-02	1.703e-03
1.225	0.575	5.574e-02	1.658e-03
1.225	0.600	5.485e-02	1.615e-03
1.225	0.625	5.401e-02	1.576e-03
1.225	0.650	5.319e-02	1.539e-03
1.225	0.675	5.241e-02	1.505e-03
1.225	0.700	5.165e-02	1.473e-03
1.225	0.725	5.093e-02	1.443e-03
1.225	0.750	5.023e-02	1.415e-03
1.225	0.775	4.956e-02	1.389e-03
1.225	0.800	4.891e-02	1.364e-03
1.225	0.825	4.828e-02	1.341e-03
1.225	0.850	4.767e-02	1.319e-03
1.225	0.875	4.709e-02	1.298e-03
1.225	0.900	4.652e-02	1.279e-03
1.225	0.925	4.597e-02	1.260e-03
1.225	0.950	4.544e-02	1.243e-03
1.225	0.975	4.493e-02	1.226e-03
1.225	1.000	4.443e-02	1.210e-03
1.225	1.025	4.395e-02	1.194e-03
1.225	1.050	4.348e-02	1.180e-03
1.225	1.075	4.303e-02	1.166e-03
1.225	1.100	4.259e-02	1.152e-03
1.225	1.125	4.216e-02	1.139e-03
1.225	1.150	4.174e-02	1.127e-03
1.225	1.175	4.134e-02	1.115e-03
1.225	1.200	4.094e-02	1.104e-03
1.225	1.225	4.056e-02	1.093e-03
1.250	0.000	9.384e-02	4.425e-03
1.250	0.025	9.097e-02	4.133e-03
1.250	0.050	8.822e-02	3.901e-03
1.250	0.075	8.561e-02	3.700e-03
1.250	0.100	8.314e-02	3.517e-03
1.250	0.125	8.082e-02	3.347e-03
1.250	0.150	7.864e-02	3.187e-03
1.250	0.175	7.659e-02	3.038e-03
1.250	0.200	7.465e-02	2.898e-03
1.250	0.225	7.283e-02	2.766e-03
1.250	0.250	7.111e-02	2.644e-03
1.250	0.275	6.948e-02	2.529e-03
1.250	0.300	6.793e-02	2.423e-03
1.250	0.325	6.647e-02	2.324e-03
1.250	0.350	6.508e-02	2.231e-03
1.250	0.375	6.377e-02	2.146e-03
1.250	0.400	6.251e-02	2.067e-03
1.250	0.425	6.132e-02	1.993e-03
1.250	0.450	6.018e-02	1.925e-03
1.250	0.475	5.909e-02	1.862e-03
1.250	0.500	5.805e-02	1.804e-03
1.250	0.525	5.706e-02	1.750e-03
1.250	0.550	5.611e-02	1.699e-03
1.250	0.575	5.520e-02	1.653e-03
1.250	0.600	5.432e-02	1.610e-03
1.250	0.625	5.348e-02	1.570e-03
1.250	0.650	5.268e-02	1.532e-03
1.250	0.675	5.190e-02	1.498e-03
1.250	0.700	5.116e-02	1.465e-03
1.250	0.725	5.044e-02	1.435e-03
1.250	0.750	4.975e-02	1.407e-03
1.250	0.775	4.909e-02	1.380e-03
1.250	0.800	4.844e-02	1.355e-03
1.250	0.825	4.782e-02	1.332e-03
1.250	0.850	4.722e-02	1.309e-03
1.250	0.875	4.665e-02	1.289e-03
1.250	0.900	4.609e-02	1.269e-03
1.250	0.925	4.554e-02	1.250e-03
1.250	0.950	4.502e-02	1.232e-03
1.250	0.975	4.451e-02	1.215e-03
1.250	1.000	4.402e-02	1.199e-03
1.250	1.025	4.354e-02	1.184e-03
1.250	1.050	4.308e-02	1.169e-03
1.250	1.075	4.263e-02	1.155e-03
1.250	1.100	4.219e-02	1.142e-03
1.250	1.125	4.177e-02	1.129e-03
1.250	1.150	4.136e-02	1.116e-03
1.250	1.175	4.096e-02	1.105e-03
1.250	1.200	4.057e-02	1.093e-03
1.250	1.225	4.019e-02	1.082e-03
1.250	1.250	3.982e-02	1.072e-03
1.275	0.000	9.268e-02	4.451e-03
1.275	0.025	8.988e-02	4.152e-03
1.275	0.050	8.718e-02	3.917e-03
1.275	0.075	8.462e-02	3.714e-03
1.275	0.100	8.220e-02	3.529e-03
1.275	0.125	7.992e-02	3.358e-03
1.275	0.150	7.778e-02	3.198e-03
1.275	0.175	7.576e-02	3.048e-03
1.275	0.200	7.386e-02	2.907e-03
1.275	0.225	7.206e-02	2.775e-03
1.275	0.250	7.036e-02	2.652e-03
1.275	0.275	6.876e-02	2.537e-03
1.275	0.300	6.724e-02	2.429e-03
1.275	0.325	6.580e-02	2.329e-03
1.275	0.350	6.443e-02	2.236e-03
1.275	0.375	6.313e-02	2.150e-03
1.275	0.400	6.189e-02	2.069e-03
1.275	0.425	6.071e-02	1.995e-03
1.275	0.450	5.959e-02	1.926e-03
1.275	0.475	5.851e-02	1.862e-03
1.275	0.500	5.749e-02	1.803e-03
1.275	0.525	5.651e-02	1.748e-03
1.275	0.550	5.557e-02	1.697e-03
1.275	0.575	5.467e-02	1.649e-03
1.275	0.600	5.381e-02	1.605e-03
1.275	0.625	5.298e-02	1.565e-03
1.275	0.650	5.218e-02	1.527e-03
1.275	0.675	5.142e-02	1.491e-03
1.275	0.700	5.068e-02	1.458e-03
1.275	0.725	4.997e-02	1.428e-03
1.275	0.750	4.929e-02	1.399e-03
1.275	0.775	4.863e-02	1.372e-03
1.275	0.800	4.799e-02	1.347e-03
1.275	0.825	4.738e-02	1.323e-03
1.275	0.850	4.679e-02	1.300e-03
1.275	0.875	4.622e-02	1.279e-03
1.275	0.900	4.566e-02	1.259e-03
1.275	0.925	4.513e-02	1.240e-03
1.275	0.950	4.461e-02	1.223e-03
1.275	0.975	4.410e-02	1.205e-03
1.275	1.000	4.362e-02	1.189e-03
1.275	1.025	4.315e-02	1.174e-03
1.275	1.050	4.269e-02	1.159e-03
1.275	1.075	4.224e-02	1.145e-03
1.275	1.100	4.181e-02	1.132e-03
1.275	1.125	4.139e-02	1.119e-03
1.275	1.150	4.098e-02	1.106e-03
1.275	1.175	4.059e-02	1.095e-03
1.275	1.200	4.020e-02	1.083e-03
1.275	1.225	3.983e-02	1.072e-03
1.275	1.250	3.946e-02	1.062e-03
1.275	1.275	3.911e-02	1.052e-03
1.300	0.000	9.156e-02	4.477e-03
1.300	0.025	8.882e-02	4.172e-03
1.300	0.050	8.618e-02	3.933e-03
1.300	0.075	8.366e-02	3.728e-03
1.300	0.100	8.129e-02	3.542e-03
1.300	0.125	7.905e-02	3.370e-03
1.300	0.150	7.694e-02	3.209e-03
1.300	0.175	7.495e-02	3.059e-03
1.300	0.200	7.308e-02	2.917e-03
1.300	0.225	7.131e-02	2.785e-03
1.300	0.250	6.964e-02	2.661e-03
1.300	0.275	6.806e-02	2.545e-03
1.300	0.300	6.656e-02	2.436e-03
1.300	0.325	6.514e-02	2.335e-03
1.300	0.350	6.379e-02	2.241e-03
1.300	0.375	6.251e-02	2.154e-03
1.300	0.400	6.128e-02	2.073e-03
1.300	0.425	6.012e-02	1.997e-03
1.300	0.450	5.901e-02	1.927e-03
1.300	0.475	5.795e-02	1.862e-03
1.300	0.500	5.694e-02	1.802e-03
1.300	0.525	5.597e-02	1.746e-03
1.300	0.550	5.504e-02	1.695e-03
1.300	0.575	5.415e-02	1.646e-03
1.300	0.600	5.330e-02	1.602e-03
1.300	0.625	5.248e-02	1.560e-03
1.300	0.650	5.170e-02	1.522e-03
1.300	0.675	5.094e-02	1.486e-03
1.300	0.700	5.021e-02	1.452e-03
1.300	0.725	4.951e-02	1.421e-03
1.300	0.750	4.883e-02	1.392e-03
1.300	0.775	4.818e-02	1.364e-03
1.300	0.800	4.756e-02	1.339e-03
1.300	0.825	4.695e-02	1.315e-03
1.300	0.850	4.636e-02	1.292e-03
1.300	0.875	4.580e-02	1.271e-03
1.300	0.900	4.525e-02	1.250e-03
1.300	0.925	4.472e-02	1.231e-03
1.300	0.950	4.420e-02	1.213e-03
1.300	0.975	4.371e-02	1.196e-03
1.300	1.000	4.323e-02	1.180e-03
1.300	1.025	4.276e-02	1.164e-03
1.300	1.050	4.230e-02	1.150e-03
1.300	1.075	4.186e-02	1.136e-03
1.300	1.100	4.144e-02	1.122e-03
1.300	1.125	4.102e-02	1.109e-03
1.300	1.150	4.062e-02	1.097e-03
1.300	1.175	4.023e-02	1.085e-03
1.300	1.200	3.984e-02	1.074e-03
1.300	1.225	3.947e-02	1.063e-03
1.300	1.250	3.911e-02	1.052e-03
1.300	1.275	3.876e-02	1.042e-03
1.300	1.300	3.842e-02	1.033e-03
1.325	0.000	9.046e-02	4.504e-03
1.325	0.025	8.778e-02	4.192e-03
1.325	0.050	8.519e-02	3.950e-03
1.325	0.075	8.273e-02	3.742e-03
1.325	0.100	8.040e-02	3.555e-03
1.325	0.125	7.820e-02	3.382e-03
1.325	0.150	7.612e-02	3.221e-03
1.325	0.175	7.417e-02	3.070e-03
1.325	0.200	7.232e-02	2.928e-03
1.325	0.225	7.058e-02	2.794e-03
1.325	0.250	6.893e-02	2.670e-03
1.325	0.275	6.737e-02	2.553e-03
1.325	0.300	6.590e-02	2.444e-03
1.325	0.325	6.450e-02	2.342e-03
1.325	0.350	6.317e-02	2.247e-03
1.325	0.375	6.190e-02	2.159e-03
1.325	0.400	6.070e-02	2.077e-03
1.325	0.425	5.955e-02	2.000e-03
1.325	0.450	5.845e-02	1.930e-03
1.325	0.475	5.741e-02	1.864e-03
1.325	0.500	5.641e-02	1.803e-03
1.325	0.525	5.545e-02	1.746e-03
1.325	0.550	5.453e-02	1.693e-03
1.325	0.575	5.365e-02	1.644e-03
1.325	0.600	5.281e-02	1.599e-03
1.325	0.625	5.200e-02	1.557e-03
1.325	0.650	5.122e-02	1.518e-03
1.325	0.675	5.048e-02	1.481e-03
1.325	0.700	4.976e-02	1.447e-03
1.325	0.725	4.906e-02	1.415e-03
1.325	0.750	4.839e-02	1.385e-03
1.325	0.775	4.775e-02	1.358e-03
1.325	0.800	4.713e-02	1.332e-03
1.325	0.825	4.653e-02	1.307e-03
1.325	0.850	4.595e-02	1.284e-03
1.325	0.875	4.539e-02	1.263e-03
1.325	0.900	4.485e-02	1.242e-03
1.325	0.925	4.432e-02	1.223e-03
1.325	0.950	4.381e-02	1.205e-03
1.325	0.975	4.332e-02	1.187e-03
1.325	1.000	4.284e-02	1.171e-03
1.325	1.025	4.238e-02	1.155e-03
1.325	1.050	4.193e-02	1.141e-03
1.325	1.075	4.150e-02	1.126e-03
1.325	1.100	4.107e-02	1.113e-03
1.325	1.125	4.066e-02	1.100e-03
1.325	1.150	4.026e-02	1.088e-03
1.325	1.175	3.987e-02	1.076e-03
1.325	1.200	3.950e-02	1.064e-03
1.325	1.225	3.913e-02	1.054e-03
1.325	1.250	3.877e-02	1.043e-03
1.325	1.275	3.842e-02	1.033e-03
1.325	1.300	3.808e-02	1.023e-03
1.325	1.325	3.775e-02	1.014e-03
1.350	0.000	8.938e-02	4.532e-03
1.350	0.025	8.677e-02	4.213e-03
1.350	0.050	8.423e-02	3.967e-03
1.350	0.075	8.182e-02	3.757e-03
1.350	0.100	7.953e-02	3.569e-03
1.350	0.125	7.736e-02	3.395e-03
1.350	0.150	7.532e-02	3.233e-03
1.350	0.175	7.340e-02	3.081e-03
1.350	0.200	7.158e-02	2.938e-03
1.350	0.225	6.987e-02	2.805e-03
1.350	0.250	6.825e-02	2.679e-03
1.350	0.275	6.671e-02	2.562e-03
1.350	0.300	6.525e-02	2.452e-03
1.350	0.325	6.387e-02	2.349e-03
1.350	0.350	6.256e-02	2.254e-03
1.350	0.375	6.131e-02	2.164e-03
1.350	0.400	6.012e-02	2.081e-03
1.350	0.425	5.899e-02	2.004e-03
1.350	0.450	5.791e-02	1.932e-03
1.350	0.475	5.687e-02	1.866e-03
1.350	0.500	5.588e-02	1.804e-03
1.350	0.525	5.494e-02	1.746e-03
1.350	0.550	5.403e-02	1.693e-03
1.350	0.575	5.316e-02	1.643e-03
1.350	0.600	5.233e-02	1.597e-03
1.350	0.625	5.153e-02	1.554e-03
1.350	0.650	5.076e-02	1.514e-03
1.350	0.675	5.002e-02	1.477e-03
1.350	0.700	4.931e-02	1.442e-03
1.350	0.725	4.863e-02	1.410e-03
1.350	0.750	4.797e-02	1.380e-03
1.350	0.775	4.733e-02	1.352e-03
1.350	0.800	4.671e-02	1.325e-03
1.350	0.825	4.612e-02	1.300e-03
1.350	0.850	4.555e-02	1.277e-03
1.350	0.875	4.499e-02	1.255e-03
1.350	0.900	4.445e-02	1.235e-03
1.350	0.925	4.393e-02	1.215e-03
1.350	0.950	4.343e-02	1.197e-03
1.350	0.975	4.294e-02	1.179e-03
1.350	1.000	4.247e-02	1.163e-03
1.350	1.025	4.201e-02	1.147e-03
1.350	1.050	4.157e-02	1.132e-03
1.350	1.075	4.114e-02	1.118e-03
1.350	1.100	4.072e-02	1.104e-03
1.350	1.125	4.031e-02	1.091e-03
1.350	1.150	3.992e-02	1.079e-03
1.350	1.175	3.953e-02	1.067e-03
1.350	1.200	3.916e-02	1.056e-03
1.350	1.225	3.879e-02	1.045e-03
1.350	1.250	3.844e-02	1.034e-03
1.350	1.275	3.809e-02	1.024e-03
1.350	1.300	3.776e-02	1.015e-03
1.350	1.325	3.743e-02	1.005e-03
1.350	1.350	3.711e-02	9.966e-04
1.375	0.000	8.834e-02	4.561e-03
1.375	0.025	8.578e-02	4.235e-03
1.375	0.050	8.330e-02	3.985e-03
1.375	0.075	8.092e-02	3.772e-03
1.375	0.100	7.868e-02	3.582e-03
1.375	0.125	7.655e-02	3.408e-03
1.375	0.150	7.454e-02	3.245e-03
1.375	0.175	7.265e-02	3.092e-03
1.375	0.200	7.086e-02	2.949e-03
1.375	0.225	6.917e-02	2.815e-03
1.375	0.250	6.757e-02	2.689e-03
1.375	0.275	6.606e-02	2.571e-03
1.375	0.300	6.462e-02	2.460e-03
1.375	0.325	6.326e-02	2.357e-03
1.375	0.350	6.197e-02	2.261e-03
1.375	0.375	6.073e-02	2.171e-03
1.375	0.400	5.956e-02	2.087e-03
1.375	0.425	5.844e-02	2.009e-03
1.375	0.450	5.737e-02	1.936e-03
1.375	0.475	5.635e-02	1.869e-03
1.375	0.500	5.538e-02	1.806e-03
1.375	0.525	5.444e-02	1.747e-03
1.375	0.550	5.355e-02	1.693e-03
1.375	0.575	5.269e-02	1.643e-03
1.375	0.600	5.187e-02	1.596e-03
1.375	0.625	5.107e-02	1.552e-03
1.375	0.650	5.031e-02	1.511e-03
1.375	0.675	4.958e-02	1.474e-03
1.375	0.700	4.888e-02	1.438e-03
1.375	0.725	4.820e-02	1.406e-03
1.375	0.750	4.755e-02	1.375e-03
1.375	0.775	4.692e-02	1.346e-03
1.375	0.800	4.631e-02	1.319e-03
1.375	0.825	4.572e-02	1.294e-03
1.375	0.850	4.515e-02	1.271e-03
1.375	0.875	4.460e-02	1.248e-03
1.375	0.900	4.407e-02	1.227e-03
1.375	0.925	4.356e-02	1.208e-03
1.375	0.950	4.306e-02	1.189e-03
1.375	0.975	4.258e-02	1.172e-03
1.375	1.000	4.211e-02	1.155e-03
1.375	1.025	4.166e-02	1.139e-03
1.375	1.050	4.122e-02	1.124e-03
1.375	1.075	4.079e-02	1.110e-03
1.375	1.100	4.037e-02	1.096e-03
1.375	1.125	3.997e-02	1.083e-03
1.375	1.150	3.958e-02	1.070e-03
1.375	1.175	3.920e-02	1.059e-03
1.375	1.200	3.883e-02	1.047e-03
1.375	1.225	3.847e-02	1.036e-03
1.375	1.250	3.811e-02	1.026e-03
1.375	1.275	3.777e-02	1.016e-03
1.375	1.300	3.744e-02	1.006e-03
1.375	1.325	3.711e-02	9.969e-04
1.375	1.350	3.680e-02	9.881e-04
1.375	1.375	3.649e-02	9.796e-04
1.400	0.000	8.731e-02	4.591e-03
1.400	0.025	8.481e-02	4.257e-03
1.400	0.050	8.238e-02	4.002e-03
1.400	0.075	8.006e-02	3.788e-03
1.400	0.100	7.785e-02	3.596e-03
1.400	0.125	7.576e-02	3.421e-03
1.400	0.150	7.379e-02	3.257e-03
1.400	0.175	7.192e-02	3.104e-03
1.400	0.200	7.016e-02	2.960e-03
1.400	0.225	6.850e-02	2.826e-03
1.400	0.250	6.692e-02	2.699e-03
1.400	0.275	6.543e-02	2.580e-03
1.400	0.300	6.401e-02	2.469e-03
1.400	0.325	6.267e-02	2.365e-03
1.400	0.350	6.139e-02	2.268e-03
1.400	0.375	6.017e-02	2.177e-03
1.400	0.400	5.901e-02	2.093e-03
1.400	0.425	5.791e-02	2.014e-03
1.400	0.450	5.685e-02	1.940e-03
1.400	0.475	5.585e-02	1.872e-03
1.400	0.500	5.488e-02	1.808e-03
1.400	0.525	5.396e-02	1.749e-03
1.400	0.550	5.307e-02	1.694e-03
1.400	0.575	5.222e-02	1.643e-03
1.400	0.600	5.141e-02	1.595e-03
1.400	0.625	5.063e-02	1.551e-03
1.400	0.650	4.988e-02	1.510e-03
1.400	0.675	4.915e-02	1.471e-03
1.400	0.700	4.846e-02	1.435e-03
1.400	0.725	4.779e-02	1.402e-03
1.400	0.750	4.714e-02	1.371e-03
1.400	0.775	4.652e-02	1.342e-03
1.400	0.800	4.591e-02	1.314e-03
1.400	0.825	4.533e-02	1.289e-03
1.400	0.850	4.477e-02	1.265e-03
1.400	0.875	4.423e-02	1.242e-03
1.400	0.900	4.370e-02	1.221e-03
1.400	0.925	4.319e-02	1.201e-03
1.400	0.950	4.270e-02	1.182e-03
1.400	0.975	4.222e-02	1.164e-03
1.400	1.000	4.176e-02	1.147e-03
1.400	1.025	4.131e-02	1.132e-03
1.400	1.050	4.087e-02	1.116e-03
1.400	1.075	4.045e-02	1.102e-03
1.400	1.100	4.004e-02	1.088e-03
1.400	1.125	3.964e-02	1.075e-03
1.400	1.150	3.925e-02	1.063e-03
1.400	1.175	3.887e-02	1.051e-03
1.400	1.200	3.850e-02	1.039e-03
1.400	1.225	3.815e-02	1.028e-03
1.400	1.250	3.780e-02	1.018e-03
1.400	1.275	3.746e-02	1.008e-03
1.400	1.300	3.713e-02	9.980e-04
1.400	1.325	3.681e-02	9.888e-04
1.400	1.350	3.649e-02	9.799e-04
1.400	1.375	3.618e-02	9.714e-04
1.400	1.400	3.589e-02	9.632e-04
1.425	0.000	8.631e-02	4.621e-03
1.425	0.025	8.387e-02	4.280e-03
1.425	0.050	8.149e-02	4.021e-03
1.425	0.075	7.921e-02	3.803e-03
1.425	0.100	7.704e-02	3.610e-03
1.425	0.125	7.498e-02	3.434e-03
1.425	0.150	7.304e-02	3.269e-03
1.425	0.175	7.121e-02	3.116e-03
1.425	0.200	6.948e-02	2.972e-03
1.425	0.225	6.784e-02	2.836e-03
1.425	0.250	6.628e-02	2.709e-03
1.425	0.275	6.481e-02	2.590e-03
1.425	0.300	6.341e-02	2.478e-03
1.425	0.325	6.209e-02	2.374e-03
1.425	0.350	6.083e-02	2.276e-03
1.425	0.375	5.963e-02	2.184e-03
1.425	0.400	5.848e-02	2.099e-03
1.425	0.425	5.739e-02	2.019e-03
1.425	0.450	5.635e-02	1.945e-03
1.425	0.475	5.535e-02	1.876e-03
1.425	0.500	5.440e-02	1.811e-03
1.425	0.525	5.349e-02	1.751e-03
1.425	0.550	5.261e-02	1.696e-03
1.425	0.575	5.177e-02	1.644e-03
1.425	0.600	5.097e-02	1.595e-03
1.425	0.625	5.019e-02	1.550e-03
1.425	0.650	4.945e-02	1.508e-03
1.425	0.675	4.873e-02	1.469e-03
1.425	0.700	4.804e-02	1.433e-03
1.425	0.725	4.738e-02	1.399e-03
1.425	0.750	4.674e-02	1.367e-03
1.425	0.775	4.612e-02	1.337e-03
1.425	0.800	4.553e-02	1.310e-03
1.425	0.825	4.495e-02	1.284e-03
1.425	0.850	4.439e-02	1.259e-03
1.425	0.875	4.386e-02	1.237e-03
1.425	0.900	4.334e-02	1.215e-03
1.425	0.925	4.283e-02	1.195e-03
1.425	0.950	4.234e-02	1.176e-03
1.425	0.975	4.187e-02	1.158e-03
1.425	1.000	4.141e-02	1.141e-03
1.425	1.025	4.097e-02	1.124e-03
1.425	1.050	4.053e-02	1.109e-03
1.425	1.075	4.012e-02	1.095e-03
1.425	1.100	3.971e-02	1.081e-03
1.425	1.125	3.931e-02	1.068e-03
1.425	1.150	3.893e-02	1.055e-03
1.425	1.175	3.855e-02	1.043e-03
1.425	1.200	3.819e-02	1.032e-03
1.425	1.225	3.783e-02	1.021e-03
1.425	1.250	3.749e-02	1.010e-03
1.425	1.275	3.715e-02	9.999e-04
1.425	1.300	3.682e-02	9.903e-04
1.425	1.325	3.651e-02	9.810e-04
1.425	1.350	3.619e-02	9.721e-04
1.425	1.375	3.589e-02	9.636e-04
1.425	1.400	3.559e-02	9.554e-04
1.425	1.425	3.530e-02	9.475e-04
1.450	0.000	8.533e-02	4.652e-03
1.450	0.025	8.295e-02	4.303e-03
1.450	0.050	8.062e-02	4.039e-03
1.450	0.075	7.838e-02	3.819e-03
1.450	0.100	7.625e-02	3.625e-03
1.450	0.125	7.423e-02	3.447e-03
1.450	0.150	7.232e-02	3.282e-03
1.450	0.175	7.051e-02	3.128e-03
1.450	0.200	6.881e-02	2.983e-03
1.450	0.225	6.719e-02	2.848e-03
1.450	0.250	6.566e-02	2.720e-03
1.450	0.275	6.421e-02	2.600e-03
1.450	0.300	6.283e-02	2.488e-03
1.450	0.325	6.152e-02	2.383e-03
1.450	0.350	6.028e-02	2.284e-03
1.450	0.375	5.909e-02	2.192e-03
1.450	0.400	5.796e-02	2.106e-03
1.450	0.425	5.688e-02	2.025e-03
1.450	0.450	5.585e-02	1.950e-03
1.450	0.475	5.487e-02	1.880e-03
1.450	0.500	5.393e-02	1.815e-03
1.450	0.525	5.302e-02	1.754e-03
1.450	0.550	5.216e-02	1.698e-03
1.450	0.575	5.133e-02	1.645e-03
1.450	0.600	5.053e-02	1.596e-03
1.450	0.625	4.977e-02	1.550e-03
1.450	0.650	4.903e-02	1.508e-03
1.450	0.675	4.832e-02	1.468e-03
1.450	0.700	4.764e-02	1.431e-03
1.450	0.725	4.699e-02	1.396e-03
1.450	0.750	4.635e-02	1.364e-03
1.450	0.775	4.574e-02	1.334e-03
1.450	0.800	4.515e-02	1.306e-03
1.450	0.825	4.458e-02	1.279e-03
1.450	0.850	4.403e-02	1.255e-03
1.450	0.875	4.350e-02	1.231e-03
1.450	0.900	4.298e-02	1.210e-03
1.450	0.925	4.248e-02	1.189e-03
1.450	0.950	4.200e-02	1.170e-03
1.450	0.975	4.153e-02	1.152e-03
1.450	1.000	4.107e-02	1.134e-03
1.450	1.025	4.063e-02	1.118e-03
1.450	1.050	4.021e-02	1.102e-03
1.450	1.075	3.979e-02	1.088e-03
1.450	1.100	3.939e-02	1.074e-03
1.450	1.125	3.899e-02	1.061e-03
1.450	1.150	3.861e-02	1.048e-03
1.450	1.175	3.824e-02	1.036e-03
1.450	1.200	3.788e-02	1.024e-03
1.450	1.225	3.753e-02	1.013e-03
1.450	1.250	3.719e-02	1.003e-03
1.450	1.275	3.685e-02	9.925e-04
1.450	1.300	3.653e-02	9.828e-04
1.450	1.325	3.621e-02	9.735e-04
1.450	1.350	3.590e-02	9.646e-04
1.450	1.375	3.560e-02	9.560e-04
1.450	1.400	3.531e-02	9.478e-04
1.450	1.425	3.502e-02	9.399e-04
1.450	1.450	3.474e-02	9.323e-04
1.475	0.000	8.438e-02	4.683e-03
1.475	0.025	8.205e-02	4.326e-03
1.475	0.050	7.976e-02	4.058e-03
1.475	0.075	7.757e-02	3.835e-03
1.475	0.100	7.547e-02	3.639e-03
1.475	0.125	7.349e-02	3.460e-03
1.475	0.150	7.161e-02	3.295e-03
1.475	0.175	6.983e-02	3.140e-03
1.475	0.200	6.815e-02	2.995e-03
1.475	0.225	6.656e-02	2.859e-03
1.475	0.250	6.505e-02	2.731e-03
1.475	0.275	6.362e-02	2.611e-03
1.475	0.300	6.226e-02	2.498e-03
1.475	0.325	6.097e-02	2.392e-03
1.475	0.350	5.974e-02	2.293e-03
1.475	0.375	5.857e-02	2.200e-03
1.475	0.400	5.745e-02	2.113e-03
1.475	0.425	5.639e-02	2.032e-03
1.475	0.450	5.537e-02	1.956e-03
1.475	0.475	5.440e-02	1.886e-03
1.475	0.500	5.347e-02	1.820e-03
1.475	0.525	5.257e-02	1.758e-03
1.475	0.550	5.172e-02	1.701e-03
1.475	0.575	5.090e-02	1.647e-03
1.475	0.600	5.011e-02	1.597e-03
1.475	0.625	4.935e-02	1.551e-03
1.475	0.650	4.863e-02	1.508e-03
1.475	0.675	4.793e-02	1.467e-03
1.475	0.700	4.725e-02	1.430e-03
1.475	0.725	4.660e-02	1.395e-03
1.475	0.750	4.597e-02	1.362e-03
1.475	0.775	4.537e-02	1.331e-03
1.475	0.800	4.478e-02	1.303e-03
1.475	0.825	4.422e-02	1.276e-03
1.475	0.850	4.367e-02	1.251e-03
1.475	0.875	4.315e-02	1.227e-03
1.475	0.900	4.263e-02	1.205e-03
1.475	0.925	4.214e-02	1.184e-03
1.475	0.950	4.166e-02	1.164e-03
1.475	0.975	4.120e-02	1.146e-03
1.475	1.000	4.075e-02	1.128e-03
1.475	1.025	4.031e-02	1.112e-03
1.475	1.050	3.989e-02	1.096e-03
1.475	1.075	3.947e-02	1.081e-03
1.475	1.100	3.907e-02	1.067e-03
1.475	1.125	3.868e-02	1.054e-03
1.475	1.150	3.831e-02	1.041e-03
1.475	1.175	3.794e-02	1.029e-03
1.475	1.200	3.758e-02	1.017e-03
1.475	1.225	3.723e-02	1.006e-03
1.475	1.250	3.689e-02	9.956e-04
1.475	1.275	3.656e-02	9.854e-04
1.475	1.300	3.624e-02	9.757e-04
1.475	1.325	3.593e-02	9.664e-04
1.475	1.350	3.562e-02	9.574e-04
1.475	1.375	3.532e-02	9.488e-04
1.475	1.400	3.503e-02	9.406e-04
1.475	1.425	3.475e-02	9.327e-04
1.475	1.450	3.447e-02	9.251e-04
1.475	1.475	3.420e-02	9.178e-04
1.500	0.000	8.344e-02	4.715e-03
1.500	0.025	8.117e-02	4.350e-03
1.500	0.050	7.893e-02	4.077e-03
1.500	0.075	7.677e-02	3.852e-03
1.500	0.100	7.472e-02	3.653e-03
1.500	0.125	7.277e-02	3.474e-03
1.500	0.150	7.092e-02	3.307e-03
1.500	0.175	6.917e-02	3.152e-03
1.500	0.200	6.751e-02	3.007e-03
1.500	0.225	6.594e-02	2.870e-03
1.500	0.250	6.446e-02	2.742e-03
1.500	0.275	6.304e-02	2.621e-03
1.500	0.300	6.170e-02	2.508e-03
1.500	0.325	6.043e-02	2.401e-03
1.500	0.350	5.922e-02	2.302e-03
1.500	0.375	5.806e-02	2.208e-03
1.500	0.400	5.696e-02	2.121e-03
1.500	0.425	5.590e-02	2.039e-03
1.500	0.450	5.490e-02	1.963e-03
1.500	0.475	5.394e-02	1.891e-03
1.500	0.500	5.302e-02	1.824e-03
1.500	0.525	5.214e-02	1.762e-03
1.500	0.550	5.129e-02	1.704e-03
1.500	0.575	5.048e-02	1.650e-03
1.500	0.600	4.970e-02	1.599e-03
1.500	0.625	4.895e-02	1.552e-03
1.500	0.650	4.823e-02	1.508e-03
1.500	0.675	4.754e-02	1.467e-03
1.500	0.700	4.687e-02	1.429e-03
1.500	0.725	4.622e-02	1.393e-03
1.500	0.750	4.560e-02	1.360e-03
1.500	0.775	4.500e-02	1.329e-03
1.500	0.800	4.443e-02	1.300e-03
1.500	0.825	4.387e-02	1.273e-03
1.500	0.850	4.333e-02	1.247e-03
1.500	0.875	4.280e-02	1.223e-03
1.500	0.900	4.230e-02	1.200e-03
1.500	0.925	4.181e-02	1.179e-03
1.500	0.950	4.133e-02	1.159e-03
1.500	0.975	4.087e-02	1.141e-03
1.500	1.000	4.043e-02	1.123e-03
1.500	1.025	3.999e-02	1.106e-03
1.500	1.050	3.957e-02	1.090e-03
1.500	1.075	3.916e-02	1.075e-03
1.500	1.100	3.877e-02	1.061e-03
1.500	1.125	3.838e-02	1.048e-03
1.500	1.150	3.801e-02	1.035e-03
1.500	1.175	3.764e-02	1.022e-03
1.500	1.200	3.729e-02	1.011e-03
1.500	1.225	3.694e-02	9.996e-04
1.500	1.250	3.661e-02	9.889e-04
1.500	1.275	3.628e-02	9.787e-04
1.500	1.300	3.596e-02	9.689e-04
1.500	1.325	3.565e-02	9.595e-04
1.500	1.350	3.534e-02	9.506e-04
1.500	1.375	3.505e-02	9.419e-04
1.500	1.400	3.476e-02	9.337e-04
1.500	1.425	3.448e-02	9.257e-04
1.500	1.450	3.420e-02	9.181e-04
1.500	1.475	3.393e-02	9.108e-04
1.500	1.500	3.367e-02	9.037e-04
1.525	0.000	8.253e-02	4.747e-03
1.525	0.025	8.030e-02	4.374e-03
1.525	0.050	7.811e-02	4.097e-03
1.525	0.075	7.600e-02	3.868e-03
1.525	0.100	7.398e-02	3.668e-03
1.525	0.125	7.206e-02	3.487e-03
1.525	0.150	7.025e-02	3.320e-03
1.525	0.175	6.852e-02	3.165e-03
1.525	0.200	6.689e-02	3.019e-03
1.525	0.225	6.534e-02	2.882e-03
1.525	0.250	6.388e-02	2.753e-03
1.525	0.275	6.248e-02	2.632e-03
1.525	0.300	6.116e-02	2.518e-03
1.525	0.325	5.990e-02	2.411e-03
1.525	0.350	5.870e-02	2.311e-03
1.525	0.375	5.756e-02	2.217e-03
1.525	0.400	5.647e-02	2.129e-03
1.525	0.425	5.543e-02	2.046e-03
1.525	0.450	5.444e-02	1.969e-03
1.525	0.475	5.349e-02	1.897e-03
1.525	0.500	5.258e-02	1.830e-03
1.525	0.525	5.171e-02	1.767e-03
1.525	0.550	5.087e-02	1.708e-03
1.525	0.575	5.007e-02	1.653e-03
1.525	0.600	4.930e-02	1.602e-03
1.525	0.625	4.855e-02	1.554e-03
1.525	0.650	4.784e-02	1.510e-03
1.525	0.675	4.716e-02	1.468e-03
1.525	0.700	4.649e-02	1.429e-03
1.525	0.725	4.586e-02	1.393e-03
1.525	0.750	4.524e-02	1.359e-03
1.525	0.775	4.465e-02	1.327e-03
1.525	0.800	4.407e-02	1.298e-03
1.525	0.825	4.352e-02	1.270e-03
1.525	0.850	4.299e-02	1.244e-03
1.525	0.875	4.247e-02	1.220e-03
1.525	0.900	4.197e-02	1.197e-03
1.525	0.925	4.148e-02	1.175e-03
1.525	0.950	4.101e-02	1.155e-03
1.525	0.975	4.055e-02	1.136e-03
1.525	1.000	4.011e-02	1.118e-03
1.525	1.025	3.968e-02	1.101e-03
1.525	1.050	3.927e-02	1.085e-03
1.525	1.075	3.886e-02	1.070e-03
1.525	1.100	3.847e-02	1.055e-03
1.525	1.125	3.809e-02	1.042e-03
1.525	1.150	3.771e-02	1.029e-03
1.525	1.175	3.735e-02	1.016e-03
1.525	1.200	3.700e-02	1.005e-03
1.525	1.225	3.666e-02	9.933e-04
1.525	1.250	3.632e-02	9.825e-04
1.525	1.275	3.600e-02	9.723e-04
1.525	1.300	3.568e-02	9.624e-04
1.525	1.325	3.537e-02	9.530e-04
1.525	1.350	3.507e-02	9.440e-04
1.525	1.375	3.478e-02	9.353e-04
1.525	1.400	3.449e-02	9.270e-04
1.525	1.425	3.421e-02	9.190e-04
1.525	1.450	3.394e-02	9.114e-04
1.525	1.475	3.367e-02	9.040e-04
1.525	1.500	3.341e-02	8.970e-04
1.525	1.525	3.316e-02	8.902e-04
1.550	0.000	8.163e-02	4.779e-03
1.550	0.025	7.946e-02	4.399e-03
1.550	0.050	7.732e-02	4.116e-03
1.550	0.075	7.524e-02	3.884e-03
1.550	0.100	7.326e-02	3.683e-03
1.550	0.125	7.137e-02	3.501e-03
1.550	0.150	6.959e-02	3.333e-03
1.550	0.175	6.789e-02	3.177e-03
1.550	0.200	6.628e-02	3.031e-03
1.550	0.225	6.476e-02	2.893e-03
1.550	0.250	6.331e-02	2.764e-03
1.550	0.275	6.193e-02	2.643e-03
1.550	0.300	6.063e-02	2.528e-03
1.550	0.325	5.939e-02	2.421e-03
1.550	0.350	5.820e-02	2.320e-03
1.550	0.375	5.707e-02	2.226e-03
1.550	0.400	5.600e-02	2.137e-03
1.550	0.425	5.497e-02	2.054e-03
1.550	0.450	5.399e-02	1.977e-03
1.550	0.475	5.305e-02	1.904e-03
1.550	0.500	5.215e-02	1.836e-03
1.550	0.525	5.129e-02	1.772e-03
1.550	0.550	5.046e-02	1.713e-03
1.550	0.575	4.966e-02	1.657e-03
1.550	0.600	4.890e-02	1.605e-03
1.550	0.625	4.817e-02	1.557e-03
1.550	0.650	4.746e-02	1.512e-03
1.550	0.675	4.678e-02	1.469e-03
1.550	0.700	4.613e-02	1.430e-03
1.550	0.725	4.550e-02	1.393e-03
1.550	0.750	4.489e-02	1.358e-03
1.550	0.775	4.430e-02	1.326e-03
1.550	0.800	4.373e-02	1.296e-03
1.550	0.825	4.318e-02	1.268e-03
1.550	0.850	4.265e-02	1.241e-03
1.550	0.875	4.214e-02	1.217e-03
1.550	0.900	4.164e-02	1.193e-03
1.550	0.925	4.116e-02	1.172e-03
1.550	0.950	4.070e-02	1.151e-03
1.550	0.975	4.024e-02	1.132e-03
1.550	1.000	3.981e-02	1.113e-03
1.550	1.025	3.938e-02	1.096e-03
1.550	1.050	3.897e-02	1.080e-03
1.550	1.075	3.857e-02	1.065e-03
1.550	1.100	3.818e-02	1.050e-03
1.550	1.125	3.780e-02	1.036e-03
1.550	1.150	3.743e-02	1.023e-03
1.550	1.175	3.707e-02	1.011e-03
1.550	1.200	3.672e-02	9.987e-04
1.550	1.225	3.638e-02	9.873e-04
1.550	1.250	3.605e-02	9.765e-04
1.550	1.275	3.573e-02	9.662e-04
1.550	1.300	3.541e-02	9.563e-04
1.550	1.325	3.511e-02	9.468e-04
1.550	1.350	3.481e-02	9.377e-04
1.550	1.375	3.452e-02	9.290e-04
1.550	1.400	3.423e-02	9.207e-04
1.550	1.425	3.395e-02	9.126e-04
1.550	1.450	3.368e-02	9.050e-04
1.550	1.475	3.342e-02	8.976e-04
1.550	1.500	3.316e-02	8.905e-04
1.550	1.525	3.291e-02	8.836e-04
1.550	1.550	3.266e-02	8.771e-04
1.575	0.000	8.076e-02	4.812e-03
1.575	0.025	7.864e-02	4.423e-03
1.575	0.050	7.654e-02	4.136e-03
1.575	0.075	7.450e-02	3.901e-03
1.575	0.100	7.255e-02	3.698e-03
1.575	0.125	7.070e-02	3.514e-03
1.575	0.150	6.894e-02	3.346e-03
1.575	0.175	6.727e-02	3.189e-03
1.575	0.200	6.568e-02	3.043e-03
1.575	0.225	6.418e-02	2.905e-03
1.575	0.250	6.275e-02	2.775e-03
1.575	0.275	6.140e-02	2.654e-03
1.575	0.300	6.011e-02	2.539e-03
1.575	0.325	5.888e-02	2.431e-03
1.575	0.350	5.771e-02	2.330e-03
1.575	0.375	5.660e-02	2.235e-03
1.575	0.400	5.554e-02	2.146e-03
1.575	0.425	5.452e-02	2.062e-03
1.575	0.450	5.355e-02	1.984e-03
1.575	0.475	5.262e-02	1.911e-03
1.575	0.500	5.173e-02	1.842e-03
1.575	0.525	5.088e-02	1.778e-03
1.575	0.550	5.006e-02	1.718e-03
1.575	0.575	4.927e-02	1.661e-03
1.575	0.600	4.852e-02	1.609e-03
1.575	0.625	4.779e-02	1.560e-03
1.575	0.650	4.709e-02	1.514e-03
1.575	0.675	4.642e-02	1.471e-03
1.575	0.700	4.577e-02	1.431e-03
1.575	0.725	4.515e-02	1.394e-03
1.575	0.750	4.454e-02	1.358e-03
1.575	0.775	4.396e-02	1.326e-03
1.575	0.800	4.340e-02	1.295e-03
1.575	0.825	4.285e-02	1.266e-03
1.575	0.850	4.233e-02	1.240e-03
1.575	0.875	4.182e-02	1.214e-03
1.575	0.900	4.133e-02	1.191e-03
1.575	0.925	4.085e-02	1.168e-03
1.575	0.950	4.039e-02	1.148e-03
1.575	0.975	3.994e-02	1.128e-03
1.575	1.000	3.951e-02	1.109e-03
1.575	1.025	3.908e-02	1.092e-03
1.575	1.050	3.867e-02	1.075e-03
1.575	1.075	3.828e-02	1.060e-03
1.575	1.100	3.789e-02	1.045e-03
1.575	1.125	3.751e-02	1.031e-03
1.575	1.150	3.715e-02	1.018e-03
1.575	1.175	3.679e-02	1.005e-03
1.575	1.200	3.645e-02	9.932e-04
1.575	1.225	3.611e-02	9.817e-04
1.575	1.250	3.578e-02	9.708e-04
1.575	1.275	3.546e-02	9.604e-04
1.575	1.300	3.515e-02	9.504e-04
1.575	1.325	3.485e-02	9.409e-04
1.575	1.350	3.455e-02	9.317e-04
1.575	1.375	3.426e-02	9.230e-04
1.575	1.400	3.398e-02	9.146e-04
1.575	1.425	3.370e-02	9.065e-04
1.575	1.450	3.343e-02	8.988e-04
1.575	1.475	3.317e-02	8.914e-04
1.575	1.500	3.291e-02	8.842e-04
1.575	1.525	3.266e-02	8.774e-04
1.575	1.550	3.242e-02	8.708e-04
1.575	1.575	3.218e-02	8.645e-04
1.600	0.000	7.990e-02	4.845e-03
1.600	0.025	7.783e-02	4.448e-03
1.600	0.050	7.577e-02	4.155e-03
1.600	0.075	7.378e-02	3.918e-03
1.600	0.100	7.186e-02	3.712e-03
1.600	0.125	7.004e-02	3.528e-03
1.600	0.150	6.831e-02	3.359e-03
1.600	0.175	6.666e-02	3.202e-03
1.600	0.200	6.510e-02	3.055e-03
1.600	0.225	6.362e-02	2.917e-03
1.600	0.250	6.221e-02	2.787e-03
1.600	0.275	6.087e-02	2.665e-03
1.600	0.300	5.960e-02	2.550e-03
1.600	0.325	5.839e-02	2.442e-03
1.600	0.350	5.723e-02	2.340e-03
1.600	0.375	5.613e-02	2.245e-03
1.600	0.400	5.508e-02	2.155e-03
1.600	0.425	5.408e-02	2.071e-03
1.600	0.450	5.312e-02	1.992e-03
1.600	0.475	5.220e-02	1.918e-03
1.600	0.500	5.132e-02	1.849e-03
1.600	0.525	5.048e-02	1.784e-03
1.600	0.550	4.967e-02	1.723e-03
1.600	0.575	4.889e-02	1.666e-03
1.600	0.600	4.814e-02	1.613e-03
1.600	0.625	4.742e-02	1.563e-03
1.600	0.650	4.673e-02	1.517e-03
1.600	0.675	4.606e-02	1.473e-03
1.600	0.700	4.542e-02	1.433e-03
1.600	0.725	4.480e-02	1.395e-03
1.600	0.750	4.420e-02	1.359e-03
1.600	0.775	4.363e-02	1.326e-03
1.600	0.800	4.307e-02	1.295e-03
1.600	0.825	4.253e-02	1.265e-03
1.600	0.850	4.201e-02	1.238e-03
1.600	0.875	4.151e-02	1.212e-03
1.600	0.900	4.102e-02	1.188e-03
1.600	0.925	4.055e-02	1.166e-03
1.600	0.950	4.009e-02	1.145e-03
1.600	0.975	3.964e-02	1.125e-03
1.600	1.000	3.921e-02	1.106e-03
1.600	1.025	3.879e-02	1.088e-03
1.600	1.050	3.839e-02	1.071e-03
1.600	1.075	3.799e-02	1.056e-03
1.600	1.100	3.761e-02	1.041e-03
1.600	1.125	3.724e-02	1.026e-03
1.600	1.150	3.688e-02	1.013e-03
1.600	1.175	3.652e-02	1.000e-03
1.600	1.200	3.618e-02	9.880e-04
1.600	1.225	3.584e-02	9.765e-04
1.600	1.250	3.552e-02	9.654e-04
1.600	1.275	3.520e-02	9.549e-04
1.600	1.300	3.489e-02	9.448e-04
1.600	1.325	3.459e-02	9.352e-04
1.600	1.350	3.430e-02	9.260e-04
1.600	1.375	3.401e-02	9.172e-04
1.600	1.400	3.373e-02	9.088e-04
1.600	1.425	3.346e-02	9.007e-04
1.600	1.450	3.319e-02	8.929e-04
1.600	1.475	3.293e-02	8.854e-04
1.600	1.500	3.267e-02	8.783e-04
1.600	1.525	3.242e-02	8.714e-04
1.600	1.550	3.218e-02	8.647e-04
1.600	1.575	3.194e-02	8.584e-04
1.600	1.600	3.171e-02	8.523e-04
1.625	0.000	7.906e-02	4.878e-03
1.625	0.025	7.704e-02	4.473e-03
1.625	0.050	7.503e-02	4.175e-03
1.625	0.075	7.307e-02	3.934e-03
1.625	0.100	7.119e-02	3.727e-03
1.625	0.125	6.940e-02	3.542e-03
1.625	0.150	6.769e-02	3.372e-03
1.625	0.175	6.607e-02	3.214e-03
1.625	0.200	6.453e-02	3.067e-03
1.625	0.225	6.307e-02	2.928e-03
1.625	0.250	6.168e-02	2.798e-03
1.625	0.275	6.036e-02	2.676e-03
1.625	0.300	5.910e-02	2.561e-03
1.625	0.325	5.791e-02	2.452e-03
1.625	0.350	5.677e-02	2.350e-03
1.625	0.375	5.568e-02	2.254e-03
1.625	0.400	5.464e-02	2.164e-03
1.625	0.425	5.365e-02	2.080e-03
1.625	0.450	5.270e-02	2.000e-03
1.625	0.475	5.179e-02	1.926e-03
1.625	0.500	5.092e-02	1.856e-03
1.625	0.525	5.008e-02	1.790e-03
1.625	0.550	4.928e-02	1.729e-03
1.625	0.575	4.851e-02	1.671e-03
1.625	0.600	4.777e-02	1.618e-03
1.625	0.625	4.706e-02	1.567e-03
1.625	0.650	4.638e-02	1.520e-03
1.625	0.675	4.572e-02	1.476e-03
1.625	0.700	4.508e-02	1.435e-03
1.625	0.725	4.447e-02	1.396e-03
1.625	0.750	4.387e-02	1.360e-03
1.625	0.775	4.330e-02	1.326e-03
1.625	0.800	4.275e-02	1.295e-03
1.625	0.825	4.222e-02	1.265e-03
1.625	0.850	4.170e-02	1.237e-03
1.625	0.875	4.120e-02	1.211e-03
1.625	0.900	4.072e-02	1.187e-03
1.625	0.925	4.025e-02	1.164e-03
1.625	0.950	3.979e-02	1.142e-03
1.625	0.975	3.935e-02	1.122e-03
1.625	1.000	3.893e-02	1.103e-03
1.625	1.025	3.851e-02	1.085e-03
1.625	1.050	3.811e-02	1.068e-03
1.625	1.075	3.772e-02	1.052e-03
1.625	1.100	3.734e-02	1.036e-03
1.625	1.125	3.697e-02	1.022e-03
1.625	1.150	3.661e-02	1.008e-03
1.625	1.175	3.626e-02	9.955e-04
1.625	1.200	3.592e-02	9.832e-04
1.625	1.225	3.559e-02	9.715e-04
1.625	1.250	3.526e-02	9.604e-04
1.625	1.275	3.495e-02	9.497e-04
1.625	1.300	3.464e-02	9.396e-04
1.625	1.325	3.434e-02	9.299e-04
1.625	1.350	3.405e-02	9.206e-04
1.625	1.375	3.376e-02	9.117e-04
1.625	1.400	3.349e-02	9.032e-04
1.625	1.425	3.322e-02	8.951e-04
1.625	1.450	3.295e-02	8.873e-04
1.625	1.475	3.269e-02	8.797e-04
1.625	1.500	3.244e-02	8.725e-04
1.625	1.525	3.219e-02	8.656e-04
1.625	1.550	3.195e-02	8.589e-04
1.625	1.575	3.171e-02	8.525e-04
1.625	1.600	3.148e-02	8.464e-04
1.625	1.625	3.125e-02	8.405e-04
1.650	0.000	7.823e-02	4.911e-03
1.650	0.025	7.627e-02	4.498e-03
1.650	0.050	7.429e-02	4.195e-03
1.650	0.075	7.237e-02	3.951e-03
1.650	0.100	7.053e-02	3.742e-03
1.650	0.125	6.876e-02	3.555e-03
1.650	0.150	6.708e-02	3.385e-03
1.650	0.175	6.549e-02	3.227e-03
1.650	0.200	6.397e-02	3.079e-03
1.650	0.225	6.253e-02	2.940e-03
1.650	0.250	6.116e-02	2.810e-03
1.650	0.275	5.986e-02	2.687e-03
1.650	0.300	5.862e-02	2.572e-03
1.650	0.325	5.744e-02	2.463e-03
1.650	0.350	5.631e-02	2.361e-03
1.650	0.375	5.523e-02	2.264e-03
1.650	0.400	5.421e-02	2.174e-03
1.650	0.425	5.323e-02	2.089e-03
1.650	0.450	5.229e-02	2.009e-03
1.650	0.475	5.139e-02	1.934e-03
1.650	0.500	5.053e-02	1.863e-03
1.650	0.525	4.970e-02	1.797e-03
1.650	0.550	4.891e-02	1.735e-03
1.650	0.575	4.814e-02	1.677e-03
1.650	0.600	4.741e-02	1.623e-03
1.650	0.625	4.671e-02	1.572e-03
1.650	0.650	4.603e-02	1.524e-03
1.650	0.675	4.538e-02	1.479e-03
1.650	0.700	4.475e-02	1.437e-03
1.650	0.725	4.414e-02	1.398e-03
1.650	0.750	4.355e-02	1.362e-03
1.650	0.775	4.298e-02	1.327e-03
1.650	0.800	4.244e-02	1.295e-03
1.650	0.825	4.191e-02	1.265e-03
1.650	0.850	4.140e-02	1.237e-03
1.650	0.875	4.090e-02	1.210e-03
1.650	0.900	4.042e-02	1.185e-03
1.650	0.925	3.996e-02	1.162e-03
1.650	0.950	3.951e-02	1.140e-03
1.650	0.975	3.907e-02	1.119e-03
1.650	1.000	3.865e-02	1.100e-03
1.650	1.025	3.823e-02	1.082e-03
1.650	1.050	3.783e-02	1.064e-03
1.650	1.075	3.745e-02	1.048e-03
1.650	1.100	3.707e-02	1.033e-03
1.650	1.125	3.670e-02	1.018e-03
1.650	1.150	3.635e-02	1.004e-03
1.650	1.175	3.600e-02	9.912e-04
1.650	1.200	3.566e-02	9.787e-04
1.650	1.225	3.533e-02	9.669e-04
1.650	1.250	3.501e-02	9.556e-04
1.650	1.275	3.470e-02	9.449e-04
1.650	1.300	3.439e-02	9.346e-04
1.650	1.325	3.410e-02	9.248e-04
1.650	1.350	3.381e-02	9.155e-04
1.650	1.375	3.352e-02	9.065e-04
1.650	1.400	3.325e-02	8.980e-04
1.650	1.425	3.298e-02	8.897e-04
1.650	1.450	3.272e-02	8.819e-04
1.650	1.475	3.246e-02	8.743e-04
1.650	1.500	3.221e-02	8.670e-04
1.650	1.525	3.196e-02	8.601e-04
1.650	1.550	3.172e-02	8.534e-04
1.650	1.575	3.149e-02	8.469e-04
1.650	1.600	3.126e-02	8.407e-04
1.650	1.625	3.103e-02	8.348e-04
1.650	1.650	3.081e-02	8.290e-04
1.675	0.000	7.743e-02	4.945e-03
1.675	0.025	7.551e-02	4.523e-03
1.675	0.050	7.358e-02	4.215e-03
1.675	0.075	7.169e-02	3.968e-03
1.675	0.100	6.988e-02	3.757e-03
1.675	0.125	6.815e-02	3.569e-03
1.675	0.150	6.649e-02	3.397e-03
1.675	0.175	6.492e-02	3.239e-03
1.675	0.200	6.342e-02	3.091e-03
1.675	0.225	6.200e-02	2.952e-03
1.675	0.250	6.065e-02	2.822e-03
1.675	0.275	5.937e-02	2.699e-03
1.675	0.300	5.814e-02	2.583e-03
1.675	0.325	5.697e-02	2.474e-03
1.675	0.350	5.586e-02	2.371e-03
1.675	0.375	5.480e-02	2.274e-03
1.675	0.400	5.378e-02	2.183e-03
1.675	0.425	5.281e-02	2.098e-03
1.675	0.450	5.188e-02	2.017e-03
1.675	0.475	5.099e-02	1.942e-03
1.675	0.500	5.014e-02	1.871e-03
1.675	0.525	4.932e-02	1.804e-03
1.675	0.550	4.854e-02	1.742e-03
1.675	0.575	4.778e-02	1.683e-03
1.675	0.600	4.706e-02	1.628e-03
1.675	0.625	4.636e-02	1.577e-03
1.675	0.650	4.569e-02	1.528e-03
1.675	0.675	4.504e-02	1.483e-03
1.675	0.700	4.442e-02	1.441e-03
1.675	0.725	4.382e-02	1.401e-03
1.675	0.750	4.323e-02	1.364e-03
1.675	0.775	4.267e-02	1.329e-03
1.675	0.800	4.213e-02	1.296e-03
1.675	0.825	4.161e-02	1.265e-03
1.675	0.850	4.110e-02	1.237e-03
1.675	0.875	4.061e-02	1.210e-03
1.675	0.900	4.013e-02	1.184e-03
1.675	0.925	3.967e-02	1.161e-03
1.675	0.950	3.923e-02	1.138e-03
1.675	0.975	3.879e-02	1.117e-03
1.675	1.000	3.837e-02	1.098e-03
1.675	1.025	3.796e-02	1.079e-03
1.675	1.050	3.757e-02	1.062e-03
1.675	1.075	3.718e-02	1.045e-03
1.675	1.100	3.681e-02	1.029e-03
1.675	1.125	3.644e-02	1.014e-03
1.675	1.150	3.609e-02	1.000e-03
1.675	1.175	3.575e-02	9.872e-04
1.675	1.200	3.541e-02	9.746e-04
1.675	1.225	3.508e-02	9.626e-04
1.675	1.250	3.476e-02	9.512e-04
1.675	1.275	3.445e-02	9.403e-04
1.675	1.300	3.415e-02	9.299e-04
1.675	1.325	3.386e-02	9.201e-04
1.675	1.350	3.357e-02	9.106e-04
1.675	1.375	3.329e-02	9.016e-04
1.675	1.400	3.302e-02	8.929e-04
1.675	1.425	3.275e-02	8.847e-04
1.675	1.450	3.249e-02	8.767e-04
1.675	1.475	3.223e-02	8.691e-04
1.675	1.500	3.198e-02	8.618e-04
1.675	1.525	3.174e-02	8.548e-04
1.675	1.550	3.150e-02	8.480e-04
1.675	1.575	3.127e-02	8.415e-04
1.675	1.600	3.104e-02	8.353e-04
1.675	1.625	3.081e-02	8.293e-04
1.675	1.650	3.060e-02	8.235e-04
1.675	1.675	3.038e-02	8.180e-04
1.700	0.000	7.664e-02	4.979e-03
1.700	0.025	7.477e-02	4.548e-03
1.700	0.050	7.288e-02	4.235e-03
1.700	0.075	7.103e-02	3.985e-03
1.700	0.100	6.925e-02	3.771e-03
1.700	0.125	6.754e-02	3.582e-03
1.700	0.150	6.591e-02	3.410e-03
1.700	0.175	6.436e-02	3.251e-03
1.700	0.200	6.289e-02	3.103e-03
1.700	0.225	6.149e-02	2.964e-03
1.700	0.250	6.015e-02	2.833e-03
1.700	0.275	5.888e-02	2.710e-03
1.700	0.300	5.767e-02	2.594e-03
1.700	0.325	5.652e-02	2.485e-03
1.700	0.350	5.542e-02	2.382e-03
1.700	0.375	5.437e-02	2.285e-03
1.700	0.400	5.337e-02	2.193e-03
1.700	0.425	5.241e-02	2.107e-03
1.700	0.450	5.149e-02	2.026e-03
1.700	0.475	5.061e-02	1.950e-03
1.700	0.500	4.977e-02	1.879e-03
1.700	0.525	4.896e-02	1.812e-03
1.700	0.550	4.818e-02	1.749e-03
1.700	0.575	4.743e-02	1.689e-03
1.700	0.600	4.671e-02	1.634e-03
1.700	0.625	4.602e-02	1.582e-03
1.700	0.650	4.536e-02	1.533e-03
1.700	0.675	4.472e-02	1.487e-03
1.700	0.700	4.410e-02	1.444e-03
1.700	0.725	4.350e-02	1.404e-03
1.700	0.750	4.293e-02	1.366e-03
1.700	0.775	4.237e-02	1.331e-03
1.700	0.800	4.183e-02	1.297e-03
1.700	0.825	4.131e-02	1.266e-03
1.700	0.850	4.081e-02	1.237e-03
1.700	0.875	4.032e-02	1.210e-03
1.700	0.900	3.985e-02	1.184e-03
1.700	0.925	3.939e-02	1.160e-03
1.700	0.950	3.895e-02	1.137e-03
1.700	0.975	3.852e-02	1.116e-03
1.700	1.000	3.810e-02	1.096e-03
1.700	1.025	3.770e-02	1.077e-03
1.700	1.050	3.730e-02	1.059e-03
1.700	1.075	3.692e-02	1.042e-03
1.700	1.100	3.655e-02	1.026e-03
1.700	1.125	3.619e-02	1.011e-03
1.700	1.150	3.584e-02	9.970e-04
1.700	1.175	3.550e-02	9.835e-04
1.700	1.200	3.516e-02	9.707e-04
1.700	1.225	3.484e-02	9.586e-04
1.700	1.250	3.452e-02	9.470e-04
1.700	1.275	3.422e-02	9.360e-04
1.700	1.300	3.392e-02	9.256e-04
1.700	1.325	3.362e-02	9.156e-04
1.700	1.350	3.334e-02	9.060e-04
1.700	1.375	3.306e-02	8.969e-04
1.700	1.400	3.279e-02	8.882e-04
1.700	1.425	3.252e-02	8.798e-04
1.700	1.450	3.226e-02	8.718e-04
1.700	1.475	3.201e-02	8.641e-04
1.700	1.500	3.176e-02	8.568e-04
1.700	1.525	3.152e-02	8.497e-04
1.700	1.550	3.128e-02	8.429e-04
1.700	1.575	3.105e-02	8.364e-04
1.700	1.600	3.082e-02	8.301e-04
1.700	1.625	3.060e-02	8.240e-04
1.700	1.650	3.038e-02	8.182e-04
1.700	1.675	3.017e-02	8.127e-04
1.700	1.700	2.996e-02	8.073e-04
1.725	0.000	7.587e-02	5.012e-03
1.725	0.025	7.404e-02	4.574e-03
1.725	0.050	7.219e-02	4.255e-03
1.725	0.075	7.038e-02	4.001e-03
1.725	0.100	6.862e-02	3.786e-03
1.725	0.125	6.695e-02	3.596e-03
1.725	0.150	6.534e-02	3.423e-03
1.725	0.175	6.382e-02	3.263e-03
1.725	0.200	6.237e-02	3.115e-03
1.725	0.225	6.098e-02	2.976e-03
1.725	0.250	5.967e-02	2.845e-03
1.725	0.275	5.841e-02	2.721e-03
1.725	0.300	5.722e-02	2.605e-03
1.725	0.325	5.608e-02	2.496e-03
1.725	0.350	5.499e-02	2.392e-03
1.725	0.375	5.395e-02	2.295e-03
1.725	0.400	5.296e-02	2.203e-03
1.725	0.425	5.201e-02	2.117e-03
1.725	0.450	5.110e-02	2.036e-03
1.725	0.475	5.023e-02	1.959e-03
1.725	0.500	4.940e-02	1.887e-03
1.725	0.525	4.860e-02	1.819e-03
1.725	0.550	4.783e-02	1.756e-03
1.725	0.575	4.709e-02	1.696e-03
1.725	0.600	4.638e-02	1.640e-03
1.725	0.625	4.569e-02	1.587e-03
1.725	0.650	4.503e-02	1.538e-03
1.725	0.675	4.440e-02	1.492e-03
1.725	0.700	4.378e-02	1.448e-03
1.725	0.725	4.319e-02	1.407e-03
1.725	0.750	4.262e-02	1.369e-03
1.725	0.775	4.207e-02	1.333e-03
1.725	0.800	4.154e-02	1.299e-03
1.725	0.825	4.102e-02	1.268e-03
1.725	0.850	4.052e-02	1.238e-03
1.725	0.875	4.004e-02	1.210e-03
1.725	0.900	3.957e-02	1.184e-03
1.725	0.925	3.912e-02	1.160e-03
1.725	0.950	3.868e-02	1.136e-03
1.725	0.975	3.825e-02	1.115e-03
1.725	1.000	3.784e-02	1.094e-03
1.725	1.025	3.744e-02	1.075e-03
1.725	1.050	3.705e-02	1.057e-03
1.725	1.075	3.667e-02	1.040e-03
1.725	1.100	3.630e-02	1.024e-03
1.725	1.125	3.594e-02	1.008e-03
1.725	1.150	3.559e-02	9.939e-04
1.725	1.175	3.525e-02	9.802e-04
1.725	1.200	3.492e-02	9.672e-04
1.725	1.225	3.460e-02	9.549e-04
1.725	1.250	3.429e-02	9.432e-04
1.725	1.275	3.398e-02	9.320e-04
1.725	1.300	3.368e-02	9.214e-04
1.725	1.325	3.339e-02	9.113e-04
1.725	1.350	3.311e-02	9.017e-04
1.725	1.375	3.283e-02	8.925e-04
1.725	1.400	3.256e-02	8.837e-04
1.725	1.425	3.230e-02	8.752e-04
1.725	1.450	3.204e-02	8.671e-04
1.725	1.475	3.179e-02	8.594e-04
1.725	1.500	3.155e-02	8.520e-04
1.725	1.525	3.130e-02	8.448e-04
1.725	1.550	3.107e-02	8.380e-04
1.725	1.575	3.084e-02	8.314e-04
1.725	1.600	3.061e-02	8.251e-04
1.725	1.625	3.039e-02	8.190e-04
1.725	1.650	3.018e-02	8.132e-04
1.725	1.675	2.997e-02	8.075e-04
1.725	1.700	2.976e-02	8.021e-04
1.725	1.725	2.956e-02	7.969e-04
1.750	0.000	7.511e-02	5.046e-03
1.750	0.025	7.332e-02	4.599e-03
1.750	0.050	7.151e-02	4.275e-03
1.750	0.075	6.974e-02	4.018e-03
1.750	0.100	6.802e-02	3.801e-03
1.750	0.125	6.637e-02	3.609e-03
1.750	0.150	6.479e-02	3.436e-03
1.750	0.175	6.328e-02	3.276e-03
1.750	0.200	6.185e-02	3.127e-03
1.750	0.225	6.049e-02	2.987e-03
1.750	0.250	5.919e-02	2.856e-03
1.750	0.275	5.795e-02	2.733e-03
1.750	0.300	5.677e-02	2.616e-03
1.750	0.325	5.565e-02	2.507e-03
1.750	0.350	5.457e-02	2.403e-03
1.750	0.375	5.354e-02	2.306e-03
1.750	0.400	5.256e-02	2.214e-03
1.750	0.425	5.162e-02	2.127e-03
1.750	0.450	5.073e-02	2.045e-03
1.750	0.475	4.986e-02	1.968e-03
1.750	0.500	4.904e-02	1.896e-03
1.750	0.525	4.824e-02	1.828e-03
1.750	0.550	4.748e-02	1.763e-03
1.750	0.575	4.675e-02	1.703e-03
1.750	0.600	4.605e-02	1.647e-03
1.750	0.625	4.537e-02	1.593e-03
1.750	0.650	4.471e-02	1.543e-03
1.750	0.675	4.408e-02	1.496e-03
1.750	0.700	4.348e-02	1.452e-03
1.750	0.725	4.289e-02	1.411e-03
1.750	0.750	4.233e-02	1.372e-03
1.750	0.775	4.178e-02	1.336e-03
1.750	0.800	4.125e-02	1.302e-03
1.750	0.825	4.074e-02	1.269e-03
1.750	0.850	4.024e-02	1.239e-03
1.750	0.875	3.977e-02	1.211e-03
1.750	0.900	3.930e-02	1.184e-03
1.750	0.925	3.885e-02	1.160e-03
1.750	0.950	3.842e-02	1.136e-03
1.750	0.975	3.799e-02	1.114e-03
1.750	1.000	3.758e-02	1.093e-03
1.750	1.025	3.718e-02	1.074e-03
1.750	1.050	3.680e-02	1.055e-03
1.750	1.075	3.642e-02	1.038e-03
1.750	1.100	3.605e-02	1.021e-03
1.750	1.125	3.570e-02	1.006e-03
1.750	1.150	3.535e-02	9.911e-04
1.750	1.175	3.502e-02	9.772e-04
1.750	1.200	3.469e-02	9.640e-04
1.750	1.225	3.437e-02	9.515e-04
1.750	1.250	3.406e-02	9.396e-04
1.750	1.275	3.375e-02	9.284e-04
1.750	1.300	3.346e-02	9.176e-04
1.750	1.325	3.317e-02	9.074e-04
1.750	1.350	3.289e-02	8.976e-04
1.750	1.375	3.261e-02	8.883e-04
1.750	1.400	3.235e-02	8.794e-04
1.750	1.425	3.208e-02	8.709e-04
1.750	1.450	3.183e-02	8.627e-04
1.750	1.475	3.158e-02	8.549e-04
1.750	1.500	3.133e-02	8.474e-04
1.750	1.525	3.109e-02	8.402e-04
1.750	1.550	3.086e-02	8.333e-04
1.750	1.575	3.063e-02	8.267e-04
1.750	1.600	3.041e-02	8.203e-04
1.750	1.625	3.019e-02	8.142e-04
1.750	1.650	2.998e-02	8.083e-04
1.750	1.675	2.977e-02	8.026e-04
1.750	1.700	2.956e-02	7.971e-04
1.750	1.725	2.936e-02	7.919e-04
1.750	1.750	2.916e-02	7.868e-04
1.775	0.000	7.436e-02	5.080e-03
1.775	0.025	7.263e-02	4.624e-03
1.775	0.050	7.085e-02	4.295e-03
1.775	0.075	6.911e-02	4.034e-03
1.775	0.100	6.742e-02	3.815e-03
1.775	0.125	6.580e-02	3.622e-03
1.775	0.150	6.424e-02	3.448e-03
1.775	0.175	6.276e-02	3.288e-03
1.775	0.200	6.135e-02	3.139e-03
1.775	0.225	6.000e-02	2.999e-03
1.775	0.250	5.872e-02	2.868e-03
1.775	0.275	5.750e-02	2.744e-03
1.775	0.300	5.633e-02	2.628e-03
1.775	0.325	5.522e-02	2.518e-03
1.775	0.350	5.416e-02	2.414e-03
1.775	0.375	5.314e-02	2.316e-03
1.775	0.400	5.217e-02	2.224e-03
1.775	0.425	5.124e-02	2.137e-03
1.775	0.450	5.035e-02	2.055e-03
1.775	0.475	4.950e-02	1.977e-03
1.775	0.500	4.868e-02	1.904e-03
1.775	0.525	4.790e-02	1.836e-03
1.775	0.550	4.714e-02	1.771e-03
1.775	0.575	4.642e-02	1.710e-03
1.775	0.600	4.572e-02	1.653e-03
1.775	0.625	4.505e-02	1.600e-03
1.775	0.650	4.440e-02	1.549e-03
1.775	0.675	4.378e-02	1.502e-03
1.775	0.700	4.318e-02	1.457e-03
1.775	0.725	4.260e-02	1.415e-03
1.775	0.750	4.203e-02	1.376e-03
1.775	0.775	4.149e-02	1.339e-03
1.775	0.800	4.097e-02	1.304e-03
1.775	0.825	4.046e-02	1.272e-03
1.775	0.850	3.997e-02	1.241e-03
1.775	0.875	3.950e-02	1.212e-03
1.775	0.900	3.904e-02	1.185e-03
1.775	0.925	3.859e-02	1.160e-03
1.775	0.950	3.816e-02	1.136e-03
1.775	0.975	3.774e-02	1.114e-03
1.775	1.000	3.733e-02	1.092e-03
1.775	1.025	3.693e-02	1.073e-03
1.775	1.050	3.655e-02	1.054e-03
1.775	1.075	3.618e-02	1.036e-03
1.775	1.100	3.581e-02	1.019e-03
1.775	1.125	3.546e-02	1.004e-03
1.775	1.150	3.512e-02	9.886e-04
1.775	1.175	3.478e-02	9.745e-04
1.775	1.200	3.446e-02	9.611e-04
1.775	1.225	3.414e-02	9.484e-04
1.775	1.250	3.383e-02	9.364e-04
1.775	1.275	3.353e-02	9.250e-04
1.775	1.300	3.324e-02	9.141e-04
1.775	1.325	3.295e-02	9.037e-04
1.775	1.350	3.267e-02	8.938e-04
1.775	1.375	3.240e-02	8.844e-04
1.775	1.400	3.213e-02	8.754e-04
1.775	1.425	3.187e-02	8.667e-04
1.775	1.450	3.162e-02	8.585e-04
1.775	1.475	3.137e-02	8.506e-04
1.775	1.500	3.113e-02	8.430e-04
1.775	1.525	3.089e-02	8.358e-04
1.775	1.550	3.066e-02	8.288e-04
1.775	1.575	3.043e-02	8.221e-04
1.775	1.600	3.021e-02	8.157e-04
1.775	1.625	2.999e-02	8.095e-04
1.775	1.650	2.978e-02	8.036e-04
1.775	1.675	2.957e-02	7.979e-04
1.775	1.700	2.936e-02	7.924e-04
1.775	1.725	2.916e-02	7.871e-04
1.775	1.750	2.897e-02	7.819e-04
1.775	1.775	2.878e-02	7.770e-04
1.800	0.000	7.363e-02	5.113e-03
1.800	0.025	7.194e-02	4.649e-03
1.800	0.050	7.021e-02	4.314e-03
1.800	0.075	6.850e-02	4.051e-03
1.800	0.100	6.684e-02	3.830e-03
1.800	0.125	6.524e-02	3.636e-03
1.800	0.150	6.371e-02	3.461e-03
1.800	0.175	6.225e-02	3.300e-03
1.800	0.200	6.085e-02	3.150e-03
1.800	0.225	5.953e-02	3.011e-03
1.800	0.250	5.826e-02	2.879e-03
1.800	0.275	5.705e-02	2.756e-03
1.800	0.300	5.590e-02	2.639e-03
1.800	0.325	5.480e-02	2.529e-03
1.800	0.350	5.375e-02	2.425e-03
1.800	0.375	5.275e-02	2.327e-03
1.800	0.400	5.179e-02	2.234e-03
1.800	0.425	5.087e-02	2.147e-03
1.800	0.450	4.999e-02	2.064e-03
1.800	0.475	4.915e-02	1.987e-03
1.800	0.500	4.834e-02	1.913e-03
1.800	0.525	4.756e-02	1.844e-03
1.800	0.550	4.681e-02	1.779e-03
1.800	0.575	4.609e-02	1.718e-03
1.800	0.600	4.540e-02	1.660e-03
1.800	0.625	4.474e-02	1.606e-03
1.800	0.650	4.410e-02	1.555e-03
1.800	0.675	4.348e-02	1.507e-03
1.800	0.700	4.288e-02	1.462e-03
1.800	0.725	4.231e-02	1.420e-03
1.800	0.750	4.175e-02	1.380e-03
1.800	0.775	4.121e-02	1.342e-03
1.800	0.800	4.069e-02	1.307e-03
1.800	0.825	4.019e-02	1.274e-03
1.800	0.850	3.970e-02	1.243e-03
1.800	0.875	3.923e-02	1.214e-03
1.800	0.900	3.877e-02	1.187e-03
1.800	0.925	3.833e-02	1.161e-03
1.800	0.950	3.790e-02	1.136e-03
1.800	0.975	3.749e-02	1.114e-03
1.800	1.000	3.708e-02	1.092e-03
1.800	1.025	3.669e-02	1.072e-03
1.800	1.050	3.631e-02	1.053e-03
1.800	1.075	3.594e-02	1.035e-03
1.800	1.100	3.558e-02	1.018e-03
1.800	1.125	3.523e-02	1.002e-03
1.800	1.150	3.489e-02	9.865e-04
1.800	1.175	3.455e-02	9.722e-04
1.800	1.200	3.423e-02	9.586e-04
1.800	1.225	3.392e-02	9.457e-04
1.800	1.250	3.361e-02	9.334e-04
1.800	1.275	3.331e-02	9.218e-04
1.800	1.300	3.302e-02	9.108e-04
1.800	1.325	3.273e-02	9.003e-04
1.800	1.350	3.246e-02	8.902e-04
1.800	1.375	3.218e-02	8.807e-04
1.800	1.400	3.192e-02	8.716e-04
1.800	1.425	3.166e-02	8.629e-04
1.800	1.450	3.141e-02	8.545e-04
1.800	1.475	3.116e-02	8.466e-04
1.800	1.500	3.092e-02	8.389e-04
1.800	1.525	3.069e-02	8.316e-04
1.800	1.550	3.046e-02	8.245e-04
1.800	1.575	3.023e-02	8.178e-04
1.800	1.600	3.001e-02	8.113e-04
1.800	1.625	2.979e-02	8.051e-04
1.800	1.650	2.958e-02	7.991e-04
1.800	1.675	2.938e-02	7.933e-04
1.800	1.700	2.917e-02	7.878e-04
1.800	1.725	2.897e-02	7.824e-04
1.800	1.750	2.878e-02	7.773e-04
1.800	1.775	2.859e-02	7.723e-04
1.800	1.800	2.840e-02	7.675e-04
1.825	0.000	7.292e-02	5.147e-03
1.825	0.025	7.127e-02	4.674e-03
1.825	0.050	6.957e-02	4.334e-03
1.825	0.075	6.789e-02	4.067e-03
1.825	0.100	6.626e-02	3.844e-03
1.825	0.125	6.469e-02	3.649e-03
1.825	0.150	6.318e-02	3.473e-03
1.825	0.175	6.175e-02	3.312e-03
1.825	0.200	6.037e-02	3.162e-03
1.825	0.225	5.906e-02	3.022e-03
1.825	0.250	5.781e-02	2.891e-03
1.825	0.275	5.662e-02	2.767e-03
1.825	0.300	5.548e-02	2.650e-03
1.825	0.325	5.440e-02	2.540e-03
1.825	0.350	5.336e-02	2.436e-03
1.825	0.375	5.237e-02	2.338e-03
1.825	0.400	5.142e-02	2.245e-03
1.825	0.425	5.051e-02	2.157e-03
1.825	0.450	4.964e-02	2.074e-03
1.825	0.475	4.880e-02	1.996e-03
1.825	0.500	4.800e-02	1.922e-03
1.825	0.525	4.723e-02	1.853e-03
1.825	0.550	4.649e-02	1.788e-03
1.825	0.575	4.578e-02	1.726e-03
1.825	0.600	4.509e-02	1.668e-03
1.825	0.625	4.443e-02	1.613e-03
1.825	0.650	4.380e-02	1.562e-03
1.825	0.675	4.318e-02	1.513e-03
1.825	0.700	4.259e-02	1.468e-03
1.825	0.725	4.202e-02	1.425e-03
1.825	0.750	4.147e-02	1.384e-03
1.825	0.775	4.094e-02	1.346e-03
1.825	0.800	4.042e-02	1.311e-03
1.825	0.825	3.992e-02	1.277e-03
1.825	0.850	3.944e-02	1.246e-03
1.825	0.875	3.897e-02	1.216e-03
1.825	0.900	3.852e-02	1.188e-03
1.825	0.925	3.808e-02	1.162e-03
1.825	0.950	3.765e-02	1.137e-03
1.825	0.975	3.724e-02	1.114e-03
1.825	1.000	3.684e-02	1.092e-03
1.825	1.025	3.645e-02	1.072e-03
1.825	1.050	3.607e-02	1.052e-03
1.825	1.075	3.570e-02	1.034e-03
1.825	1.100	3.535e-02	1.016e-03
1.825	1.125	3.500e-02	1.000e-03
1.825	1.150	3.466e-02	9.847e-04
1.825	1.175	3.433e-02	9.701e-04
1.825	1.200	3.401e-02	9.563e-04
1.825	1.225	3.370e-02	9.432e-04
1.825	1.250	3.339e-02	9.308e-04
1.825	1.275	3.309e-02	9.190e-04
1.825	1.300	3.280e-02	9.078e-04
1.825	1.325	3.252e-02	8.971e-04
1.825	1.350	3.225e-02	8.869e-04
1.825	1.375	3.198e-02	8.773e-04
1.825	1.400	3.171e-02	8.680e-04
1.825	1.425	3.146e-02	8.592e-04
1.825	1.450	3.121e-02	8.508e-04
1.825	1.475	3.096e-02	8.427e-04
1.825	1.500	3.072e-02	8.350e-04
1.825	1.525	3.049e-02	8.276e-04
1.825	1.550	3.026e-02	8.205e-04
1.825	1.575	3.004e-02	8.137e-04
1.825	1.600	2.982e-02	8.071e-04
1.825	1.625	2.960e-02	8.008e-04
1.825	1.650	2.939e-02	7.948e-04
1.825	1.675	2.919e-02	7.889e-04
1.825	1.700	2.898e-02	7.833e-04
1.825	1.725	2.879e-02	7.780e-04
1.825	1.750	2.859e-02	7.728e-04
1.825	1.775	2.840e-02	7.678e-04
1.825	1.800	2.822e-02	7.629e-04
1.825	1.825	2.803e-02	7.583e-04
1.850	0.000	7.222e-02	5.180e-03
1.850	0.025	7.061e-02	4.699e-03
1.850	0.050	6.895e-02	4.354e-03
1.850	0.075	6.730e-02	4.084e-03
1.850	0.100	6.570e-02	3.858e-03
1.850	0.125	6.415e-02	3.662e-03
1.850	0.150	6.267e-02	3.485e-03
1.850	0.175	6.125e-02	3.324e-03
1.850	0.200	5.990e-02	3.174e-03
1.850	0.225	5.860e-02	3.034e-03
1.850	0.250	5.737e-02	2.902e-03
1.850	0.275	5.619e-02	2.778e-03
1.850	0.300	5.507e-02	2.661e-03
1.850	0.325	5.400e-02	2.551e-03
1.850	0.350	5.297e-02	2.447e-03
1.850	0.375	5.199e-02	2.348e-03
1.850	0.400	5.105e-02	2.255e-03
1.850	0.425	5.015e-02	2.167e-03
1.850	0.450	4.929e-02	2.084e-03
1.850	0.475	4.846e-02	2.006e-03
1.850	0.500	4.767e-02	1.932e-03
1.850	0.525	4.690e-02	1.862e-03
1.850	0.550	4.617e-02	1.796e-03
1.850	0.575	4.546e-02	1.734e-03
1.850	0.600	4.479e-02	1.675e-03
1.850	0.625	4.413e-02	1.620e-03
1.850	0.650	4.350e-02	1.568e-03
1.850	0.675	4.289e-02	1.519e-03
1.850	0.700	4.231e-02	1.473e-03
1.850	0.725	4.174e-02	1.430e-03
1.850	0.750	4.120e-02	1.389e-03
1.850	0.775	4.067e-02	1.351e-03
1.850	0.800	4.016e-02	1.314e-03
1.850	0.825	3.966e-02	1.280e-03
1.850	0.850	3.918e-02	1.248e-03
1.850	0.875	3.872e-02	1.218e-03
1.850	0.900	3.827e-02	1.190e-03
1.850	0.925	3.783e-02	1.163e-03
1.850	0.950	3.741e-02	1.138e-03
1.850	0.975	3.700e-02	1.115e-03
1.850	1.000	3.660e-02	1.092e-03
1.850	1.025	3.622e-02	1.072e-03
1.850	1.050	3.584e-02	1.052e-03
1.850	1.075	3.547e-02	1.033e-03
1.850	1.100	3.512e-02	1.016e-03
1.850	1.125	3.477e-02	9.989e-04
1.850	1.150	3.444e-02	9.832e-04
1.850	1.175	3.411e-02	9.684e-04
1.850	1.200	3.379e-02	9.543e-04
1.850	1.225	3.348e-02	9.410e-04
1.850	1.250	3.318e-02	9.284e-04
1.850	1.275	3.288e-02	9.164e-04
1.850	1.300	3.260e-02	9.050e-04
1.850	1.325	3.231e-02	8.942e-04
1.850	1.350	3.204e-02	8.839e-04
1.850	1.375	3.177e-02	8.741e-04
1.850	1.400	3.151e-02	8.647e-04
1.850	1.425	3.126e-02	8.558e-04
1.850	1.450	3.101e-02	8.472e-04
1.850	1.475	3.076e-02	8.391e-04
1.850	1.500	3.053e-02	8.313e-04
1.850	1.525	3.029e-02	8.238e-04
1.850	1.550	3.007e-02	8.166e-04
1.850	1.575	2.984e-02	8.097e-04
1.850	1.600	2.963e-02	8.031e-04
1.850	1.625	2.941e-02	7.967e-04
1.850	1.650	2.920e-02	7.906e-04
1.850	1.675	2.900e-02	7.848e-04
1.850	1.700	2.880e-02	7.791e-04
1.850	1.725	2.860e-02	7.737e-04
1.850	1.750	2.841e-02	7.684e-04
1.850	1.775	2.822e-02	7.634e-04
1.850	1.800	2.804e-02	7.585e-04
1.850	1.825	2.786e-02	7.538e-04
1.850	1.850	2.768e-02	7.493e-04
1.875	0.000	7.153e-02	5.213e-03
1.875	0.025	6.996e-02	4.724e-03
1.875	0.050	6.834e-02	4.374e-03
1.875	0.075	6.672e-02	4.100e-03
1.875	0.100	6.515e-02	3.872e-03
1.875	0.125	6.363e-02	3.675e-03
1.875	0.150	6.217e-02	3.497e-03
1.875	0.175	6.077e-02	3.335e-03
1.875	0.200	5.943e-02	3.185e-03
1.875	0.225	5.816e-02	3.045e-03
1.875	0.250	5.694e-02	2.913e-03
1.875	0.275	5.578e-02	2.789e-03
1.875	0.300	5.466e-02	2.672e-03
1.875	0.325	5.360e-02	2.562e-03
1.875	0.350	5.259e-02	2.458e-03
1.875	0.375	5.162e-02	2.359e-03
1.875	0.400	5.069e-02	2.266e-03
1.875	0.425	4.980e-02	2.178e-03
1.875	0.450	4.894e-02	2.094e-03
1.875	0.475	4.813e-02	2.016e-03
1.875	0.500	4.734e-02	1.941e-03
1.875	0.525	4.658e-02	1.871e-03
1.875	0.550	4.586e-02	1.805e-03
1.875	0.575	4.516e-02	1.742e-03
1.875	0.600	4.449e-02	1.683e-03
1.875	0.625	4.384e-02	1.628e-03
1.875	0.650	4.321e-02	1.575e-03
1.875	0.675	4.261e-02	1.526e-03
1.875	0.700	4.203e-02	1.479e-03
1.875	0.725	4.147e-02	1.435e-03
1.875	0.750	4.093e-02	1.394e-03
1.875	0.775	4.040e-02	1.355e-03
1.875	0.800	3.990e-02	1.319e-03
1.875	0.825	3.940e-02	1.284e-03
1.875	0.850	3.893e-02	1.252e-03
1.875	0.875	3.847e-02	1.221e-03
1.875	0.900	3.802e-02	1.192e-03
1.875	0.925	3.759e-02	1.165e-03
1.875	0.950	3.717e-02	1.140e-03
1.875	0.975	3.676e-02	1.116e-03
1.875	1.000	3.637e-02	1.093e-03
1.875	1.025	3.598e-02	1.072e-03
1.875	1.050	3.561e-02	1.052e-03
1.875	1.075	3.525e-02	1.033e-03
1.875	1.100	3.490e-02	1.015e-03
1.875	1.125	3.455e-02	9.980e-04
1.875	1.150	3.422e-02	9.820e-04
1.875	1.175	3.389e-02	9.669e-04
1.875	1.200	3.358e-02	9.526e-04
1.875	1.225	3.327e-02	9.391e-04
1.875	1.250	3.297e-02	9.263e-04
1.875	1.275	3.268e-02	9.141e-04
1.875	1.300	3.239e-02	9.025e-04
1.875	1.325	3.211e-02	8.915e-04
1.875	1.350	3.184e-02	8.811e-04
1.875	1.375	3.157e-02	8.711e-04
1.875	1.400	3.131e-02	8.616e-04
1.875	1.425	3.106e-02	8.526e-04
1.875	1.450	3.081e-02	8.439e-04
1.875	1.475	3.057e-02	8.357e-04
1.875	1.500	3.033e-02	8.277e-04
1.875	1.525	3.010e-02	8.202e-04
1.875	1.550	2.988e-02	8.129e-04
1.875	1.575	2.966e-02	8.060e-04
1.875	1.600	2.944e-02	7.993e-04
1.875	1.625	2.923e-02	7.929e-04
1.875	1.650	2.902e-02	7.867e-04
1.875	1.675	2.882e-02	7.808e-04
1.875	1.700	2.862e-02	7.750e-04
1.875	1.725	2.842e-02	7.696e-04
1.875	1.750	2.823e-02	7.643e-04
1.875	1.775	2.804e-02	7.592e-04
1.875	1.800	2.786e-02	7.543e-04
1.875	1.825	2.768e-02	7.495e-04
1.875	1.850	2.750e-02	7.450e-04
1.875	1.875	2.733e-02	7.406e-04
1.900	0.000	7.085e-02	5.247e-03
1.900	0.025	6.933e-02	4.749e-03
1.900	0.050	6.774e-02	4.393e-03
1.900	0.075	6.616e-02	4.116e-03
1.900	0.100	6.461e-02	3.886e-03
1.900	0.125	6.311e-02	3.687e-03
1.900	0.150	6.167e-02	3.509e-03
1.900	0.175	6.029e-02	3.347e-03
1.900	0.200	5.898e-02	3.196e-03
1.900	0.225	5.772e-02	3.056e-03
1.900	0.250	5.651e-02	2.924e-03
1.900	0.275	5.537e-02	2.801e-03
1.900	0.300	5.427e-02	2.684e-03
1.900	0.325	5.322e-02	2.573e-03
1.900	0.350	5.221e-02	2.469e-03
1.900	0.375	5.125e-02	2.370e-03
1.900	0.400	5.034e-02	2.276e-03
1.900	0.425	4.945e-02	2.188e-03
1.900	0.450	4.861e-02	2.104e-03
1.900	0.475	4.780e-02	2.025e-03
1.900	0.500	4.702e-02	1.951e-03
1.900	0.525	4.627e-02	1.880e-03
1.900	0.550	4.555e-02	1.814e-03
1.900	0.575	4.486e-02	1.751e-03
1.900	0.600	4.419e-02	1.691e-03
1.900	0.625	4.355e-02	1.635e-03
1.900	0.650	4.293e-02	1.582e-03
1.900	0.675	4.233e-02	1.532e-03
1.900	0.700	4.176e-02	1.485e-03
1.900	0.725	4.120e-02	1.441e-03
1.900	0.750	4.066e-02	1.399e-03
1.900	0.775	4.014e-02	1.360e-03
1.900	0.800	3.964e-02	1.323e-03
1.900	0.825	3.915e-02	1.288e-03
1.900	0.850	3.868e-02	1.255e-03
1.900	0.875	3.822e-02	1.224e-03
1.900	0.900	3.778e-02	1.195e-03
1.900	0.925	3.735e-02	1.167e-03
1.900	0.950	3.694e-02	1.142e-03
1.900	0.975	3.653e-02	1.117e-03
1.900	1.000	3.614e-02	1.094e-03
1.900	1.025	3.576e-02	1.073e-03
1.900	1.050	3.539e-02	1.052e-03
1.900	1.075	3.503e-02	1.033e-03
1.900	1.100	3.468e-02	1.015e-03
1.900	1.125	3.434e-02	9.974e-04
1.900	1.150	3.401e-02	9.811e-04
1.900	1.175	3.368e-02	9.658e-04
1.900	1.200	3.337e-02	9.512e-04
1.900	1.225	3.306e-02	9.375e-04
1.900	1.250	3.276e-02	9.244e-04
1.900	1.275	3.247e-02	9.120e-04
1.900	1.300	3.219e-02	9.003e-04
1.900	1.325	3.191e-02	8.891e-04
1.900	1.350	3.164e-02	8.785e-04
1.900	1.375	3.138e-02	8.684e-04
1.900	1.400	3.112e-02	8.588e-04
1.900	1.425	3.087e-02	8.496e-04
1.900	1.450	3.062e-02	8.408e-04
1.900	1.475	3.038e-02	8.324e-04
1.900	1.500	3.015e-02	8.244e-04
1.900	1.525	2.992e-02	8.168e-04
1.900	1.550	2.969e-02	8.094e-04
1.900	1.575	2.947e-02	8.024e-04
1.900	1.600	2.926e-02	7.956e-04
1.900	1.625	2.905e-02	7.891e-04
1.900	1.650	2.884e-02	7.829e-04
1.900	1.675	2.864e-02	7.769e-04
1.900	1.700	2.844e-02	7.712e-04
1.900	1.725	2.825e-02	7.656e-04
1.900	1.750	2.806e-02	7.603e-04
1.900	1.775	2.787e-02	7.551e-04
1.900	1.800	2.769e-02	7.502e-04
1.900	1.825	2.751e-02	7.454e-04
1.900	1.850	2.733e-02	7.408e-04
1.900	1.875	2.716e-02	7.364e-04
1.900	1.900	2.699e-02	7.321e-04
1.925	0.000	7.019e-02	5.280e-03
1.925	0.025	6.870e-02	4.774e-03
1.925	0.050	6.715e-02	4.412e-03
1.925	0.075	6.560e-02	4.132e-03
1.925	0.100	6.408e-02	3.900e-03
1.925	0.125	6.260e-02	3.700e-03
1.925	0.150	6.119e-02	3.521e-03
1.925	0.175	5.983e-02	3.358e-03
1.925	0.200	5.853e-02	3.208e-03
1.925	0.225	5.729e-02	3.067e-03
1.925	0.250	5.610e-02	2.936e-03
1.925	0.275	5.496e-02	2.812e-03
1.925	0.300	5.388e-02	2.695e-03
1.925	0.325	5.284e-02	2.584e-03
1.925	0.350	5.185e-02	2.480e-03
1.925	0.375	5.090e-02	2.381e-03
1.925	0.400	4.999e-02	2.287e-03
1.925	0.425	4.912e-02	2.198e-03
1.925	0.450	4.828e-02	2.115e-03
1.925	0.475	4.748e-02	2.035e-03
1.925	0.500	4.671e-02	1.960e-03
1.925	0.525	4.596e-02	1.890e-03
1.925	0.550	4.525e-02	1.823e-03
1.925	0.575	4.456e-02	1.759e-03
1.925	0.600	4.390e-02	1.699e-03
1.925	0.625	4.327e-02	1.643e-03
1.925	0.650	4.265e-02	1.590e-03
1.925	0.675	4.206e-02	1.539e-03
1.925	0.700	4.149e-02	1.492e-03
1.925	0.725	4.094e-02	1.447e-03
1.925	0.750	4.040e-02	1.405e-03
1.925	0.775	3.989e-02	1.365e-03
1.925	0.800	3.939e-02	1.328e-03
1.925	0.825	3.891e-02	1.292e-03
1.925	0.850	3.844e-02	1.259e-03
1.925	0.875	3.799e-02	1.227e-03
1.925	0.900	3.755e-02	1.198e-03
1.925	0.925	3.712e-02	1.170e-03
1.925	0.950	3.671e-02	1.144e-03
1.925	0.975	3.631e-02	1.119e-03
1.925	1.000	3.592e-02	1.096e-03
1.925	1.025	3.554e-02	1.073e-03
1.925	1.050	3.517e-02	1.053e-03
1.925	1.075	3.481e-02	1.033e-03
1.925	1.100	3.446e-02	1.015e-03
1.925	1.125	3.413e-02	9.971e-04
1.925	1.150	3.380e-02	9.805e-04
1.925	1.175	3.348e-02	9.649e-04
1.925	1.200	3.316e-02	9.501e-04
1.925	1.225	3.286e-02	9.361e-04
1.925	1.250	3.256e-02	9.228e-04
1.925	1.275	3.227e-02	9.103e-04
1.925	1.300	3.199e-02	8.983e-04
1.925	1.325	3.172e-02	8.870e-04
1.925	1.350	3.145e-02	8.762e-04
1.925	1.375	3.118e-02	8.659e-04
1.925	1.400	3.093e-02	8.561e-04
1.925	1.425	3.068e-02	8.468e-04
1.925	1.450	3.043e-02	8.379e-04
1.925	1.475	3.019e-02	8.294e-04
1.925	1.500	2.996e-02	8.213e-04
1.925	1.525	2.973e-02	8.136e-04
1.925	1.550	2.951e-02	8.061e-04
1.925	1.575	2.929e-02	7.990e-04
1.925	1.600	2.908e-02	7.922e-04
1.925	1.625	2.887e-02	7.856e-04
1.925	1.650	2.866e-02	7.793e-04
1.925	1.675	2.846e-02	7.732e-04
1.925	1.700	2.827e-02	7.674e-04
1.925	1.725	2.807e-02	7.618e-04
1.925	1.750	2.788e-02	7.564e-04
1.925	1.775	2.770e-02	7.512e-04
1.925	1.800	2.752e-02	7.462e-04
1.925	1.825	2.734e-02	7.414e-04
1.925	1.850	2.716e-02	7.368e-04
1.925	1.875	2.699e-02	7.323e-04
1.925	1.900	2.683e-02	7.280e-04
1.925	1.925	2.666e-02	7.238e-04
1.950	0.000	6.954e-02	5.312e-03
1.950	0.025	6.809e-02	4.798e-03
1.950	0.050	6.657e-02	4.432e-03
1.950	0.075	6.505e-02	4.148e-03
1.950	0.100	6.356e-02	3.914e-03
1.950	0.125	6.211e-02	3.712e-03
1.950	0.150	6.071e-02	3.533e-03
1.950	0.175	5.937e-02	3.370e-03
1.950	0.200	5.809e-02	3.219e-03
1.950	0.225	5.686e-02	3.078e-03
1.950	0.250	5.569e-02	2.947e-03
1.950	0.275	5.457e-02	2.823e-03
1.950	0.300	5.350e-02	2.706e-03
1.950	0.325	5.247e-02	2.595e-03
1.950	0.350	5.149e-02	2.490e-03
1.950	0.375	5.055e-02	2.391e-03
1.950	0.400	4.965e-02	2.298e-03
1.950	0.425	4.878e-02	2.209e-03
1.950	0.450	4.796e-02	2.125e-03
1.950	0.475	4.716e-02	2.045e-03
1.950	0.500	4.640e-02	1.970e-03
1.950	0.525	4.566e-02	1.899e-03
1.950	0.550	4.496e-02	1.832e-03
1.950	0.575	4.428e-02	1.768e-03
1.950	0.600	4.362e-02	1.708e-03
1.950	0.625	4.299e-02	1.651e-03
1.950	0.650	4.238e-02	1.597e-03
1.950	0.675	4.179e-02	1.546e-03
1.950	0.700	4.123e-02	1.499e-03
1.950	0.725	4.068e-02	1.453e-03
1.950	0.750	4.015e-02	1.411e-03
1.950	0.775	3.964e-02	1.370e-03
1.950	0.800	3.914e-02	1.333e-03
1.950	0.825	3.866e-02	1.297e-03
1.950	0.850	3.820e-02	1.263e-03
1.950	0.875	3.775e-02	1.231e-03
1.950	0.900	3.731e-02	1.201e-03
1.950	0.925	3.689e-02	1.173e-03
1.950	0.950	3.648e-02	1.146e-03
1.950	0.975	3.608e-02	1.121e-03
1.950	1.000	3.570e-02	1.097e-03
1.950	1.025	3.532e-02	1.075e-03
1.950	1.050	3.495e-02	1.054e-03
1.950	1.075	3.460e-02	1.034e-03
1.950	1.100	3.425e-02	1.015e-03
1.950	1.125	3.392e-02	9.971e-04
1.950	1.150	3.359e-02	9.802e-04
1.950	1.175	3.327e-02	9.643e-04
1.950	1.200	3.296e-02	9.493e-04
1.950	1.225	3.266e-02	9.350e-04
1.950	1.250	3.236e-02	9.215e-04
1.950	1.275	3.208e-02	9.087e-04
1.950	1.300	3.180e-02	8.966e-04
1.950	1.325	3.152e-02	8.851e-04
1.950	1.350	3.126e-02	8.741e-04
1.950	1.375	3.100e-02	8.637e-04
1.950	1.400	3.074e-02	8.537e-04
1.950	1.425	3.049e-02	8.443e-04
1.950	1.450	3.025e-02	8.353e-04
1.950	1.475	3.001e-02	8.266e-04
1.950	1.500	2.978e-02	8.184e-04
1.950	1.525	2.955e-02	8.105e-04
1.950	1.550	2.933e-02	8.030e-04
1.950	1.575	2.911e-02	7.958e-04
1.950	1.600	2.890e-02	7.889e-04
1.950	1.625	2.869e-02	7.822e-04
1.950	1.650	2.849e-02	7.759e-04
1.950	1.675	2.829e-02	7.697e-04
1.950	1.700	2.809e-02	7.639e-04
1.950	1.725	2.790e-02	7.582e-04
1.950	1.750	2.772e-02	7.528e-04
1.950	1.775	2.753e-02	7.475e-04
1.950	1.800	2.735e-02	7.425e-04
1.950	1.825	2.717e-02	7.376e-04
1.950	1.850	2.700e-02	7.329e-04
1.950	1.875	2.683e-02	7.284e-04
1.950	1.900	2.666e-02	7.240e-04
1.950	1.925	2.650e-02	7.198e-04
1.950	1.950	2.634e-02	7.157e-04
1.975	0.000	6.890e-02	5.345e-03
1.975	0.025	6.749e-02	4.823e-03
1.975	0.050	6.601e-02	4.451e-03
1.975	0.075	6.451e-02	4.164e-03
1.975	0.100	6.304e-02	3.928e-03
1.975	0.125	6.162e-02	3.725e-03
1.975	0.150	6.024e-02	3.544e-03
1.975	0.175	5.892e-02	3.381e-03
1.975	0.200	5.766e-02	3.230e-03
1.975	0.225	5.645e-02	3.089e-03
1.975	0.250	5.529e-02	2.957e-03
1.975	0.275	5.418e-02	2.833e-03
1.975	0.300	5.312e-02	2.716e-03
1.975	0.325	5.211e-02	2.606e-03
1.975	0.350	5.113e-02	2.501e-03
1.975	0.375	5.020e-02	2.402e-03
1.975	0.400	4.931e-02	2.308e-03
1.975	0.425	4.846e-02	2.219e-03
1.975	0.450	4.764e-02	2.135e-03
1.975	0.475	4.685e-02	2.055e-03
1.975	0.500	4.609e-02	1.980e-03
1.975	0.525	4.537e-02	1.909e-03
1.975	0.550	4.467e-02	1.841e-03
1.975	0.575	4.399e-02	1.777e-03
1.975	0.600	4.334e-02	1.716e-03
1.975	0.625	4.272e-02	1.659e-03
1.975	0.650	4.211e-02	1.605e-03
1.975	0.675	4.153e-02	1.554e-03
1.975	0.700	4.097e-02	1.506e-03
1.975	0.725	4.043e-02	1.460e-03
1.975	0.750	3.990e-02	1.417e-03
1.975	0.775	3.939e-02	1.376e-03
1.975	0.800	3.890e-02	1.338e-03
1.975	0.825	3.843e-02	1.301e-03
1.975	0.850	3.797e-02	1.267e-03
1.975	0.875	3.752e-02	1.235e-03
1.975	0.900	3.709e-02	1.205e-03
1.975	0.925	3.667e-02	1.176e-03
1.975	0.950	3.626e-02	1.149e-03
1.975	0.975	3.586e-02	1.123e-03
1.975	1.000	3.548e-02	1.099e-03
1.975	1.025	3.511e-02	1.076e-03
1.975	1.050	3.474e-02	1.055e-03
1.975	1.075	3.439e-02	1.035e-03
1.975	1.100	3.405e-02	1.015e-03
1.975	1.125	3.371e-02	9.973e-04
1.975	1.150	3.339e-02	9.802e-04
1.975	1.175	3.307e-02	9.640e-04
1.975	1.200	3.276e-02	9.487e-04
1.975	1.225	3.246e-02	9.342e-04
1.975	1.250	3.217e-02	9.205e-04
1.975	1.275	3.188e-02	9.075e-04
1.975	1.300	3.161e-02	8.951e-04
1.975	1.325	3.133e-02	8.834e-04
1.975	1.350	3.107e-02	8.722e-04
1.975	1.375	3.081e-02	8.616e-04
1.975	1.400	3.056e-02	8.515e-04
1.975	1.425	3.031e-02	8.419e-04
1.975	1.450	3.007e-02	8.328e-04
1.975	1.475	2.983e-02	8.240e-04
1.975	1.500	2.960e-02	8.157e-04
1.975	1.525	2.938e-02	8.077e-04
1.975	1.550	2.916e-02	8.001e-04
1.975	1.575	2.894e-02	7.928e-04
1.975	1.600	2.873e-02	7.858e-04
1.975	1.625	2.852e-02	7.790e-04
1.975	1.650	2.832e-02	7.726e-04
1.975	1.675	2.812e-02	7.664e-04
1.975	1.700	2.793e-02	7.605e-04
1.975	1.725	2.774e-02	7.547e-04
1.975	1.750	2.755e-02	7.492e-04
1.975	1.775	2.737e-02	7.439e-04
1.975	1.800	2.719e-02	7.388e-04
1.975	1.825	2.701e-02	7.339e-04
1.975	1.850	2.684e-02	7.291e-04
1.975	1.875	2.667e-02	7.246e-04
1.975	1.900	2.650e-02	7.202e-04
1.975	1.925	2.634e-02	7.159e-04
1.975	1.950	2.618e-02	7.118e-04
1.975	1.975	2.602e-02	7.078e-04
2.000	0.000	6.827e-02	5.378e-03
2.000	0.025	6.690e-02	4.847e-03
2.000	0.050	6.545e-02	4.470e-03
2.000	0.075	6.398e-02	4.179e-03
2.000	0.100	6.254e-02	3.941e-03
2.000	0.125	6.114e-02	3.737e-03
2.000	0.150	5.978e-02	3.556e-03
2.000	0.175	5.848e-02	3.392e-03
2.000	0.200	5.723e-02	3.241e-03
2.000	0.225	5.604e-02	3.100e-03
2.000	0.250	5.489e-02	2.968e-03
2.000	0.275	5.380e-02	2.844e-03
2.000	0.300	5.275e-02	2.727e-03
2.000	0.325	5.175e-02	2.617e-03
2.000	0.350	5.079e-02	2.512e-03
2.000	0.375	4.987e-02	2.413e-03
2.000	0.400	4.899e-02	2.319e-03
2.000	0.425	4.814e-02	2.230e-03
2.000	0.450	4.733e-02	2.146e-03
2.000	0.475	4.655e-02	2.066e-03
2.000	0.500	4.580e-02	1.990e-03
2.000	0.525	4.508e-02	1.918e-03
2.000	0.550	4.438e-02	1.850e-03
2.000	0.575	4.371e-02	1.786e-03
2.000	0.600	4.307e-02	1.725e-03
2.000	0.625	4.245e-02	1.667e-03
2.000	0.650	4.185e-02	1.613e-03
2.000	0.675	4.127e-02	1.561e-03
2.000	0.700	4.072e-02	1.513e-03
2.000	0.725	4.018e-02	1.467e-03
2.000	0.750	3.966e-02	1.423e-03
2.000	0.775	3.915e-02	1.382e-03
2.000	0.800	3.866e-02	1.343e-03
2.000	0.825	3.819e-02	1.307e-03
2.000	0.850	3.774e-02	1.272e-03
2.000	0.875	3.729e-02	1.239e-03
2.000	0.900	3.686e-02	1.208e-03
2.000	0.925	3.645e-02	1.179e-03
2.000	0.950	3.604e-02	1.152e-03
2.000	0.975	3.565e-02	1.126e-03
2.000	1.000	3.527e-02	1.101e-03
2.000	1.025	3.490e-02	1.078e-03
2.000	1.050	3.454e-02	1.056e-03
2.000	1.075	3.419e-02	1.036e-03
2.000	1.100	3.384e-02	1.016e-03
2.000	1.125	3.351e-02	9.978e-04
2.000	1.150	3.319e-02	9.804e-04
2.000	1.175	3.288e-02	9.640e-04
2.000	1.200	3.257e-02	9.484e-04
2.000	1.225	3.227e-02	9.336e-04
2.000	1.250	3.198e-02	9.197e-04
2.000	1.275	3.170e-02	9.064e-04
2.000	1.300	3.142e-02	8.939e-04
2.000	1.325	3.115e-02	8.819e-04
2.000	1.350	3.089e-02	8.706e-04
2.000	1.375	3.063e-02	8.598e-04
2.000	1.400	3.038e-02	8.496e-04
2.000	1.425	3.013e-02	8.398e-04
2.000	1.450	2.989e-02	8.305e-04
2.000	1.475	2.966e-02	8.216e-04
2.000	1.500	2.943e-02	8.132e-04
2.000	1.525	2.920e-02	8.051e-04
2.000	1.550	2.898e-02	7.973e-04
2.000	1.575	2.877e-02	7.899e-04
2.000	1.600	2.856e-02	7.828e-04
2.000	1.625	2.835e-02	7.760e-04
2.000	1.650	2.815e-02	7.695e-04
2.000	1.675	2.795e-02	7.632e-04
2.000	1.700	2.776e-02	7.572e-04
2.000	1.725	2.757e-02	7.514e-04
2.000	1.750	2.739e-02	7.458e-04
2.000	1.775	2.720e-02	7.405e-04
2.000	1.800	2.703e-02	7.353e-04
2.000	1.825	2.685e-02	7.304e-04
2.000	1.850	2.668e-02	7.256e-04
2.000	1.875	2.651e-02	7.209e-04
2.000	1.900	2.635e-02	7.165e-04
2.000	1.925	2.618e-02	7.122e-04
2.000	1.950	2.602e-02	7.080e-04
2.000	1.975	2.587e-02	7.040e-04
2.000	2.000	2.571e-02	7.001e-04
2.025	0.000	6.766e-02	5.410e-03
2.025	0.025	6.632e-02	4.871e-03
2.025	0.050	6.490e-02	4.488e-03
2.025	0.075	6.347e-02	4.194e-03
2.025	0.100	6.205e-02	3.954e-03
2.025	0.125	6.067e-02	3.749e-03
2.025	0.150	5.933e-02	3.567e-03
2.025	0.175	5.805e-02	3.403e-03
2.025	0.200	5.682e-02	3.251e-03
2.025	0.225	5.564e-02	3.111e-03
2.025	0.250	5.451e-02	2.979e-03
2.025	0.275	5.343e-02	2.855e-03
2.025	0.300	5.239e-02	2.738e-03
2.025	0.325	5.140e-02	2.627e-03
2.025	0.350	5.045e-02	2.523e-03
2.025	0.375	4.954e-02	2.424e-03
2.025	0.400	4.866e-02	2.330e-03
2.025	0.425	4.783e-02	2.240e-03
2.025	0.450	4.702e-02	2.156e-03
2.025	0.475	4.625e-02	2.076e-03
2.025	0.500	4.551e-02	2.000e-03
2.025	0.525	4.479e-02	1.928e-03
2.025	0.550	4.410e-02	1.860e-03
2.025	0.575	4.344e-02	1.795e-03
2.025	0.600	4.280e-02	1.734e-03
2.025	0.625	4.219e-02	1.676e-03
2.025	0.650	4.159e-02	1.621e-03
2.025	0.675	4.102e-02	1.569e-03
2.025	0.700	4.047e-02	1.520e-03
2.025	0.725	3.993e-02	1.474e-03
2.025	0.750	3.942e-02	1.430e-03
2.025	0.775	3.892e-02	1.388e-03
2.025	0.800	3.843e-02	1.349e-03
2.025	0.825	3.796e-02	1.312e-03
2.025	0.850	3.751e-02	1.277e-03
2.025	0.875	3.707e-02	1.244e-03
2.025	0.900	3.664e-02	1.212e-03
2.025	0.925	3.623e-02	1.183e-03
2.025	0.950	3.583e-02	1.155e-03
2.025	0.975	3.544e-02	1.129e-03
2.025	1.000	3.506e-02	1.104e-03
2.025	1.025	3.469e-02	1.080e-03
2.025	1.050	3.433e-02	1.058e-03
2.025	1.075	3.398e-02	1.037e-03
2.025	1.100	3.365e-02	1.017e-03
2.025	1.125	3.332e-02	9.986e-04
2.025	1.150	3.300e-02	9.809e-04
2.025	1.175	3.268e-02	9.642e-04
2.025	1.200	3.238e-02	9.483e-04
2.025	1.225	3.208e-02	9.333e-04
2.025	1.250	3.179e-02	9.191e-04
2.025	1.275	3.151e-02	9.056e-04
2.025	1.300	3.124e-02	8.928e-04
2.025	1.325	3.097e-02	8.807e-04
2.025	1.350	3.070e-02	8.692e-04
2.025	1.375	3.045e-02	8.582e-04
2.025	1.400	3.020e-02	8.478e-04
2.025	1.425	2.996e-02	8.379e-04
2.025	1.450	2.972e-02	8.284e-04
2.025	1.475	2.948e-02	8.194e-04
2.025	1.500	2.926e-02	8.108e-04
2.025	1.525	2.903e-02	8.026e-04
2.025	1.550	2.881e-02	7.948e-04
2.025	1.575	2.860e-02	7.872e-04
2.025	1.600	2.839e-02	7.801e-04
2.025	1.625	2.819e-02	7.732e-04
2.025	1.650	2.799e-02	7.666e-04
2.025	1.675	2.779e-02	7.602e-04
2.025	1.700	2.760e-02	7.541e-04
2.025	1.725	2.741e-02	7.483e-04
2.025	1.750	2.723e-02	7.426e-04
2.025	1.775	2.705e-02	7.372e-04
2.025	1.800	2.687e-02	7.320e-04
2.025	1.825	2.669e-02	7.269e-04
2.025	1.850	2.652e-02	7.221e-04
2.025	1.875	2.636e-02	7.174e-04
2.025	1.900	2.619e-02	7.129e-04
2.025	1.925	2.603e-02	7.086e-04
2.025	1.950	2.587e-02	7.044e-04
2.025	1.975	2.572e-02	7.003e-04
2.025	2.000	2.556e-02	6.964e-04
2.025	2.025	2.541e-02	6.926e-04
2.050	0.000	6.705e-02	5.442e-03
2.050	0.025	6.576e-02	4.895e-03
2.050	0.050	6.437e-02	4.507e-03
2.050	0.075	6.296e-02	4.210e-03
2.050	0.100	6.156e-02	3.968e-03
2.050	0.125	6.021e-02	3.761e-03
2.050	0.150	5.889e-02	3.578e-03
2.050	0.175	5.763e-02	3.413e-03
2.050	0.200	5.641e-02	3.262e-03
2.050	0.225	5.524e-02	3.121e-03
2.050	0.250	5.413e-02	2.989e-03
2.050	0.275	5.306e-02	2.866e-03
2.050	0.300	5.203e-02	2.749e-03
2.050	0.325	5.105e-02	2.638e-03
2.050	0.350	5.011e-02	2.533e-03
2.050	0.375	4.921e-02	2.434e-03
2.050	0.400	4.835e-02	2.340e-03
2.050	0.425	4.752e-02	2.251e-03
2.050	0.450	4.672e-02	2.166e-03
2.050	0.475	4.595e-02	2.086e-03
2.050	0.500	4.522e-02	2.010e-03
2.050	0.525	4.451e-02	1.938e-03
2.050	0.550	4.383e-02	1.869e-03
2.050	0.575	4.317e-02	1.804e-03
2.050	0.600	4.254e-02	1.743e-03
2.050	0.625	4.193e-02	1.684e-03
2.050	0.650	4.134e-02	1.629e-03
2.050	0.675	4.077e-02	1.577e-03
2.050	0.700	4.022e-02	1.527e-03
2.050	0.725	3.969e-02	1.481e-03
2.050	0.750	3.918e-02	1.436e-03
2.050	0.775	3.868e-02	1.394e-03
2.050	0.800	3.820e-02	1.355e-03
2.050	0.825	3.774e-02	1.317e-03
2.050	0.850	3.729e-02	1.282e-03
2.050	0.875	3.685e-02	1.248e-03
2.050	0.900	3.643e-02	1.217e-03
2.050	0.925	3.602e-02	1.187e-03
2.050	0.950	3.562e-02	1.158e-03
2.050	0.975	3.523e-02	1.132e-03
2.050	1.000	3.485e-02	1.107e-03
2.050	1.025	3.449e-02	1.083e-03
2.050	1.050	3.413e-02	1.060e-03
2.050	1.075	3.379e-02	1.039e-03
2.050	1.100	3.345e-02	1.019e-03
2.050	1.125	3.312e-02	9.997e-04
2.050	1.150	3.280e-02	9.817e-04
2.050	1.175	3.249e-02	9.647e-04
2.050	1.200	3.219e-02	9.485e-04
2.050	1.225	3.190e-02	9.333e-04
2.050	1.250	3.161e-02	9.188e-04
2.050	1.275	3.133e-02	9.051e-04
2.050	1.300	3.105e-02	8.921e-04
2.050	1.325	3.079e-02	8.797e-04
2.050	1.350	3.053e-02	8.680e-04
2.050	1.375	3.027e-02	8.569e-04
2.050	1.400	3.002e-02	8.463e-04
2.050	1.425	2.978e-02	8.362e-04
2.050	1.450	2.955e-02	8.266e-04
2.050	1.475	2.931e-02	8.174e-04
2.050	1.500	2.909e-02	8.087e-04
2.050	1.525	2.886e-02	8.003e-04
2.050	1.550	2.865e-02	7.924e-04
2.050	1.575	2.844e-02	7.847e-04
2.050	1.600	2.823e-02	7.775e-04
2.050	1.625	2.802e-02	7.705e-04
2.050	1.650	2.783e-02	7.638e-04
2.050	1.675	2.763e-02	7.573e-04
2.050	1.700	2.744e-02	7.512e-04
2.050	1.725	2.725e-02	7.452e-04
2.050	1.750	2.707e-02	7.395e-04
2.050	1.775	2.689e-02	7.341e-04
2.050	1.800	2.671e-02	7.288e-04
2.050	1.825	2.654e-02	7.237e-04
2.050	1.850	2.637e-02	7.188e-04
2.050	1.875	2.620e-02	7.141e-04
2.050	1.900	2.604e-02	7.095e-04
2.050	1.925	2.588e-02	7.051e-04
2.050	1.950	2.572e-02	7.009e-04
2.050	1.975	2.557e-02	6.968e-04
2.050	2.000	2.542e-02	6.928e-04
2.050	2.025	2.527e-02	6.890e-04
2.050	2.050	2.512e-02	6.853e-04
2.075	0.000	6.646e-02	5.473e-03
2.075	0.025	6.520e-02	4.918e-03
2.075	0.050	6.384e-02	4.525e-03
2.075	0.075	6.246e-02	4.225e-03
2.075	0.100	6.109e-02	3.981e-03
2.075	0.125	5.975e-02	3.773e-03
2.075	0.150	5.846e-02	3.589e-03
2.075	0.175	5.721e-02	3.424e-03
2.075	0.200	5.601e-02	3.272e-03
2.075	0.225	5.486e-02	3.132e-03
2.075	0.250	5.375e-02	3.000e-03
2.075	0.275	5.270e-02	2.876e-03
2.075	0.300	5.168e-02	2.759e-03
2.075	0.325	5.071e-02	2.649e-03
2.075	0.350	4.978e-02	2.544e-03
2.075	0.375	4.889e-02	2.445e-03
2.075	0.400	4.804e-02	2.351e-03
2.075	0.425	4.721e-02	2.261e-03
2.075	0.450	4.643e-02	2.177e-03
2.075	0.475	4.567e-02	2.096e-03
2.075	0.500	4.494e-02	2.020e-03
2.075	0.525	4.424e-02	1.947e-03
2.075	0.550	4.356e-02	1.879e-03
2.075	0.575	4.291e-02	1.814e-03
2.075	0.600	4.228e-02	1.752e-03
2.075	0.625	4.168e-02	1.693e-03
2.075	0.650	4.109e-02	1.638e-03
2.075	0.675	4.053e-02	1.585e-03
2.075	0.700	3.998e-02	1.535e-03
2.075	0.725	3.946e-02	1.488e-03
2.075	0.750	3.895e-02	1.443e-03
2.075	0.775	3.846e-02	1.401e-03
2.075	0.800	3.798e-02	1.361e-03
2.075	0.825	3.752e-02	1.323e-03
2.075	0.850	3.707e-02	1.287e-03
2.075	0.875	3.664e-02	1.253e-03
2.075	0.900	3.622e-02	1.221e-03
2.075	0.925	3.581e-02	1.191e-03
2.075	0.950	3.541e-02	1.162e-03
2.075	0.975	3.503e-02	1.135e-03
2.075	1.000	3.465e-02	1.110e-03
2.075	1.025	3.429e-02	1.085e-03
2.075	1.050	3.394e-02	1.062e-03
2.075	1.075	3.359e-02	1.041e-03
2.075	1.100	3.326e-02	1.020e-03
2.075	1.125	3.293e-02	1.001e-03
2.075	1.150	3.262e-02	9.827e-04
2.075	1.175	3.231e-02	9.654e-04
2.075	1.200	3.201e-02	9.490e-04
2.075	1.225	3.171e-02	9.334e-04
2.075	1.250	3.143e-02	9.187e-04
2.075	1.275	3.115e-02	9.047e-04
2.075	1.300	3.088e-02	8.915e-04
2.075	1.325	3.061e-02	8.790e-04
2.075	1.350	3.035e-02	8.670e-04
2.075	1.375	3.010e-02	8.557e-04
2.075	1.400	2.985e-02	8.449e-04
2.075	1.425	2.961e-02	8.347e-04
2.075	1.450	2.938e-02	8.249e-04
2.075	1.475	2.915e-02	8.156e-04
2.075	1.500	2.892e-02	8.067e-04
2.075	1.525	2.870e-02	7.982e-04
2.075	1.550	2.848e-02	7.902e-04
2.075	1.575	2.827e-02	7.824e-04
2.075	1.600	2.807e-02	7.750e-04
2.075	1.625	2.786e-02	7.679e-04
2.075	1.650	2.767e-02	7.611e-04
2.075	1.675	2.747e-02	7.546e-04
2.075	1.700	2.728e-02	7.484e-04
2.075	1.725	2.710e-02	7.424e-04
2.075	1.750	2.691e-02	7.366e-04
2.075	1.775	2.674e-02	7.310e-04
2.075	1.800	2.656e-02	7.257e-04
2.075	1.825	2.639e-02	7.206e-04
2.075	1.850	2.622e-02	7.156e-04
2.075	1.875	2.605e-02	7.108e-04
2.075	1.900	2.589e-02	7.062e-04
2.075	1.925	2.573e-02	7.018e-04
2.075	1.950	2.557e-02	6.975e-04
2.075	1.975	2.542e-02	6.933e-04
2.075	2.000	2.527e-02	6.893e-04
2.075	2.025	2.512e-02	6.855e-04
2.075	2.050	2.498e-02	6.817e-04
2.075	2.075	2.483e-02	6.781e-04
2.100	0.000	6.587e-02	5.505e-03
2.100	0.025	6.465e-02	4.942e-03
2.100	0.050	6.332e-02	4.544e-03
2.100	0.075	6.197e-02	4.240e-03
2.100	0.100	6.062e-02	3.993e-03
2.100	0.125	5.930e-02	3.784e-03
2.100	0.150	5.803e-02	3.600e-03
2.100	0.175	5.680e-02	3.434e-03
2.100	0.200	5.561e-02	3.283e-03
2.100	0.225	5.448e-02	3.142e-03
2.100	0.250	5.339e-02	3.010e-03
2.100	0.275	5.234e-02	2.886e-03
2.100	0.300	5.134e-02	2.770e-03
2.100	0.325	5.038e-02	2.659e-03
2.100	0.350	4.946e-02	2.555e-03
2.100	0.375	4.858e-02	2.455e-03
2.100	0.400	4.773e-02	2.361e-03
2.100	0.425	4.692e-02	2.272e-03
2.100	0.450	4.613e-02	2.187e-03
2.100	0.475	4.538e-02	2.106e-03
2.100	0.500	4.466e-02	2.030e-03
2.100	0.525	4.397e-02	1.957e-03
2.100	0.550	4.330e-02	1.888e-03
2.100	0.575	4.265e-02	1.823e-03
2.100	0.600	4.203e-02	1.761e-03
2.100	0.625	4.143e-02	1.702e-03
2.100	0.650	4.085e-02	1.646e-03
2.100	0.675	4.029e-02	1.593e-03
2.100	0.700	3.975e-02	1.543e-03
2.100	0.725	3.923e-02	1.495e-03
2.100	0.750	3.872e-02	1.450e-03
2.100	0.775	3.823e-02	1.408e-03
2.100	0.800	3.776e-02	1.367e-03
2.100	0.825	3.730e-02	1.329e-03
2.100	0.850	3.686e-02	1.293e-03
2.100	0.875	3.642e-02	1.258e-03
2.100	0.900	3.601e-02	1.226e-03
2.100	0.925	3.560e-02	1.195e-03
2.100	0.950	3.521e-02	1.166e-03
2.100	0.975	3.483e-02	1.139e-03
2.100	1.000	3.445e-02	1.113e-03
2.100	1.025	3.409e-02	1.088e-03
2.100	1.050	3.374e-02	1.065e-03
2.100	1.075	3.340e-02	1.043e-03
2.100	1.100	3.307e-02	1.022e-03
2.100	1.125	3.275e-02	1.003e-03
2.100	1.150	3.243e-02	9.839e-04
2.100	1.175	3.212e-02	9.663e-04
2.100	1.200	3.183e-02	9.496e-04
2.100	1.225	3.153e-02	9.338e-04
2.100	1.250	3.125e-02	9.188e-04
2.100	1.275	3.097e-02	9.046e-04
2.100	1.300	3.070e-02	8.912e-04
2.100	1.325	3.044e-02	8.784e-04
2.100	1.350	3.018e-02	8.663e-04
2.100	1.375	2.993e-02	8.547e-04
2.100	1.400	2.969e-02	8.438e-04
2.100	1.425	2.945e-02	8.333e-04
2.100	1.450	2.921e-02	8.234e-04
2.100	1.475	2.898e-02	8.140e-04
2.100	1.500	2.876e-02	8.049e-04
2.100	1.525	2.854e-02	7.963e-04
2.100	1.550	2.832e-02	7.881e-04
2.100	1.575	2.811e-02	7.803e-04
2.100	1.600	2.791e-02	7.727e-04
2.100	1.625	2.771e-02	7.656e-04
2.100	1.650	2.751e-02	7.587e-04
2.100	1.675	2.732e-02	7.521e-04
2.100	1.700	2.713e-02	7.457e-04
2.100	1.725	2.694e-02	7.396e-04
2.100	1.750	2.676e-02	7.338e-04
2.100	1.775	2.658e-02	7.282e-04
2.100	1.800	2.641e-02	7.228e-04
2.100	1.825	2.624e-02	7.176e-04
2.100	1.850	2.607e-02	7.125e-04
2.100	1.875	2.591e-02	7.077e-04
2.100	1.900	2.574e-02	7.030e-04
2.100	1.925	2.559e-02	6.985e-04
2.100	1.950	2.543e-02	6.942e-04
2.100	1.975	2.528e-02	6.900e-04
2.100	2.000	2.513e-02	6.860e-04
2.100	2.025	2.498e-02	6.821e-04
2.100	2.050	2.483e-02	6.783e-04
2.100	2.075	2.469e-02	6.746e-04
2.100	2.100	2.455e-02	6.711e-04
2.125	0.000	6.530e-02	5.536e-03
2.125	0.025	6.411e-02	4.965e-03
2.125	0.050	6.281e-02	4.562e-03
2.125	0.075	6.148e-02	4.254e-03
2.125	0.100	6.016e-02	4.006e-03
2.125	0.125	5.887e-02	3.795e-03
2.125	0.150	5.761e-02	3.611e-03
2.125	0.175	5.640e-02	3.445e-03
2.125	0.200	5.523e-02	3.293e-03
2.125	0.225	5.410e-02	3.152e-03
2.125	0.250	5.303e-02	3.020e-03
2.125	0.275	5.199e-02	2.897e-03
2.125	0.300	5.100e-02	2.780e-03
2.125	0.325	5.005e-02	2.670e-03
2.125	0.350	4.914e-02	2.565e-03
2.125	0.375	4.827e-02	2.466e-03
2.125	0.400	4.743e-02	2.372e-03
2.125	0.425	4.662e-02	2.282e-03
2.125	0.450	4.585e-02	2.197e-03
2.125	0.475	4.511e-02	2.117e-03
2.125	0.500	4.439e-02	2.040e-03
2.125	0.525	4.370e-02	1.967e-03
2.125	0.550	4.304e-02	1.898e-03
2.125	0.575	4.240e-02	1.832e-03
2.125	0.600	4.178e-02	1.770e-03
2.125	0.625	4.118e-02	1.711e-03
2.125	0.650	4.061e-02	1.655e-03
2.125	0.675	4.005e-02	1.601e-03
2.125	0.700	3.952e-02	1.551e-03
2.125	0.725	3.900e-02	1.503e-03
2.125	0.750	3.850e-02	1.457e-03
2.125	0.775	3.801e-02	1.414e-03
2.125	0.800	3.754e-02	1.374e-03
2.125	0.825	3.709e-02	1.335e-03
2.125	0.850	3.664e-02	1.298e-03
2.125	0.875	3.622e-02	1.264e-03
2.125	0.900	3.580e-02	1.231e-03
2.125	0.925	3.540e-02	1.200e-03
2.125	0.950	3.501e-02	1.170e-03
2.125	0.975	3.463e-02	1.143e-03
2.125	1.000	3.426e-02	1.116e-03
2.125	1.025	3.390e-02	1.091e-03
2.125	1.050	3.355e-02	1.068e-03
2.125	1.075	3.321e-02	1.045e-03
2.125	1.100	3.288e-02	1.024e-03
2.125	1.125	3.256e-02	1.004e-03
2.125	1.150	3.225e-02	9.854e-04
2.125	1.175	3.194e-02	9.675e-04
2.125	1.200	3.165e-02	9.505e-04
2.125	1.225	3.136e-02	9.344e-04
2.125	1.250	3.108e-02	9.192e-04
2.125	1.275	3.080e-02	9.048e-04
2.125	1.300	3.053e-02	8.911e-04
2.125	1.325	3.027e-02	8.781e-04
2.125	1.350	3.001e-02	8.657e-04
2.125	1.375	2.976e-02	8.540e-04
2.125	1.400	2.952e-02	8.428e-04
2.125	1.425	2.928e-02	8.322e-04
2.125	1.450	2.905e-02	8.221e-04
2.125	1.475	2.882e-02	8.125e-04
2.125	1.500	2.860e-02	8.033e-04
2.125	1.525	2.838e-02	7.946e-04
2.125	1.550	2.817e-02	7.862e-04
2.125	1.575	2.796e-02	7.783e-04
2.125	1.600	2.775e-02	7.706e-04
2.125	1.625	2.755e-02	7.633e-04
2.125	1.650	2.736e-02	7.563e-04
2.125	1.675	2.717e-02	7.496e-04
2.125	1.700	2.698e-02	7.432e-04
2.125	1.725	2.679e-02	7.371e-04
2.125	1.750	2.661e-02	7.311e-04
2.125	1.775	2.644e-02	7.254e-04
2.125	1.800	2.626e-02	7.200e-04
2.125	1.825	2.609e-02	7.147e-04
2.125	1.850	2.593e-02	7.096e-04
2.125	1.875	2.576e-02	7.047e-04
2.125	1.900	2.560e-02	7.000e-04
2.125	1.925	2.544e-02	6.955e-04
2.125	1.950	2.529e-02	6.911e-04
2.125	1.975	2.514e-02	6.868e-04
2.125	2.000	2.499e-02	6.827e-04
2.125	2.025	2.484e-02	6.788e-04
2.125	2.050	2.469e-02	6.750e-04
2.125	2.075	2.455e-02	6.713e-04
2.125	2.100	2.441e-02	6.677e-04
2.125	2.125	2.428e-02	6.642e-04
2.150	0.000	6.473e-02	5.567e-03
2.150	0.025	6.358e-02	4.988e-03
2.150	0.050	6.231e-02	4.579e-03
2.150	0.075	6.101e-02	4.269e-03
2.150	0.100	5.971e-02	4.018e-03
2.150	0.125	5.843e-02	3.807e-03
2.150	0.150	5.720e-02	3.621e-03
2.150	0.175	5.600e-02	3.455e-03
2.150	0.200	5.485e-02	3.303e-03
2.150	0.225	5.374e-02	3.162e-03
2.150	0.250	5.267e-02	3.030e-03
2.150	0.275	5.165e-02	2.907e-03
2.150	0.300	5.067e-02	2.790e-03
2.150	0.325	4.973e-02	2.680e-03
2.150	0.350	4.883e-02	2.575e-03
2.150	0.375	4.797e-02	2.476e-03
2.150	0.400	4.714e-02	2.382e-03
2.150	0.425	4.634e-02	2.293e-03
2.150	0.450	4.557e-02	2.208e-03
2.150	0.475	4.483e-02	2.127e-03
2.150	0.500	4.412e-02	2.050e-03
2.150	0.525	4.344e-02	1.977e-03
2.150	0.550	4.278e-02	1.908e-03
2.150	0.575	4.214e-02	1.842e-03
2.150	0.600	4.153e-02	1.779e-03
2.150	0.625	4.094e-02	1.720e-03
2.150	0.650	4.037e-02	1.663e-03
2.150	0.675	3.982e-02	1.610e-03
2.150	0.700	3.929e-02	1.559e-03
2.150	0.725	3.877e-02	1.511e-03
2.150	0.750	3.828e-02	1.465e-03
2.150	0.775	3.779e-02	1.421e-03
2.150	0.800	3.733e-02	1.380e-03
2.150	0.825	3.688e-02	1.341e-03
2.150	0.850	3.644e-02	1.304e-03
2.150	0.875	3.601e-02	1.269e-03
2.150	0.900	3.560e-02	1.236e-03
2.150	0.925	3.520e-02	1.205e-03
2.150	0.950	3.481e-02	1.175e-03
2.150	0.975	3.444e-02	1.147e-03
2.150	1.000	3.407e-02	1.120e-03
2.150	1.025	3.371e-02	1.095e-03
2.150	1.050	3.337e-02	1.071e-03
2.150	1.075	3.303e-02	1.048e-03
2.150	1.100	3.270e-02	1.027e-03
2.150	1.125	3.238e-02	1.006e-03
2.150	1.150	3.207e-02	9.871e-04
2.150	1.175	3.177e-02	9.689e-04
2.150	1.200	3.147e-02	9.516e-04
2.150	1.225	3.119e-02	9.353e-04
2.150	1.250	3.090e-02	9.198e-04
2.150	1.275	3.063e-02	9.051e-04
2.150	1.300	3.036e-02	8.912e-04
2.150	1.325	3.010e-02	8.779e-04
2.150	1.350	2.985e-02	8.654e-04
2.150	1.375	2.960e-02	8.534e-04
2.150	1.400	2.936e-02	8.421e-04
2.150	1.425	2.912e-02	8.313e-04
2.150	1.450	2.889e-02	8.210e-04
2.150	1.475	2.866e-02	8.112e-04
2.150	1.500	2.844e-02	8.019e-04
2.150	1.525	2.822e-02	7.930e-04
2.150	1.550	2.801e-02	7.845e-04
2.150	1.575	2.780e-02	7.764e-04
2.150	1.600	2.760e-02	7.687e-04
2.150	1.625	2.740e-02	7.613e-04
2.150	1.650	2.721e-02	7.542e-04
2.150	1.675	2.702e-02	7.474e-04
2.150	1.700	2.683e-02	7.409e-04
2.150	1.725	2.665e-02	7.346e-04
2.150	1.750	2.647e-02	7.286e-04
2.150	1.775	2.629e-02	7.228e-04
2.150	1.800	2.612e-02	7.173e-04
2.150	1.825	2.595e-02	7.120e-04
2.150	1.850	2.578e-02	7.068e-04
2.150	1.875	2.562e-02	7.019e-04
2.150	1.900	2.546e-02	6.971e-04
2.150	1.925	2.530e-02	6.925e-04
2.150	1.950	2.515e-02	6.880e-04
2.150	1.975	2.500e-02	6.838e-04
2.150	2.000	2.485e-02	6.796e-04
2.150	2.025	2.470e-02	6.756e-04
2.150	2.050	2.456e-02	6.717e-04
2.150	2.075	2.442e-02	6.680e-04
2.150	2.100	2.428e-02	6.644e-04
2.150	2.125	2.414e-02	6.609e-04
2.150	2.150	2.401e-02	6.575e-04
2.175	0.000	6.418e-02	5.597e-03
2.175	0.025	6.306e-02	5.011e-03
2.175	0.050	6.182e-02	4.597e-03
2.175	0.075	6.054e-02	4.283e-03
2.175	0.100	5.927e-02	4.031e-03
2.175	0.125	5.801e-02	3.818e-03
2.175	0.150	5.679e-02	3.632e-03
2.175	0.175	5.561e-02	3.465e-03
2.175	0.200	5.447e-02	3.313e-03
2.175	0.225	5.338e-02	3.172e-03
2.175	0.250	5.233e-02	3.040e-03
2.175	0.275	5.132e-02	2.917e-03
2.175	0.300	5.035e-02	2.800e-03
2.175	0.325	4.942e-02	2.690e-03
2.175	0.350	4.852e-02	2.586e-03
2.175	0.375	4.767e-02	2.486e-03
2.175	0.400	4.684e-02	2.392e-03
2.175	0.425	4.605e-02	2.303e-03
2.175	0.450	4.529e-02	2.218e-03
2.175	0.475	4.456e-02	2.137e-03
2.175	0.500	4.386e-02	2.060e-03
2.175	0.525	4.318e-02	1.987e-03
2.175	0.550	4.253e-02	1.917e-03
2.175	0.575	4.190e-02	1.851e-03
2.175	0.600	4.129e-02	1.788e-03
2.175	0.625	4.071e-02	1.729e-03
2.175	0.650	4.014e-02	1.672e-03
2.175	0.675	3.959e-02	1.618e-03
2.175	0.700	3.906e-02	1.567e-03
2.175	0.725	3.855e-02	1.518e-03
2.175	0.750	3.806e-02	1.472e-03
2.175	0.775	3.758e-02	1.428e-03
2.175	0.800	3.712e-02	1.387e-03
2.175	0.825	3.667e-02	1.348e-03
2.175	0.850	3.623e-02	1.310e-03
2.175	0.875	3.581e-02	1.275e-03
2.175	0.900	3.540e-02	1.241e-03
2.175	0.925	3.501e-02	1.210e-03
2.175	0.950	3.462e-02	1.179e-03
2.175	0.975	3.425e-02	1.151e-03
2.175	1.000	3.388e-02	1.124e-03
2.175	1.025	3.353e-02	1.098e-03
2.175	1.050	3.318e-02	1.074e-03
2.175	1.075	3.285e-02	1.051e-03
2.175	1.100	3.252e-02	1.029e-03
2.175	1.125	3.220e-02	1.009e-03
2.175	1.150	3.190e-02	9.890e-04
2.175	1.175	3.159e-02	9.705e-04
2.175	1.200	3.130e-02	9.530e-04
2.175	1.225	3.101e-02	9.364e-04
2.175	1.250	3.074e-02	9.206e-04
2.175	1.275	3.046e-02	9.056e-04
2.175	1.300	3.020e-02	8.915e-04
2.175	1.325	2.994e-02	8.780e-04
2.175	1.350	2.969e-02	8.652e-04
2.175	1.375	2.944e-02	8.531e-04
2.175	1.400	2.920e-02	8.415e-04
2.175	1.425	2.896e-02	8.305e-04
2.175	1.450	2.873e-02	8.201e-04
2.175	1.475	2.851e-02	8.101e-04
2.175	1.500	2.829e-02	8.007e-04
2.175	1.525	2.807e-02	7.916e-04
2.175	1.550	2.786e-02	7.830e-04
2.175	1.575	2.765e-02	7.748e-04
2.175	1.600	2.745e-02	7.669e-04
2.175	1.625	2.725e-02	7.594e-04
2.175	1.650	2.706e-02	7.522e-04
2.175	1.675	2.687e-02	7.453e-04
2.175	1.700	2.668e-02	7.387e-04
2.175	1.725	2.650e-02	7.323e-04
2.175	1.750	2.632e-02	7.262e-04
2.175	1.775	2.615e-02	7.204e-04
2.175	1.800	2.598e-02	7.148e-04
2.175	1.825	2.581e-02	7.093e-04
2.175	1.850	2.564e-02	7.041e-04
2.175	1.875	2.548e-02	6.991e-04
2.175	1.900	2.532e-02	6.943e-04
2.175	1.925	2.516e-02	6.896e-04
2.175	1.950	2.501e-02	6.851e-04
2.175	1.975	2.486e-02	6.808e-04
2.175	2.000	2.471e-02	6.766e-04
2.175	2.025	2.457e-02	6.726e-04
2.175	2.050	2.442e-02	6.686e-04
2.175	2.075	2.428e-02	6.649e-04
2.175	2.100	2.415e-02	6.612e-04
2.175	2.125	2.401e-02	6.577e-04
2.175	2.150	2.388e-02	6.542e-04
2.175	2.175	2.375e-02	6.509e-04
2.200	0.000	6.363e-02	5.627e-03
2.200	0.025	6.254e-02	5.033e-03
2.200	0.050	6.134e-02	4.614e-03
2.200	0.075	6.008e-02	4.297e-03
2.200	0.100	5.883e-02	4.043e-03
2.200	0.125	5.759e-02	3.829e-03
2.200	0.150	5.639e-02	3.642e-03
2.200	0.175	5.523e-02	3.475e-03
2.200	0.200	5.410e-02	3.322e-03
2.200	0.225	5.302e-02	3.181e-03
2.200	0.250	5.198e-02	3.050e-03
2.200	0.275	5.098e-02	2.927e-03
2.200	0.300	5.003e-02	2.810e-03
2.200	0.325	4.911e-02	2.700e-03
2.200	0.350	4.822e-02	2.596e-03
2.200	0.375	4.737e-02	2.497e-03
2.200	0.400	4.656e-02	2.403e-03
2.200	0.425	4.578e-02	2.313e-03
2.200	0.450	4.502e-02	2.228e-03
2.200	0.475	4.430e-02	2.147e-03
2.200	0.500	4.360e-02	2.070e-03
2.200	0.525	4.293e-02	1.997e-03
2.200	0.550	4.228e-02	1.927e-03
2.200	0.575	4.166e-02	1.861e-03
2.200	0.600	4.105e-02	1.798e-03
2.200	0.625	4.047e-02	1.738e-03
2.200	0.650	3.991e-02	1.681e-03
2.200	0.675	3.937e-02	1.627e-03
2.200	0.700	3.884e-02	1.575e-03
2.200	0.725	3.834e-02	1.526e-03
2.200	0.750	3.785e-02	1.480e-03
2.200	0.775	3.737e-02	1.436e-03
2.200	0.800	3.691e-02	1.394e-03
2.200	0.825	3.647e-02	1.354e-03
2.200	0.850	3.603e-02	1.316e-03
2.200	0.875	3.562e-02	1.281e-03
2.200	0.900	3.521e-02	1.247e-03
2.200	0.925	3.481e-02	1.215e-03
2.200	0.950	3.443e-02	1.184e-03
2.200	0.975	3.406e-02	1.155e-03
2.200	1.000	3.370e-02	1.128e-03
2.200	1.025	3.334e-02	1.102e-03
2.200	1.050	3.300e-02	1.077e-03
2.200	1.075	3.267e-02	1.054e-03
2.200	1.100	3.235e-02	1.032e-03
2.200	1.125	3.203e-02	1.011e-03
2.200	1.150	3.172e-02	9.912e-04
2.200	1.175	3.142e-02	9.723e-04
2.200	1.200	3.113e-02	9.545e-04
2.200	1.225	3.085e-02	9.376e-04
2.200	1.250	3.057e-02	9.216e-04
2.200	1.275	3.030e-02	9.064e-04
2.200	1.300	3.004e-02	8.920e-04
2.200	1.325	2.978e-02	8.783e-04
2.200	1.350	2.953e-02	8.652e-04
2.200	1.375	2.928e-02	8.529e-04
2.200	1.400	2.904e-02	8.411e-04
2.200	1.425	2.881e-02	8.300e-04
2.200	1.450	2.858e-02	8.193e-04
2.200	1.475	2.835e-02	8.092e-04
2.200	1.500	2.813e-02	7.996e-04
2.200	1.525	2.792e-02	7.904e-04
2.200	1.550	2.771e-02	7.816e-04
2.200	1.575	2.750e-02	7.732e-04
2.200	1.600	2.730e-02	7.652e-04
2.200	1.625	2.711e-02	7.576e-04
2.200	1.650	2.691e-02	7.503e-04
2.200	1.675	2.672e-02	7.433e-04
2.200	1.700	2.654e-02	7.366e-04
2.200	1.725	2.636e-02	7.301e-04
2.200	1.750	2.618e-02	7.240e-04
2.200	1.775	2.601e-02	7.180e-04
2.200	1.800	2.583e-02	7.123e-04
2.200	1.825	2.567e-02	7.069e-04
2.200	1.850	2.550e-02	7.016e-04
2.200	1.875	2.534e-02	6.965e-04
2.200	1.900	2.518e-02	6.916e-04
2.200	1.925	2.503e-02	6.869e-04
2.200	1.950	2.487e-02	6.823e-04
2.200	1.975	2.473e-02	6.779e-04
2.200	2.000	2.458e-02	6.737e-04
2.200	2.025	2.443e-02	6.696e-04
2.200	2.050	2.429e-02	6.656e-04
2.200	2.075	2.415e-02	6.618e-04
2.200	2.100	2.401e-02	6.581e-04
2.200	2.125	2.388e-02	6.545e-04
2.200	2.150	2.375e-02	6.511e-04
2.200	2.175	2.362e-02	6.477e-04
2.200	2.200	2.349e-02	6.445e-04
2.225	0.000	6.309e-02	5.657e-03
2.225	0.025	6.204e-02	5.055e-03
2.225	0.050	6.086e-02	4.632e-03
2.225	0.075	5.963e-02	4.311e-03
2.225	0.100	5.840e-02	4.055e-03
2.225	0.125	5.718e-02	3.839e-03
2.225	0.150	5.600e-02	3.652e-03
2.225	0.175	5.485e-02	3.484e-03
2.225	0.200	5.374e-02	3.332e-03
2.225	0.225	5.267e-02	3.191e-03
2.225	0.250	5.165e-02	3.060e-03
2.225	0.275	5.066e-02	2.936e-03
2.225	0.300	4.971e-02	2.820e-03
2.225	0.325	4.880e-02	2.710e-03
2.225	0.350	4.793e-02	2.606e-03
2.225	0.375	4.709e-02	2.507e-03
2.225	0.400	4.628e-02	2.413e-03
2.225	0.425	4.550e-02	2.323e-03
2.225	0.450	4.476e-02	2.238e-03
2.225	0.475	4.404e-02	2.157e-03
2.225	0.500	4.335e-02	2.080e-03
2.225	0.525	4.268e-02	2.007e-03
2.225	0.550	4.204e-02	1.937e-03
2.225	0.575	4.142e-02	1.870e-03
2.225	0.600	4.082e-02	1.807e-03
2.225	0.625	4.024e-02	1.747e-03
2.225	0.650	3.969e-02	1.690e-03
2.225	0.675	3.915e-02	1.635e-03
2.225	0.700	3.863e-02	1.583e-03
2.225	0.725	3.812e-02	1.534e-03
2.225	0.750	3.764e-02	1.487e-03
2.225	0.775	3.717e-02	1.443e-03
2.225	0.800	3.671e-02	1.401e-03
2.225	0.825	3.627e-02	1.361e-03
2.225	0.850	3.584e-02	1.323e-03
2.225	0.875	3.542e-02	1.287e-03
2.225	0.900	3.502e-02	1.252e-03
2.225	0.925	3.462e-02	1.220e-03
2.225	0.950	3.424e-02	1.189e-03
2.225	0.975	3.387e-02	1.160e-03
2.225	1.000	3.351e-02	1.132e-03
2.225	1.025	3.316e-02	1.106e-03
2.225	1.050	3.282e-02	1.081e-03
2.225	1.075	3.249e-02	1.057e-03
2.225	1.100	3.217e-02	1.035e-03
2.225	1.125	3.186e-02	1.014e-03
2.225	1.150	3.155e-02	9.935e-04
2.225	1.175	3.126e-02	9.744e-04
2.225	1.200	3.097e-02	9.563e-04
2.225	1.225	3.068e-02	9.391e-04
2.225	1.250	3.041e-02	9.228e-04
2.225	1.275	3.014e-02	9.073e-04
2.225	1.300	2.988e-02	8.926e-04
2.225	1.325	2.962e-02	8.787e-04
2.225	1.350	2.937e-02	8.655e-04
2.225	1.375	2.912e-02	8.529e-04
2.225	1.400	2.889e-02	8.410e-04
2.225	1.425	2.865e-02	8.296e-04
2.225	1.450	2.842e-02	8.188e-04
2.225	1.475	2.820e-02	8.085e-04
2.225	1.500	2.798e-02	7.987e-04
2.225	1.525	2.777e-02	7.893e-04
2.225	1.550	2.756e-02	7.804e-04
2.225	1.575	2.736e-02	7.719e-04
2.225	1.600	2.716e-02	7.638e-04
2.225	1.625	2.696e-02	7.560e-04
2.225	1.650	2.677e-02	7.486e-04
2.225	1.675	2.658e-02	7.414e-04
2.225	1.700	2.640e-02	7.346e-04
2.225	1.725	2.622e-02	7.281e-04
2.225	1.750	2.604e-02	7.218e-04
2.225	1.775	2.587e-02	7.158e-04
2.225	1.800	2.570e-02	7.100e-04
2.225	1.825	2.553e-02	7.045e-04
2.225	1.850	2.537e-02	6.991e-04
2.225	1.875	2.521e-02	6.940e-04
2.225	1.900	2.505e-02	6.890e-04
2.225	1.925	2.489e-02	6.843e-04
2.225	1.950	2.474e-02	6.797e-04
2.225	1.975	2.459e-02	6.752e-04
2.225	2.000	2.445e-02	6.709e-04
2.225	2.025	2.430e-02	6.668e-04
2.225	2.050	2.416e-02	6.628e-04
2.225	2.075	2.402e-02	6.589e-04
2.225	2.100	2.389e-02	6.551e-04
2.225	2.125	2.375e-02	6.515e-04
2.225	2.150	2.362e-02	6.480e-04
2.225	2.175	2.349e-02	6.446e-04
2.225	2.200	2.336e-02	6.413e-04
2.225	2.225	2.324e-02	6.381e-04
2.250	0.000	6.256e-02	5.687e-03
2.250	0.025	6.154e-02	5.078e-03
2.250	0.050	6.039e-02	4.649e-03
2.250	0.075	5.919e-02	4.325e-03
2.250	0.100	5.798e-02	4.067e-03
2.250	0.125	5.678e-02	3.850e-03
2.250	0.150	5.561e-02	3.662e-03
2.250	0.175	5.448e-02	3.494e-03
2.250	0.200	5.339e-02	3.341e-03
2.250	0.225	5.233e-02	3.200e-03
2.250	0.250	5.131e-02	3.069e-03
2.250	0.275	5.034e-02	2.946e-03
2.250	0.300	4.940e-02	2.830e-03
2.250	0.325	4.850e-02	2.720e-03
2.250	0.350	4.763e-02	2.616e-03
2.250	0.375	4.680e-02	2.517e-03
2.250	0.400	4.600e-02	2.423e-03
2.250	0.425	4.523e-02	2.333e-03
2.250	0.450	4.449e-02	2.248e-03
2.250	0.475	4.378e-02	2.167e-03
2.250	0.500	4.310e-02	2.090e-03
2.250	0.525	4.244e-02	2.016e-03
2.250	0.550	4.180e-02	1.946e-03
2.250	0.575	4.118e-02	1.880e-03
2.250	0.600	4.059e-02	1.816e-03
2.250	0.625	4.002e-02	1.756e-03
2.250	0.650	3.947e-02	1.698e-03
2.250	0.675	3.893e-02	1.644e-03
2.250	0.700	3.842e-02	1.592e-03
2.250	0.725	3.792e-02	1.542e-03
2.250	0.750	3.743e-02	1.495e-03
2.250	0.775	3.696e-02	1.451e-03
2.250	0.800	3.651e-02	1.408e-03
2.250	0.825	3.607e-02	1.368e-03
2.250	0.850	3.564e-02	1.329e-03
2.250	0.875	3.523e-02	1.293e-03
2.250	0.900	3.483e-02	1.258e-03
2.250	0.925	3.444e-02	1.225e-03
2.250	0.950	3.406e-02	1.194e-03
2.250	0.975	3.369e-02	1.165e-03
2.250	1.000	3.334e-02	1.137e-03
2.250	1.025	3.299e-02	1.110e-03
2.250	1.050	3.265e-02	1.085e-03
2.250	1.075	3.232e-02	1.061e-03
2.250	1.100	3.200e-02	1.038e-03
2.250	1.125	3.169e-02	1.016e-03
2.250	1.150	3.139e-02	9.960e-04
2.250	1.175	3.109e-02	9.766e-04
2.250	1.200	3.080e-02	9.582e-04
2.250	1.225	3.052e-02	9.407e-04
2.250	1.250	3.025e-02	9.242e-04
2.250	1.275	2.998e-02	9.085e-04
2.250	1.300	2.972e-02	8.935e-04
2.250	1.325	2.946e-02	8.794e-04
2.250	1.350	2.921e-02	8.659e-04
2.250	1.375	2.897e-02	8.531e-04
2.250	1.400	2.873e-02	8.409e-04
2.250	1.425	2.850e-02	8.294e-04
2.250	1.450	2.828e-02	8.184e-04
2.250	1.475	2.805e-02	8.079e-04
2.250	1.500	2.784e-02	7.979e-04
2.250	1.525	2.762e-02	7.884e-04
2.250	1.550	2.742e-02	7.793e-04
2.250	1.575	2.721e-02	7.707e-04
2.250	1.600	2.701e-02	7.624e-04
2.250	1.625	2.682e-02	7.545e-04
2.250	1.650	2.663e-02	7.470e-04
2.250	1.675	2.644e-02	7.398e-04
2.250	1.700	2.626e-02	7.328e-04
2.250	1.725	2.608e-02	7.262e-04
2.250	1.750	2.590e-02	7.198e-04
2.250	1.775	2.573e-02	7.137e-04
2.250	1.800	2.556e-02	7.079e-04
2.250	1.825	2.540e-02	7.022e-04
2.250	1.850	2.523e-02	6.968e-04
2.250	1.875	2.507e-02	6.916e-04
2.250	1.900	2.492e-02	6.866e-04
2.250	1.925	2.476e-02	6.818e-04
2.250	1.950	2.461e-02	6.771e-04
2.250	1.975	2.446e-02	6.726e-04
2.250	2.000	2.432e-02	6.682e-04
2.250	2.025	2.417e-02	6.640e-04
2.250	2.050	2.403e-02	6.600e-04
2.250	2.075	2.389e-02	6.561e-04
2.250	2.100	2.376e-02	6.523e-04
2.250	2.125	2.363e-02	6.486e-04
2.250	2.150	2.349e-02	6.450e-04
2.250	2.175	2.336e-02	6.416e-04
2.250	2.200	2.324e-02	6.383e-04
2.250	2.225	2.311e-02	6.350e-04
2.250	2.250	2.299e-02	6.319e-04
2.275	0.000	6.204e-02	5.716e-03
2.275	0.025	6.106e-02	5.099e-03
2.275	0.050	5.993e-02	4.666e-03
2.275	0.075	5.875e-02	4.339e-03
2.275	0.100	5.756e-02	4.078e-03
2.275	0.125	5.638e-02	3.860e-03
2.275	0.150	5.523e-02	3.671e-03
2.275	0.175	5.412e-02	3.503e-03
2.275	0.200	5.303e-02	3.350e-03
2.275	0.225	5.199e-02	3.209e-03
2.275	0.250	5.099e-02	3.078e-03
2.275	0.275	5.002e-02	2.955e-03
2.275	0.300	4.910e-02	2.839e-03
2.275	0.325	4.820e-02	2.730e-03
2.275	0.350	4.735e-02	2.626e-03
2.275	0.375	4.652e-02	2.527e-03
2.275	0.400	4.573e-02	2.433e-03
2.275	0.425	4.497e-02	2.343e-03
2.275	0.450	4.424e-02	2.258e-03
2.275	0.475	4.353e-02	2.177e-03
2.275	0.500	4.285e-02	2.100e-03
2.275	0.525	4.219e-02	2.026e-03
2.275	0.550	4.156e-02	1.956e-03
2.275	0.575	4.095e-02	1.889e-03
2.275	0.600	4.037e-02	1.826e-03
2.275	0.625	3.980e-02	1.765e-03
2.275	0.650	3.925e-02	1.707e-03
2.275	0.675	3.872e-02	1.652e-03
2.275	0.700	3.821e-02	1.600e-03
2.275	0.725	3.771e-02	1.550e-03
2.275	0.750	3.723e-02	1.503e-03
2.275	0.775	3.676e-02	1.458e-03
2.275	0.800	3.631e-02	1.415e-03
2.275	0.825	3.588e-02	1.375e-03
2.275	0.850	3.545e-02	1.336e-03
2.275	0.875	3.504e-02	1.299e-03
2.275	0.900	3.464e-02	1.264e-03
2.275	0.925	3.426e-02	1.231e-03
2.275	0.950	3.388e-02	1.200e-03
2.275	0.975	3.352e-02	1.170e-03
2.275	1.000	3.316e-02	1.141e-03
2.275	1.025	3.281e-02	1.114e-03
2.275	1.050	3.248e-02	1.089e-03
2.275	1.075	3.215e-02	1.064e-03
2.275	1.100	3.183e-02	1.041e-03
2.275	1.125	3.152e-02	1.019e-03
2.275	1.150	3.122e-02	9.987e-04
2.275	1.175	3.093e-02	9.790e-04
2.275	1.200	3.064e-02	9.603e-04
2.275	1.225	3.036e-02	9.426e-04
2.275	1.250	3.009e-02	9.258e-04
2.275	1.275	2.982e-02	9.098e-04
2.275	1.300	2.956e-02	8.946e-04
2.275	1.325	2.931e-02	8.802e-04
2.275	1.350	2.906e-02	8.665e-04
2.275	1.375	2.882e-02	8.535e-04
2.275	1.400	2.858e-02	8.411e-04
2.275	1.425	2.835e-02	8.293e-04
2.275	1.450	2.813e-02	8.182e-04
2.275	1.475	2.791e-02	8.075e-04
2.275	1.500	2.769e-02	7.973e-04
2.275	1.525	2.748e-02	7.877e-04
2.275	1.550	2.727e-02	7.784e-04
2.275	1.575	2.707e-02	7.696e-04
2.275	1.600	2.687e-02	7.612e-04
2.275	1.625	2.668e-02	7.532e-04
2.275	1.650	2.649e-02	7.455e-04
2.275	1.675	2.630e-02	7.382e-04
2.275	1.700	2.612e-02	7.312e-04
2.275	1.725	2.594e-02	7.244e-04
2.275	1.750	2.577e-02	7.180e-04
2.275	1.775	2.560e-02	7.118e-04
2.275	1.800	2.543e-02	7.058e-04
2.275	1.825	2.526e-02	7.001e-04
2.275	1.850	2.510e-02	6.946e-04
2.275	1.875	2.494e-02	6.893e-04
2.275	1.900	2.479e-02	6.842e-04
2.275	1.925	2.463e-02	6.793e-04
2.275	1.950	2.448e-02	6.746e-04
2.275	1.975	2.433e-02	6.701e-04
2.275	2.000	2.419e-02	6.657e-04
2.275	2.025	2.405e-02	6.614e-04
2.275	2.050	2.391e-02	6.573e-04
2.275	2.075	2.377e-02	6.533e-04
2.275	2.100	2.363e-02	6.495e-04
2.275	2.125	2.350e-02	6.458e-04
2.275	2.150	2.337e-02	6.422e-04
2.275	2.175	2.324e-02	6.387e-04
2.275	2.200	2.312e-02	6.353e-04
2.275	2.225	2.299e-02	6.321e-04
2.275	2.250	2.287e-02	6.289e-04
2.275	2.275	2.275e-02	6.258e-04
2.300	0.000	6.153e-02	5.745e-03
2.300	0.025	6.058e-02	5.121e-03
2.300	0.050	5.948e-02	4.682e-03
2.300	0.075	5.832e-02	4.352e-03
2.300	0.100	5.715e-02	4.090e-03
2.300	0.125	5.599e-02	3.870e-03
2.300	0.150	5.486e-02	3.681e-03
2.300	0.175	5.376e-02	3.512e-03
2.300	0.200	5.269e-02	3.359e-03
2.300	0.225	5.166e-02	3.219e-03
2.300	0.250	5.067e-02	3.087e-03
2.300	0.275	4.971e-02	2.965e-03
2.300	0.300	4.880e-02	2.849e-03
2.300	0.325	4.791e-02	2.739e-03
2.300	0.350	4.706e-02	2.635e-03
2.300	0.375	4.625e-02	2.537e-03
2.300	0.400	4.546e-02	2.443e-03
2.300	0.425	4.471e-02	2.353e-03
2.300	0.450	4.398e-02	2.268e-03
2.300	0.475	4.328e-02	2.187e-03
2.300	0.500	4.261e-02	2.110e-03
2.300	0.525	4.196e-02	2.036e-03
2.300	0.550	4.133e-02	1.966e-03
2.300	0.575	4.073e-02	1.899e-03
2.300	0.600	4.014e-02	1.835e-03
2.300	0.625	3.958e-02	1.774e-03
2.300	0.650	3.903e-02	1.716e-03
2.300	0.675	3.851e-02	1.661e-03
2.300	0.700	3.800e-02	1.609e-03
2.300	0.725	3.751e-02	1.559e-03
2.300	0.750	3.703e-02	1.511e-03
2.300	0.775	3.657e-02	1.466e-03
2.300	0.800	3.612e-02	1.423e-03
2.300	0.825	3.569e-02	1.382e-03
2.300	0.850	3.527e-02	1.343e-03
2.300	0.875	3.486e-02	1.306e-03
2.300	0.900	3.446e-02	1.270e-03
2.300	0.925	3.408e-02	1.237e-03
2.300	0.950	3.370e-02	1.205e-03
2.300	0.975	3.334e-02	1.175e-03
2.300	1.000	3.299e-02	1.146e-03
2.300	1.025	3.264e-02	1.119e-03
2.300	1.050	3.231e-02	1.093e-03
2.300	1.075	3.198e-02	1.068e-03
2.300	1.100	3.167e-02	1.045e-03
2.300	1.125	3.136e-02	1.023e-03
2.300	1.150	3.106e-02	1.002e-03
2.300	1.175	3.077e-02	9.816e-04
2.300	1.200	3.048e-02	9.626e-04
2.300	1.225	3.020e-02	9.446e-04
2.300	1.250	2.993e-02	9.275e-04
2.300	1.275	2.967e-02	9.113e-04
2.300	1.300	2.941e-02	8.958e-04
2.300	1.325	2.916e-02	8.812e-04
2.300	1.350	2.891e-02	8.673e-04
2.300	1.375	2.867e-02	8.540e-04
2.300	1.400	2.844e-02	8.414e-04
2.300	1.425	2.821e-02	8.295e-04
2.300	1.450	2.798e-02	8.181e-04
2.300	1.475	2.776e-02	8.072e-04
2.300	1.500	2.755e-02	7.969e-04
2.300	1.525	2.734e-02	7.871e-04
2.300	1.550	2.713e-02	7.777e-04
2.300	1.575	2.693e-02	7.687e-04
2.300	1.600	2.674e-02	7.602e-04
2.300	1.625	2.654e-02	7.520e-04
2.300	1.650	2.635e-02	7.442e-04
2.300	1.675	2.617e-02	7.368e-04
2.300	1.700	2.599e-02	7.296e-04
2.300	1.725	2.581e-02	7.228e-04
2.300	1.750	2.564e-02	7.162e-04
2.300	1.775	2.546e-02	7.099e-04
2.300	1.800	2.530e-02	7.039e-04
2.300	1.825	2.513e-02	6.981e-04
2.300	1.850	2.497e-02	6.925e-04
2.300	1.875	2.481e-02	6.872e-04
2.300	1.900	2.466e-02	6.820e-04
2.300	1.925	2.451e-02	6.770e-04
2.300	1.950	2.436e-02	6.723e-04
2.300	1.975	2.421e-02	6.676e-04
2.300	2.000	2.406e-02	6.632e-04
2.300	2.025	2.392e-02	6.589e-04
2.300	2.050	2.378e-02	6.547e-04
2.300	2.075	2.365e-02	6.507e-04
2.300	2.100	2.351e-02	6.468e-04
2.300	2.125	2.338e-02	6.430e-04
2.300	2.150	2.325e-02	6.394e-04
2.300	2.175	2.312e-02	6.359e-04
2.300	2.200	2.299e-02	6.325e-04
2.300	2.225	2.287e-02	6.292e-04
2.300	2.250	2.275e-02	6.260e-04
2.300	2.275	2.263e-02	6.228e-04
2.300	2.300	2.251e-02	6.198e-04
2.325	0.000	6.103e-02	5.773e-03
2.325	0.025	6.011e-02	5.142e-03
2.325	0.050	5.903e-02	4.699e-03
2.325	0.075	5.790e-02	4.365e-03
2.325	0.100	5.675e-02	4.101e-03
2.325	0.125	5.561e-02	3.880e-03
2.325	0.150	5.449e-02	3.690e-03
2.325	0.175	5.340e-02	3.521e-03
2.325	0.200	5.235e-02	3.368e-03
2.325	0.225	5.133e-02	3.227e-03
2.325	0.250	5.035e-02	3.097e-03
2.325	0.275	4.941e-02	2.974e-03
2.325	0.300	4.850e-02	2.858e-03
2.325	0.325	4.763e-02	2.749e-03
2.325	0.350	4.679e-02	2.645e-03
2.325	0.375	4.598e-02	2.546e-03
2.325	0.400	4.520e-02	2.453e-03
2.325	0.425	4.445e-02	2.363e-03
2.325	0.450	4.373e-02	2.278e-03
2.325	0.475	4.304e-02	2.197e-03
2.325	0.500	4.237e-02	2.120e-03
2.325	0.525	4.172e-02	2.046e-03
2.325	0.550	4.110e-02	1.975e-03
2.325	0.575	4.050e-02	1.908e-03
2.325	0.600	3.992e-02	1.844e-03
2.325	0.625	3.936e-02	1.783e-03
2.325	0.650	3.882e-02	1.725e-03
2.325	0.675	3.830e-02	1.670e-03
2.325	0.700	3.780e-02	1.617e-03
2.325	0.725	3.731e-02	1.567e-03
2.325	0.750	3.683e-02	1.519e-03
2.325	0.775	3.637e-02	1.473e-03
2.325	0.800	3.593e-02	1.430e-03
2.325	0.825	3.550e-02	1.389e-03
2.325	0.850	3.508e-02	1.349e-03
2.325	0.875	3.468e-02	1.312e-03
2.325	0.900	3.428e-02	1.276e-03
2.325	0.925	3.390e-02	1.243e-03
2.325	0.950	3.353e-02	1.210e-03
2.325	0.975	3.317e-02	1.180e-03
2.325	1.000	3.282e-02	1.151e-03
2.325	1.025	3.248e-02	1.123e-03
2.325	1.050	3.214e-02	1.097e-03
2.325	1.075	3.182e-02	1.072e-03
2.325	1.100	3.151e-02	1.048e-03
2.325	1.125	3.120e-02	1.026e-03
2.325	1.150	3.090e-02	1.005e-03
2.325	1.175	3.061e-02	9.844e-04
2.325	1.200	3.033e-02	9.651e-04
2.325	1.225	3.005e-02	9.468e-04
2.325	1.250	2.978e-02	9.294e-04
2.325	1.275	2.952e-02	9.129e-04
2.325	1.300	2.926e-02	8.973e-04
2.325	1.325	2.901e-02	8.824e-04
2.325	1.350	2.877e-02	8.682e-04
2.325	1.375	2.853e-02	8.548e-04
2.325	1.400	2.829e-02	8.420e-04
2.325	1.425	2.806e-02	8.298e-04
2.325	1.450	2.784e-02	8.182e-04
2.325	1.475	2.762e-02	8.072e-04
2.325	1.500	2.741e-02	7.967e-04
2.325	1.525	2.720e-02	7.866e-04
2.325	1.550	2.700e-02	7.771e-04
2.325	1.575	2.680e-02	7.680e-04
2.325	1.600	2.660e-02	7.593e-04
2.325	1.625	2.641e-02	7.510e-04
2.325	1.650	2.622e-02	7.431e-04
2.325	1.675	2.604e-02	7.355e-04
2.325	1.700	2.585e-02	7.282e-04
2.325	1.725	2.568e-02	7.213e-04
2.325	1.750	2.550e-02	7.146e-04
2.325	1.775	2.533e-02	7.082e-04
2.325	1.800	2.517e-02	7.021e-04
2.325	1.825	2.500e-02	6.962e-04
2.325	1.850	2.484e-02	6.906e-04
2.325	1.875	2.469e-02	6.851e-04
2.325	1.900	2.453e-02	6.799e-04
2.325	1.925	2.438e-02	6.749e-04
2.325	1.950	2.423e-02	6.700e-04
2.325	1.975	2.408e-02	6.653e-04
2.325	2.000	2.394e-02	6.608e-04
2.325	2.025	2.380e-02	6.564e-04
2.325	2.050	2.366e-02	6.522e-04
2.325	2.075	2.352e-02	6.482e-04
2.325	2.100	2.339e-02	6.442e-04
2.325	2.125	2.326e-02	6.404e-04
2.325	2.150	2.313e-02	6.367e-04
2.325	2.175	2.300e-02	6.332e-04
2.325	2.200	2.288e-02	6.297e-04
2.325	2.225	2.275e-02	6.264e-04
2.325	2.250	2.263e-02	6.231e-04
2.325	2.275	2.251e-02	6.200e-04
2.325	2.300	2.240e-02	6.169e-04
2.325	2.325	2.228e-02	6.140e-04
2.350	0.000	6.054e-02	5.802e-03
2.350	0.025	5.964e-02	5.163e-03
2.350	0.050	5.859e-02	4.715e-03
2.350	0.075	5.748e-02	4.378e-03
2.350	0.100	5.636e-02	4.112e-03
2.350	0.125	5.523e-02	3.890e-03
2.350	0.150	5.413e-02	3.699e-03
2.350	0.175	5.306e-02	3.530e-03
2.350	0.200	5.202e-02	3.377e-03
2.350	0.225	5.101e-02	3.236e-03
2.350	0.250	5.004e-02	3.105e-03
2.350	0.275	4.911e-02	2.983e-03
2.350	0.300	4.821e-02	2.867e-03
2.350	0.325	4.734e-02	2.758e-03
2.350	0.350	4.651e-02	2.654e-03
2.350	0.375	4.571e-02	2.556e-03
2.350	0.400	4.494e-02	2.462e-03
2.350	0.425	4.420e-02	2.373e-03
2.350	0.450	4.349e-02	2.288e-03
2.350	0.475	4.280e-02	2.207e-03
2.350	0.500	4.213e-02	2.129e-03
2.350	0.525	4.150e-02	2.056e-03
2.350	0.550	4.088e-02	1.985e-03
2.350	0.575	4.028e-02	1.918e-03
2.350	0.600	3.971e-02	1.854e-03
2.350	0.625	3.915e-02	1.793e-03
2.350	0.650	3.862e-02	1.734e-03
2.350	0.675	3.810e-02	1.679e-03
2.350	0.700	3.760e-02	1.626e-03
2.350	0.725	3.711e-02	1.575e-03
2.350	0.750	3.664e-02	1.527e-03
2.350	0.775	3.618e-02	1.481e-03
2.350	0.800	3.574e-02	1.438e-03
2.350	0.825	3.531e-02	1.396e-03
2.350	0.850	3.490e-02	1.356e-03
2.350	0.875	3.450e-02	1.319e-03
2.350	0.900	3.411e-02	1.283e-03
2.350	0.925	3.373e-02	1.249e-03
2.350	0.950	3.336e-02	1.216e-03
2.350	0.975	3.300e-02	1.185e-03
2.350	1.000	3.265e-02	1.156e-03
2.350	1.025	3.231e-02	1.128e-03
2.350	1.050	3.198e-02	1.101e-03
2.350	1.075	3.166e-02	1.076e-03
2.350	1.100	3.135e-02	1.052e-03
2.350	1.125	3.104e-02	1.029e-03
2.350	1.150	3.074e-02	1.008e-03
2.350	1.175	3.046e-02	9.873e-04
2.350	1.200	3.017e-02	9.677e-04
2.350	1.225	2.990e-02	9.492e-04
2.350	1.250	2.963e-02	9.315e-04
2.350	1.275	2.937e-02	9.148e-04
2.350	1.300	2.911e-02	8.989e-04
2.350	1.325	2.886e-02	8.837e-04
2.350	1.350	2.862e-02	8.693e-04
2.350	1.375	2.838e-02	8.556e-04
2.350	1.400	2.815e-02	8.426e-04
2.350	1.425	2.792e-02	8.302e-04
2.350	1.450	2.770e-02	8.185e-04
2.350	1.475	2.748e-02	8.072e-04
2.350	1.500	2.727e-02	7.965e-04
2.350	1.525	2.706e-02	7.864e-04
2.350	1.550	2.686e-02	7.766e-04
2.350	1.575	2.666e-02	7.674e-04
2.350	1.600	2.646e-02	7.585e-04
2.350	1.625	2.627e-02	7.501e-04
2.350	1.650	2.609e-02	7.420e-04
2.350	1.675	2.590e-02	7.343e-04
2.350	1.700	2.572e-02	7.270e-04
2.350	1.725	2.555e-02	7.199e-04
2.350	1.750	2.538e-02	7.131e-04
2.350	1.775	2.521e-02	7.066e-04
2.350	1.800	2.504e-02	7.004e-04
2.350	1.825	2.488e-02	6.944e-04
2.350	1.850	2.472e-02	6.887e-04
2.350	1.875	2.456e-02	6.832e-04
2.350	1.900	2.441e-02	6.779e-04
2.350	1.925	2.426e-02	6.728e-04
2.350	1.950	2.411e-02	6.678e-04
2.350	1.975	2.396e-02	6.631e-04
2.350	2.000	2.382e-02	6.585e-04
2.350	2.025	2.368e-02	6.541e-04
2.350	2.050	2.354e-02	6.498e-04
2.350	2.075	2.341e-02	6.457e-04
2.350	2.100	2.327e-02	6.417e-04
2.350	2.125	2.314e-02	6.379e-04
2.350	2.150	2.301e-02	6.341e-04
2.350	2.175	2.288e-02	6.305e-04
2.350	2.200	2.276e-02	6.270e-04
2.350	2.225	2.264e-02	6.236e-04
2.350	2.250	2.252e-02	6.204e-04
2.350	2.275	2.240e-02	6.172e-04
2.350	2.300	2.228e-02	6.141e-04
2.350	2.325	2.217e-02	6.111e-04
2.350	2.350	2.205e-02	6.082e-04
2.375	0.000	6.005e-02	5.829e-03
2.375	0.025	5.918e-02	5.184e-03
2.375	0.050	5.816e-02	4.731e-03
2.375	0.075	5.707e-02	4.391e-03
2.375	0.100	5.597e-02	4.123e-03
2.375	0.125	5.486e-02	3.900e-03
2.375	0.150	5.377e-02	3.708e-03
2.375	0.175	5.272e-02	3.539e-03
2.375	0.200	5.169e-02	3.386e-03
2.375	0.225	5.069e-02	3.245e-03
2.375	0.250	4.974e-02	3.114e-03
2.375	0.275	4.881e-02	2.992e-03
2.375	0.300	4.792e-02	2.876e-03
2.375	0.325	4.707e-02	2.767e-03
2.375	0.350	4.624e-02	2.664e-03
2.375	0.375	4.545e-02	2.566e-03
2.375	0.400	4.469e-02	2.472e-03
2.375	0.425	4.395e-02	2.383e-03
2.375	0.450	4.324e-02	2.298e-03
2.375	0.475	4.256e-02	2.216e-03
2.375	0.500	4.190e-02	2.139e-03
2.375	0.525	4.127e-02	2.065e-03
2.375	0.550	4.066e-02	1.995e-03
2.375	0.575	4.007e-02	1.927e-03
2.375	0.600	3.950e-02	1.863e-03
2.375	0.625	3.895e-02	1.802e-03
2.375	0.650	3.841e-02	1.743e-03
2.375	0.675	3.790e-02	1.688e-03
2.375	0.700	3.740e-02	1.634e-03
2.375	0.725	3.692e-02	1.584e-03
2.375	0.750	3.645e-02	1.535e-03
2.375	0.775	3.600e-02	1.489e-03
2.375	0.800	3.556e-02	1.445e-03
2.375	0.825	3.513e-02	1.403e-03
2.375	0.850	3.472e-02	1.363e-03
2.375	0.875	3.432e-02	1.325e-03
2.375	0.900	3.393e-02	1.289e-03
2.375	0.925	3.355e-02	1.255e-03
2.375	0.950	3.319e-02	1.222e-03
2.375	0.975	3.283e-02	1.191e-03
2.375	1.000	3.248e-02	1.161e-03
2.375	1.025	3.215e-02	1.133e-03
2.375	1.050	3.182e-02	1.106e-03
2.375	1.075	3.150e-02	1.080e-03
2.375	1.100	3.119e-02	1.056e-03
2.375	1.125	3.089e-02	1.033e-03
2.375	1.150	3.059e-02	1.011e-03
2.375	1.175	3.030e-02	9.904e-04
2.375	1.200	3.002e-02	9.705e-04
2.375	1.225	2.975e-02	9.517e-04
2.375	1.250	2.948e-02	9.338e-04
2.375	1.275	2.922e-02	9.168e-04
2.375	1.300	2.897e-02	9.006e-04
2.375	1.325	2.872e-02	8.852e-04
2.375	1.350	2.848e-02	8.706e-04
2.375	1.375	2.824e-02	8.567e-04
2.375	1.400	2.801e-02	8.434e-04
2.375	1.425	2.778e-02	8.309e-04
2.375	1.450	2.756e-02	8.189e-04
2.375	1.475	2.735e-02	8.075e-04
2.375	1.500	2.713e-02	7.966e-04
2.375	1.525	2.693e-02	7.862e-04
2.375	1.550	2.673e-02	7.763e-04
2.375	1.575	2.653e-02	7.669e-04
2.375	1.600	2.633e-02	7.579e-04
2.375	1.625	2.614e-02	7.493e-04
2.375	1.650	2.596e-02	7.411e-04
2.375	1.675	2.577e-02	7.333e-04
2.375	1.700	2.560e-02	7.258e-04
2.375	1.725	2.542e-02	7.186e-04
2.375	1.750	2.525e-02	7.117e-04
2.375	1.775	2.508e-02	7.052e-04
2.375	1.800	2.492e-02	6.988e-04
2.375	1.825	2.475e-02	6.928e-04
2.375	1.850	2.459e-02	6.869e-04
2.375	1.875	2.444e-02	6.813e-04
2.375	1.900	2.429e-02	6.760e-04
2.375	1.925	2.413e-02	6.708e-04
2.375	1.950	2.399e-02	6.658e-04
2.375	1.975	2.384e-02	6.610e-04
2.375	2.000	2.370e-02	6.563e-04
2.375	2.025	2.356e-02	6.519e-04
2.375	2.050	2.342e-02	6.475e-04
2.375	2.075	2.329e-02	6.434e-04
2.375	2.100	2.315e-02	6.393e-04
2.375	2.125	2.302e-02	6.354e-04
2.375	2.150	2.290e-02	6.317e-04
2.375	2.175	2.277e-02	6.280e-04
2.375	2.200	2.265e-02	6.245e-04
2.375	2.225	2.252e-02	6.210e-04
2.375	2.250	2.240e-02	6.177e-04
2.375	2.275	2.228e-02	6.145e-04
2.375	2.300	2.217e-02	6.113e-04
2.375	2.325	2.205e-02	6.083e-04
2.375	2.350	2.194e-02	6.054e-04
2.375	2.375	2.183e-02	6.025e-04
2.400	0.000	5.957e-02	5.857e-03
2.400	0.025	5.873e-02	5.204e-03
2.400	0.050	5.774e-02	4.746e-03
2.400	0.075	5.667e-02	4.404e-03
2.400	0.100	5.558e-02	4.133e-03
2.400	0.125	5.449e-02	3.909e-03
2.400	0.150	5.342e-02	3.717e-03
2.400	0.175	5.238e-02	3.547e-03
2.400	0.200	5.136e-02	3.394e-03
2.400	0.225	5.038e-02	3.253e-03
2.400	0.250	4.944e-02	3.123e-03
2.400	0.275	4.852e-02	3.000e-03
2.400	0.300	4.764e-02	2.885e-03
2.400	0.325	4.679e-02	2.776e-03
2.400	0.350	4.598e-02	2.673e-03
2.400	0.375	4.519e-02	2.575e-03
2.400	0.400	4.444e-02	2.481e-03
2.400	0.425	4.371e-02	2.392e-03
2.400	0.450	4.300e-02	2.307e-03
2.400	0.475	4.233e-02	2.226e-03
2.400	0.500	4.168e-02	2.149e-03
2.400	0.525	4.105e-02	2.075e-03
2.400	0.550	4.044e-02	2.004e-03
2.400	0.575	3.985e-02	1.937e-03
2.400	0.600	3.929e-02	1.872e-03
2.400	0.625	3.874e-02	1.811e-03
2.400	0.650	3.821e-02	1.752e-03
2.400	0.675	3.770e-02	1.696e-03
2.400	0.700	3.721e-02	1.643e-03
2.400	0.725	3.673e-02	1.592e-03
2.400	0.750	3.626e-02	1.543e-03
2.400	0.775	3.581e-02	1.497e-03
2.400	0.800	3.538e-02	1.453e-03
2.400	0.825	3.495e-02	1.411e-03
2.400	0.850	3.454e-02	1.370e-03
2.400	0.875	3.415e-02	1.332e-03
2.400	0.900	3.376e-02	1.296e-03
2.400	0.925	3.338e-02	1.261e-03
2.400	0.950	3.302e-02	1.228e-03
2.400	0.975	3.267e-02	1.196e-03
2.400	1.000	3.232e-02	1.166e-03
2.400	1.025	3.199e-02	1.138e-03
2.400	1.050	3.166e-02	1.111e-03
2.400	1.075	3.134e-02	1.085e-03
2.400	1.100	3.103e-02	1.060e-03
2.400	1.125	3.073e-02	1.037e-03
2.400	1.150	3.044e-02	1.015e-03
2.400	1.175	3.015e-02	9.936e-04
2.400	1.200	2.987e-02	9.735e-04
2.400	1.225	2.960e-02	9.544e-04
2.400	1.250	2.934e-02	9.362e-04
2.400	1.275	2.908e-02	9.189e-04
2.400	1.300	2.882e-02	9.025e-04
2.400	1.325	2.858e-02	8.869e-04
2.400	1.350	2.834e-02	8.720e-04
2.400	1.375	2.810e-02	8.579e-04
2.400	1.400	2.787e-02	8.444e-04
2.400	1.425	2.765e-02	8.316e-04
2.400	1.450	2.743e-02	8.194e-04
2.400	1.475	2.721e-02	8.078e-04
2.400	1.500	2.700e-02	7.968e-04
2.400	1.525	2.679e-02	7.862e-04
2.400	1.550	2.659e-02	7.762e-04
2.400	1.575	2.640e-02	7.666e-04
2.400	1.600	2.620e-02	7.575e-04
2.400	1.625	2.601e-02	7.487e-04
2.400	1.650	2.583e-02	7.404e-04
2.400	1.675	2.565e-02	7.324e-04
2.400	1.700	2.547e-02	7.248e-04
2.400	1.725	2.529e-02	7.175e-04
2.400	1.750	2.512e-02	7.105e-04
2.400	1.775	2.496e-02	7.038e-04
2.400	1.800	2.479e-02	6.974e-04
2.400	1.825	2.463e-02	6.912e-04
2.400	1.850	2.447e-02	6.853e-04
2.400	1.875	2.432e-02	6.796e-04
2.400	1.900	2.416e-02	6.742e-04
2.400	1.925	2.402e-02	6.689e-04
2.400	1.950	2.387e-02	6.638e-04
2.400	1.975	2.372e-02	6.590e-04
2.400	2.000	2.358e-02	6.543e-04
2.400	2.025	2.344e-02	6.497e-04
2.400	2.050	2.331e-02	6.453e-04
2.400	2.075	2.317e-02	6.411e-04
2.400	2.100	2.304e-02	6.370e-04
2.400	2.125	2.291e-02	6.331e-04
2.400	2.150	2.278e-02	6.292e-04
2.400	2.175	2.266e-02	6.255e-04
2.400	2.200	2.253e-02	6.220e-04
2.400	2.225	2.241e-02	6.185e-04
2.400	2.250	2.229e-02	6.151e-04
2.400	2.275	2.217e-02	6.118e-04
2.400	2.300	2.206e-02	6.087e-04
2.400	2.325	2.194e-02	6.056e-04
2.400	2.350	2.183e-02	6.026e-04
2.400	2.375	2.172e-02	5.997e-04
2.400	2.400	2.161e-02	5.969e-04
2.425	0.000	5.910e-02	5.884e-03
2.425	0.025	5.829e-02	5.224e-03
2.425	0.050	5.732e-02	4.762e-03
2.425	0.075	5.628e-02	4.416e-03
2.425	0.100	5.520e-02	4.144e-03
2.425	0.125	5.413e-02	3.919e-03
2.425	0.150	5.308e-02	3.726e-03
2.425	0.175	5.205e-02	3.556e-03
2.425	0.200	5.105e-02	3.402e-03
2.425	0.225	5.008e-02	3.262e-03
2.425	0.250	4.914e-02	3.131e-03
2.425	0.275	4.824e-02	3.009e-03
2.425	0.300	4.736e-02	2.894e-03
2.425	0.325	4.652e-02	2.785e-03
2.425	0.350	4.572e-02	2.682e-03
2.425	0.375	4.494e-02	2.584e-03
2.425	0.400	4.419e-02	2.491e-03
2.425	0.425	4.347e-02	2.402e-03
2.425	0.450	4.277e-02	2.317e-03
2.425	0.475	4.210e-02	2.236e-03
2.425	0.500	4.145e-02	2.158e-03
2.425	0.525	4.083e-02	2.084e-03
2.425	0.550	4.023e-02	2.014e-03
2.425	0.575	3.964e-02	1.946e-03
2.425	0.600	3.908e-02	1.882e-03
2.425	0.625	3.854e-02	1.820e-03
2.425	0.650	3.801e-02	1.761e-03
2.425	0.675	3.751e-02	1.705e-03
2.425	0.700	3.701e-02	1.652e-03
2.425	0.725	3.654e-02	1.600e-03
2.425	0.750	3.608e-02	1.551e-03
2.425	0.775	3.563e-02	1.505e-03
2.425	0.800	3.520e-02	1.460e-03
2.425	0.825	3.478e-02	1.418e-03
2.425	0.850	3.437e-02	1.378e-03
2.425	0.875	3.398e-02	1.339e-03
2.425	0.900	3.359e-02	1.302e-03
2.425	0.925	3.322e-02	1.267e-03
2.425	0.950	3.286e-02	1.234e-03
2.425	0.975	3.250e-02	1.202e-03
2.425	1.000	3.216e-02	1.172e-03
2.425	1.025	3.183e-02	1.143e-03
2.425	1.050	3.150e-02	1.116e-03
2.425	1.075	3.119e-02	1.089e-03
2.425	1.100	3.088e-02	1.065e-03
2.425	1.125	3.058e-02	1.041e-03
2.425	1.150	3.029e-02	1.018e-03
2.425	1.175	3.000e-02	9.970e-04
2.425	1.200	2.973e-02	9.766e-04
2.425	1.225	2.946e-02	9.572e-04
2.425	1.250	2.919e-02	9.388e-04
2.425	1.275	2.893e-02	9.213e-04
2.425	1.300	2.868e-02	9.046e-04
2.425	1.325	2.844e-02	8.887e-04
2.425	1.350	2.820e-02	8.736e-04
2.425	1.375	2.796e-02	8.592e-04
2.425	1.400	2.773e-02	8.456e-04
2.425	1.425	2.751e-02	8.325e-04
2.425	1.450	2.729e-02	8.202e-04
2.425	1.475	2.708e-02	8.083e-04
2.425	1.500	2.687e-02	7.971e-04
2.425	1.525	2.666e-02	7.864e-04
2.425	1.550	2.646e-02	7.762e-04
2.425	1.575	2.627e-02	7.664e-04
2.425	1.600	2.607e-02	7.571e-04
2.425	1.625	2.589e-02	7.482e-04
2.425	1.650	2.570e-02	7.397e-04
2.425	1.675	2.552e-02	7.316e-04
2.425	1.700	2.534e-02	7.239e-04
2.425	1.725	2.517e-02	7.165e-04
2.425	1.750	2.500e-02	7.094e-04
2.425	1.775	2.483e-02	7.026e-04
2.425	1.800	2.467e-02	6.960e-04
2.425	1.825	2.451e-02	6.898e-04
2.425	1.850	2.435e-02	6.838e-04
2.425	1.875	2.420e-02	6.780e-04
2.425	1.900	2.405e-02	6.724e-04
2.425	1.925	2.390e-02	6.671e-04
2.425	1.950	2.375e-02	6.620e-04
2.425	1.975	2.361e-02	6.570e-04
2.425	2.000	2.347e-02	6.523e-04
2.425	2.025	2.333e-02	6.477e-04
2.425	2.050	2.319e-02	6.432e-04
2.425	2.075	2.306e-02	6.389e-04
2.425	2.100	2.293e-02	6.348e-04
2.425	2.125	2.280e-02	6.308e-04
2.425	2.150	2.267e-02	6.269e-04
2.425	2.175	2.254e-02	6.232e-04
2.425	2.200	2.242e-02	6.195e-04
2.425	2.225	2.230e-02	6.160e-04
2.425	2.250	2.218e-02	6.126e-04
2.425	2.275	2.206e-02	6.093e-04
2.425	2.300	2.195e-02	6.061e-04
2.425	2.325	2.184e-02	6.030e-04
2.425	2.350	2.172e-02	6.000e-04
2.425	2.375	2.161e-02	5.970e-04
2.425	2.400	2.151e-02	5.942e-04
2.425	2.425	2.140e-02	5.914e-04
2.450	0.000	5.863e-02	5.911e-03
2.450	0.025	5.785e-02	5.244e-03
2.450	0.050	5.691e-02	4.777e-03
2.450	0.075	5.588e-02	4.429e-03
2.450	0.100	5.483e-02	4.154e-03
2.450	0.125	5.378e-02	3.928e-03
2.450	0.150	5.274e-02	3.734e-03
2.450	0.175	5.172e-02	3.564e-03
2.450	0.200	5.073e-02	3.410e-03
2.450	0.225	4.977e-02	3.270e-03
2.450	0.250	4.885e-02	3.139e-03
2.450	0.275	4.795e-02	3.018e-03
2.450	0.300	4.709e-02	2.903e-03
2.450	0.325	4.626e-02	2.794e-03
2.450	0.350	4.546e-02	2.691e-03
2.450	0.375	4.469e-02	2.593e-03
2.450	0.400	4.394e-02	2.500e-03
2.450	0.425	4.323e-02	2.411e-03
2.450	0.450	4.254e-02	2.326e-03
2.450	0.475	4.187e-02	2.245e-03
2.450	0.500	4.123e-02	2.168e-03
2.450	0.525	4.061e-02	2.094e-03
2.450	0.550	4.001e-02	2.023e-03
2.450	0.575	3.944e-02	1.956e-03
2.450	0.600	3.888e-02	1.891e-03
2.450	0.625	3.834e-02	1.829e-03
2.450	0.650	3.782e-02	1.770e-03
2.450	0.675	3.731e-02	1.714e-03
2.450	0.700	3.683e-02	1.660e-03
2.450	0.725	3.635e-02	1.609e-03
2.450	0.750	3.590e-02	1.560e-03
2.450	0.775	3.545e-02	1.513e-03
2.450	0.800	3.502e-02	1.468e-03
2.450	0.825	3.460e-02	1.425e-03
2.450	0.850	3.420e-02	1.385e-03
2.450	0.875	3.381e-02	1.346e-03
2.450	0.900	3.342e-02	1.309e-03
2.450	0.925	3.305e-02	1.274e-03
2.450	0.950	3.269e-02	1.240e-03
2.450	0.975	3.234e-02	1.208e-03
2.450	1.000	3.200e-02	1.177e-03
2.450	1.025	3.167e-02	1.148e-03
2.450	1.050	3.135e-02	1.120e-03
2.450	1.075	3.104e-02	1.094e-03
2.450	1.100	3.073e-02	1.069e-03
2.450	1.125	3.043e-02	1.045e-03
2.450	1.150	3.014e-02	1.022e-03
2.450	1.175	2.986e-02	1.000e-03
2.450	1.200	2.958e-02	9.798e-04
2.450	1.225	2.931e-02	9.602e-04
2.450	1.250	2.905e-02	9.415e-04
2.450	1.275	2.879e-02	9.237e-04
2.450	1.300	2.854e-02	9.068e-04
2.450	1.325	2.830e-02	8.907e-04
2.450	1.350	2.806e-02	8.753e-04
2.450	1.375	2.783e-02	8.607e-04
2.450	1.400	2.760e-02	8.468e-04
2.450	1.425	2.738e-02	8.336e-04
2.450	1.450	2.716e-02	8.210e-04
2.450	1.475	2.695e-02	8.090e-04
2.450	1.500	2.674e-02	7.976e-04
2.450	1.525	2.653e-02	7.867e-04
2.450	1.550	2.634e-02	7.763e-04
2.450	1.575	2.614e-02	7.664e-04
2.450	1.600	2.595e-02	7.569e-04
2.450	1.625	2.576e-02	7.479e-04
2.450	1.650	2.558e-02	7.392e-04
2.450	1.675	2.540e-02	7.310e-04
2.450	1.700	2.522e-02	7.231e-04
2.450	1.725	2.505e-02	7.156e-04
2.450	1.750	2.488e-02	7.083e-04
2.450	1.775	2.471e-02	7.014e-04
2.450	1.800	2.455e-02	6.948e-04
2.450	1.825	2.439e-02	6.884e-04
2.450	1.850	2.423e-02	6.823e-04
2.450	1.875	2.408e-02	6.765e-04
2.450	1.900	2.393e-02	6.708e-04
2.450	1.925	2.378e-02	6.654e-04
2.450	1.950	2.364e-02	6.602e-04
2.450	1.975	2.349e-02	6.552e-04
2.450	2.000	2.335e-02	6.504e-04
2.450	2.025	2.321e-02	6.457e-04
2.450	2.050	2.308e-02	6.412e-04
2.450	2.075	2.295e-02	6.369e-04
2.450	2.100	2.281e-02	6.327e-04
2.450	2.125	2.269e-02	6.286e-04
2.450	2.150	2.256e-02	6.247e-04
2.450	2.175	2.243e-02	6.209e-04
2.450	2.200	2.231e-02	6.172e-04
2.450	2.225	2.219e-02	6.136e-04
2.450	2.250	2.207e-02	6.102e-04
2.450	2.275	2.196e-02	6.068e-04
2.450	2.300	2.184e-02	6.036e-04
2.450	2.325	2.173e-02	6.004e-04
2.450	2.350	2.162e-02	5.974e-04
2.450	2.375	2.151e-02	5.944e-04
2.450	2.400	2.140e-02	5.915e-04
2.450	2.425	2.129e-02	5.887e-04
2.450	2.450	2.119e-02	5.860e-04
2.475	0.000	5.817e-02	5.937e-03
2.475	0.025	5.742e-02	5.264e-03
2.475	0.050	5.650e-02	4.792e-03
2.475	0.075	5.550e-02	4.441e-03
2.475	0.100	5.447e-02	4.164e-03
2.475	0.125	5.343e-02	3.937e-03
2.475	0.150	5.240e-02	3.743e-03
2.475	0.175	5.140e-02	3.572e-03
2.475	0.200	5.042e-02	3.418e-03
2.475	0.225	4.948e-02	3.278e-03
2.475	0.250	4.856e-02	3.148e-03
2.475	0.275	4.767e-02	3.026e-03
2.475	0.300	4.682e-02	2.911e-03
2.475	0.325	4.600e-02	2.803e-03
2.475	0.350	4.521e-02	2.700e-03
2.475	0.375	4.444e-02	2.602e-03
2.475	0.400	4.370e-02	2.509e-03
2.475	0.425	4.299e-02	2.420e-03
2.475	0.450	4.231e-02	2.336e-03
2.475	0.475	4.165e-02	2.255e-03
2.475	0.500	4.101e-02	2.177e-03
2.475	0.525	4.040e-02	2.103e-03
2.475	0.550	3.981e-02	2.032e-03
2.475	0.575	3.923e-02	1.965e-03
2.475	0.600	3.868e-02	1.900e-03
2.475	0.625	3.814e-02	1.838e-03
2.475	0.650	3.763e-02	1.779e-03
2.475	0.675	3.713e-02	1.723e-03
2.475	0.700	3.664e-02	1.669e-03
2.475	0.725	3.617e-02	1.617e-03
2.475	0.750	3.572e-02	1.568e-03
2.475	0.775	3.528e-02	1.521e-03
2.475	0.800	3.485e-02	1.476e-03
2.475	0.825	3.443e-02	1.433e-03
2.475	0.850	3.403e-02	1.392e-03
2.475	0.875	3.364e-02	1.353e-03
2.475	0.900	3.326e-02	1.316e-03
2.475	0.925	3.289e-02	1.280e-03
2.475	0.950	3.253e-02	1.246e-03
2.475	0.975	3.219e-02	1.214e-03
2.475	1.000	3.185e-02	1.183e-03
2.475	1.025	3.152e-02	1.154e-03
2.475	1.050	3.120e-02	1.126e-03
2.475	1.075	3.088e-02	1.099e-03
2.475	1.100	3.058e-02	1.073e-03
2.475	1.125	3.028e-02	1.049e-03
2.475	1.150	3.000e-02	1.026e-03
2.475	1.175	2.971e-02	1.004e-03
2.475	1.200	2.944e-02	9.832e-04
2.475	1.225	2.917e-02	9.633e-04
2.475	1.250	2.891e-02	9.443e-04
2.475	1.275	2.866e-02	9.263e-04
2.475	1.300	2.841e-02	9.091e-04
2.475	1.325	2.816e-02	8.928e-04
2.475	1.350	2.793e-02	8.772e-04
2.475	1.375	2.769e-02	8.624e-04
2.475	1.400	2.747e-02	8.483e-04
2.475	1.425	2.725e-02	8.348e-04
2.475	1.450	2.703e-02	8.220e-04
2.475	1.475	2.682e-02	8.098e-04
2.475	1.500	2.661e-02	7.982e-04
2.475	1.525	2.641e-02	7.871e-04
2.475	1.550	2.621e-02	7.765e-04
2.475	1.575	2.601e-02	7.664e-04
2.475	1.600	2.582e-02	7.568e-04
2.475	1.625	2.564e-02	7.476e-04
2.475	1.650	2.546e-02	7.389e-04
2.475	1.675	2.528e-02	7.305e-04
2.475	1.700	2.510e-02	7.224e-04
2.475	1.725	2.493e-02	7.148e-04
2.475	1.750	2.476e-02	7.074e-04
2.475	1.775	2.460e-02	7.004e-04
2.475	1.800	2.443e-02	6.937e-04
2.475	1.825	2.427e-02	6.872e-04
2.475	1.850	2.412e-02	6.810e-04
2.475	1.875	2.396e-02	6.751e-04
2.475	1.900	2.381e-02	6.693e-04
2.475	1.925	2.367e-02	6.638e-04
2.475	1.950	2.352e-02	6.586e-04
2.475	1.975	2.338e-02	6.535e-04
2.475	2.000	2.324e-02	6.486e-04
2.475	2.025	2.310e-02	6.438e-04
2.475	2.050	2.297e-02	6.393e-04
2.475	2.075	2.283e-02	6.349e-04
2.475	2.100	2.270e-02	6.306e-04
2.475	2.125	2.258e-02	6.265e-04
2.475	2.150	2.245e-02	6.225e-04
2.475	2.175	2.233e-02	6.187e-04
2.475	2.200	2.220e-02	6.149e-04
2.475	2.225	2.208e-02	6.113e-04
2.475	2.250	2.197e-02	6.078e-04
2.475	2.275	2.185e-02	6.045e-04
2.475	2.300	2.174e-02	6.012e-04
2.475	2.325	2.162e-02	5.980e-04
2.475	2.350	2.151e-02	5.949e-04
2.475	2.375	2.140e-02	5.919e-04
2.475	2.400	2.130e-02	5.889e-04
2.475	2.425	2.119e-02	5.861e-04
2.475	2.450	2.109e-02	5.833e-04
2.475	2.475	2.098e-02	5.807e-04
2.500	0.000	5.772e-02	5.964e-03
2.500	0.025	5.700e-02	5.283e-03
2.500	0.050	5.610e-02	4.807e-03
2.500	0.075	5.512e-02	4.452e-03
2.500	0.100	5.411e-02	4.174e-03
2.500	0.125	5.309e-02	3.946e-03
2.500	0.150	5.207e-02	3.751e-03
2.500	0.175	5.108e-02	3.580e-03
2.500	0.200	5.012e-02	3.426e-03
2.500	0.225	4.918e-02	3.286e-03
2.500	0.250	4.828e-02	3.156e-03
2.500	0.275	4.740e-02	3.034e-03
2.500	0.300	4.656e-02	2.920e-03
2.500	0.325	4.574e-02	2.812e-03
2.500	0.350	4.496e-02	2.709e-03
2.500	0.375	4.420e-02	2.611e-03
2.500	0.400	4.347e-02	2.518e-03
2.500	0.425	4.276e-02	2.430e-03
2.500	0.450	4.209e-02	2.345e-03
2.500	0.475	4.143e-02	2.264e-03
2.500	0.500	4.080e-02	2.187e-03
2.500	0.525	4.019e-02	2.113e-03
2.500	0.550	3.960e-02	2.042e-03
2.500	0.575	3.903e-02	1.974e-03
2.500	0.600	3.848e-02	1.909e-03
2.500	0.625	3.795e-02	1.847e-03
2.500	0.650	3.744e-02	1.788e-03
2.500	0.675	3.694e-02	1.732e-03
2.500	0.700	3.646e-02	1.677e-03
2.500	0.725	3.599e-02	1.626e-03
2.500	0.750	3.554e-02	1.576e-03
2.500	0.775	3.510e-02	1.529e-03
2.500	0.800	3.468e-02	1.484e-03
2.500	0.825	3.426e-02	1.441e-03
2.500	0.850	3.387e-02	1.399e-03
2.500	0.875	3.348e-02	1.360e-03
2.500	0.900	3.310e-02	1.322e-03
2.500	0.925	3.273e-02	1.287e-03
2.500	0.950	3.238e-02	1.252e-03
2.500	0.975	3.203e-02	1.220e-03
2.500	1.000	3.169e-02	1.189e-03
2.500	1.025	3.137e-02	1.159e-03
2.500	1.050	3.105e-02	1.131e-03
2.500	1.075	3.074e-02	1.104e-03
2.500	1.100	3.043e-02	1.078e-03
2.500	1.125	3.014e-02	1.053e-03
2.500	1.150	2.985e-02	1.030e-03
2.500	1.175	2.957e-02	1.008e-03
2.500	1.200	2.930e-02	9.867e-04
2.500	1.225	2.903e-02	9.665e-04
2.500	1.250	2.877e-02	9.473e-04
2.500	1.275	2.852e-02	9.290e-04
2.500	1.300	2.827e-02	9.116e-04
2.500	1.325	2.803e-02	8.950e-04
2.500	1.350	2.779e-02	8.792e-04
2.500	1.375	2.756e-02	8.642e-04
2.500	1.400	2.734e-02	8.498e-04
2.500	1.425	2.712e-02	8.362e-04
2.500	1.450	2.690e-02	8.231e-04
2.500	1.475	2.669e-02	8.107e-04
2.500	1.500	2.648e-02	7.989e-04
2.500	1.525	2.628e-02	7.876e-04
2.500	1.550	2.608e-02	7.769e-04
2.500	1.575	2.589e-02	7.666e-04
2.500	1.600	2.570e-02	7.569e-04
2.500	1.625	2.552e-02	7.475e-04
2.500	1.650	2.533e-02	7.386e-04
2.500	1.675	2.516e-02	7.301e-04
2.500	1.700	2.498e-02	7.219e-04
2.500	1.725	2.481e-02	7.141e-04
2.500	1.750	2.464e-02	7.066e-04
2.500	1.775	2.448e-02	6.995e-04
2.500	1.800	2.432e-02	6.927e-04
2.500	1.825	2.416e-02	6.861e-04
2.500	1.850	2.400e-02	6.798e-04
2.500	1.875	2.385e-02	6.737e-04
2.500	1.900	2.370e-02	6.679e-04
2.500	1.925	2.355e-02	6.624e-04
2.500	1.950	2.341e-02	6.570e-04
2.500	1.975	2.327e-02	6.518e-04
2.500	2.000	2.313e-02	6.468e-04
2.500	2.025	2.299e-02	6.420e-04
2.500	2.050	2.286e-02	6.374e-04
2.500	2.075	2.273e-02	6.329e-04
2.500	2.100	2.260e-02	6.286e-04
2.500	2.125	2.247e-02	6.245e-04
2.500	2.150	2.234e-02	6.204e-04
2.500	2.175	2.222e-02	6.165e-04
2.500	2.200	2.210e-02	6.128e-04
2.500	2.225	2.198e-02	6.091e-04
2.500	2.250	2.186e-02	6.056e-04
2.500	2.275	2.174e-02	6.021e-04
2.500	2.300	2.163e-02	5.988e-04
2.500	2.325	2.152e-02	5.956e-04
2.500	2.350	2.141e-02	5.924e-04
2.500	2.375	2.130e-02	5.894e-04
2.500	2.400	2.119e-02	5.864e-04
2.500	2.425	2.109e-02	5.836e-04
2.500	2.450	2.098e-02	5.808e-04
2.500	2.475	2.088e-02	5.780e-04
2.500	2.500	2.078e-02	5.754e-04
2.525	0.000	5.728e-02	5.989e-03
2.525	0.025	5.658e-02	5.302e-03
2.525	0.050	5.571e-02	4.821e-03
2.525	0.075	5.475e-02	4.464e-03
2.525	0.100	5.375e-02	4.184e-03
2.525	0.125	5.275e-02	3.954e-03
2.525	0.150	5.175e-02	3.759e-03
2.525	0.175	5.077e-02	3.588e-03
2.525	0.200	4.982e-02	3.434e-03
2.525	0.225	4.889e-02	3.293e-03
2.525	0.250	4.800e-02	3.163e-03
2.525	0.275	4.713e-02	3.042e-03
2.525	0.300	4.629e-02	2.928e-03
2.525	0.325	4.549e-02	2.820e-03
2.525	0.350	4.471e-02	2.718e-03
2.525	0.375	4.396e-02	2.620e-03
2.525	0.400	4.324e-02	2.527e-03
2.525	0.425	4.254e-02	2.439e-03
2.525	0.450	4.186e-02	2.354e-03
2.525	0.475	4.122e-02	2.273e-03
2.525	0.500	4.059e-02	2.196e-03
2.525	0.525	3.998e-02	2.122e-03
2.525	0.550	3.940e-02	2.051e-03
2.525	0.575	3.883e-02	1.983e-03
2.525	0.600	3.829e-02	1.918e-03
2.525	0.625	3.776e-02	1.856e-03
2.525	0.650	3.725e-02	1.797e-03
2.525	0.675	3.676e-02	1.740e-03
2.525	0.700	3.628e-02	1.686e-03
2.525	0.725	3.581e-02	1.634e-03
2.525	0.750	3.537e-02	1.584e-03
2.525	0.775	3.493e-02	1.537e-03
2.525	0.800	3.451e-02	1.491e-03
2.525	0.825	3.410e-02	1.448e-03
2.525	0.850	3.370e-02	1.407e-03
2.525	0.875	3.332e-02	1.367e-03
2.525	0.900	3.294e-02	1.329e-03
2.525	0.925	3.258e-02	1.293e-03
2.525	0.950	3.222e-02	1.259e-03
2.525	0.975	3.188e-02	1.226e-03
2.525	1.000	3.154e-02	1.194e-03
2.525	1.025	3.122e-02	1.164e-03
2.525	1.050	3.090e-02	1.136e-03
2.525	1.075	3.059e-02	1.109e-03
2.525	1.100	3.029e-02	1.083e-03
2.525	1.125	3.000e-02	1.058e-03
2.525	1.150	2.971e-02	1.034e-03
2.525	1.175	2.943e-02	1.012e-03
2.525	1.200	2.916e-02	9.903e-04
2.525	1.225	2.890e-02	9.699e-04
2.525	1.250	2.864e-02	9.504e-04
2.525	1.275	2.839e-02	9.319e-04
2.525	1.300	2.814e-02	9.142e-04
2.525	1.325	2.790e-02	8.974e-04
2.525	1.350	2.766e-02	8.813e-04
2.525	1.375	2.743e-02	8.661e-04
2.525	1.400	2.721e-02	8.515e-04
2.525	1.425	2.699e-02	8.376e-04
2.525	1.450	2.678e-02	8.244e-04
2.525	1.475	2.657e-02	8.118e-04
2.525	1.500	2.636e-02	7.998e-04
2.525	1.525	2.616e-02	7.883e-04
2.525	1.550	2.596e-02	7.774e-04
2.525	1.575	2.577e-02	7.670e-04
2.525	1.600	2.558e-02	7.570e-04
2.525	1.625	2.540e-02	7.475e-04
2.525	1.650	2.522e-02	7.385e-04
2.525	1.675	2.504e-02	7.298e-04
2.525	1.700	2.486e-02	7.215e-04
2.525	1.725	2.469e-02	7.136e-04
2.525	1.750	2.453e-02	7.060e-04
2.525	1.775	2.436e-02	6.987e-04
2.525	1.800	2.420e-02	6.917e-04
2.525	1.825	2.404e-02	6.851e-04
2.525	1.850	2.389e-02	6.787e-04
2.525	1.875	2.374e-02	6.725e-04
2.525	1.900	2.359e-02	6.666e-04
2.525	1.925	2.344e-02	6.610e-04
2.525	1.950	2.330e-02	6.555e-04
2.525	1.975	2.316e-02	6.503e-04
2.525	2.000	2.302e-02	6.452e-04
2.525	2.025	2.288e-02	6.403e-04
2.525	2.050	2.275e-02	6.356e-04
2.525	2.075	2.262e-02	6.311e-04
2.525	2.100	2.249e-02	6.267e-04
2.525	2.125	2.236e-02	6.225e-04
2.525	2.150	2.224e-02	6.184e-04
2.525	2.175	2.211e-02	6.145e-04
2.525	2.200	2.199e-02	6.107e-04
2.525	2.225	2.187e-02	6.070e-04
2.525	2.250	2.176e-02	6.034e-04
2.525	2.275	2.164e-02	5.999e-04
2.525	2.300	2.153e-02	5.965e-04
2.525	2.325	2.142e-02	5.933e-04
2.525	2.350	2.131e-02	5.901e-04
2.525	2.375	2.120e-02	5.870e-04
2.525	2.400	2.109e-02	5.840e-04
2.525	2.425	2.099e-02	5.811e-04
2.525	2.450	2.088e-02	5.783e-04
2.525	2.475	2.078e-02	5.755e-04
2.525	2.500	2.068e-02	5.728e-04
2.525	2.525	2.058e-02	5.702e-04
2.550	0.000	5.684e-02	6.015e-03
2.550	0.025	5.617e-02	5.321e-03
2.550	0.050	5.532e-02	4.836e-03
2.550	0.075	5.438e-02	4.475e-03
2.550	0.100	5.340e-02	4.194e-03
2.550	0.125	5.241e-02	3.963e-03
2.550	0.150	5.143e-02	3.767e-03
2.550	0.175	5.046e-02	3.595e-03
2.550	0.200	4.952e-02	3.441e-03
2.550	0.225	4.861e-02	3.301e-03
2.550	0.250	4.772e-02	3.171e-03
2.550	0.275	4.686e-02	3.050e-03
2.550	0.300	4.604e-02	2.936e-03
2.550	0.325	4.524e-02	2.828e-03
2.550	0.350	4.447e-02	2.726e-03
2.550	0.375	4.372e-02	2.629e-03
2.550	0.400	4.301e-02	2.536e-03
2.550	0.425	4.231e-02	2.448e-03
2.550	0.450	4.165e-02	2.363e-03
2.550	0.475	4.100e-02	2.282e-03
2.550	0.500	4.038e-02	2.205e-03
2.550	0.525	3.978e-02	2.131e-03
2.550	0.550	3.920e-02	2.060e-03
2.550	0.575	3.864e-02	1.992e-03
2.550	0.600	3.810e-02	1.928e-03
2.550	0.625	3.757e-02	1.865e-03
2.550	0.650	3.707e-02	1.806e-03
2.550	0.675	3.658e-02	1.749e-03
2.550	0.700	3.610e-02	1.695e-03
2.550	0.725	3.564e-02	1.642e-03
2.550	0.750	3.519e-02	1.593e-03
2.550	0.775	3.476e-02	1.545e-03
2.550	0.800	3.434e-02	1.499e-03
2.550	0.825	3.394e-02	1.456e-03
2.550	0.850	3.354e-02	1.414e-03
2.550	0.875	3.316e-02	1.374e-03
2.550	0.900	3.278e-02	1.336e-03
2.550	0.925	3.242e-02	1.300e-03
2.550	0.950	3.207e-02	1.265e-03
2.550	0.975	3.173e-02	1.232e-03
2.550	1.000	3.139e-02	1.200e-03
2.550	1.025	3.107e-02	1.170e-03
2.550	1.050	3.075e-02	1.141e-03
2.550	1.075	3.045e-02	1.114e-03
2.550	1.100	3.015e-02	1.087e-03
2.550	1.125	2.986e-02	1.062e-03
2.550	1.150	2.957e-02	1.039e-03
2.550	1.175	2.930e-02	1.016e-03
2.550	1.200	2.903e-02	9.941e-04
2.550	1.225	2.876e-02	9.734e-04
2.550	1.250	2.850e-02	9.537e-04
2.550	1.275	2.825e-02	9.349e-04
2.550	1.300	2.801e-02	9.170e-04
2.550	1.325	2.777e-02	8.999e-04
2.550	1.350	2.753e-02	8.836e-04
2.550	1.375	2.731e-02	8.681e-04
2.550	1.400	2.708e-02	8.533e-04
2.550	1.425	2.686e-02	8.392e-04
2.550	1.450	2.665e-02	8.258e-04
2.550	1.475	2.644e-02	8.130e-04
2.550	1.500	2.624e-02	8.008e-04
2.550	1.525	2.604e-02	7.891e-04
2.550	1.550	2.584e-02	7.780e-04
2.550	1.575	2.565e-02	7.674e-04
2.550	1.600	2.546e-02	7.573e-04
2.550	1.625	2.528e-02	7.477e-04
2.550	1.650	2.510e-02	7.384e-04
2.550	1.675	2.492e-02	7.296e-04
2.550	1.700	2.475e-02	7.212e-04
2.550	1.725	2.458e-02	7.131e-04
2.550	1.750	2.441e-02	7.054e-04
2.550	1.775	2.425e-02	6.980e-04
2.550	1.800	2.409e-02	6.909e-04
2.550	1.825	2.393e-02	6.842e-04
2.550	1.850	2.378e-02	6.776e-04
2.550	1.875	2.363e-02	6.714e-04
2.550	1.900	2.348e-02	6.654e-04
2.550	1.925	2.333e-02	6.597e-04
2.550	1.950	2.319e-02	6.541e-04
2.550	1.975	2.305e-02	6.488e-04
2.550	2.000	2.291e-02	6.437e-04
2.550	2.025	2.278e-02	6.387e-04
2.550	2.050	2.264e-02	6.340e-04
2.550	2.075	2.251e-02	6.294e-04
2.550	2.100	2.238e-02	6.249e-04
2.550	2.125	2.226e-02	6.207e-04
2.550	2.150	2.213e-02	6.165e-04
2.550	2.175	2.201e-02	6.125e-04
2.550	2.200	2.189e-02	6.086e-04
2.550	2.225	2.177e-02	6.049e-04
2.550	2.250	2.165e-02	6.013e-04
2.550	2.275	2.154e-02	5.977e-04
2.550	2.300	2.143e-02	5.943e-04
2.550	2.325	2.132e-02	5.910e-04
2.550	2.350	2.121e-02	5.878e-04
2.550	2.375	2.110e-02	5.847e-04
2.550	2.400	2.099e-02	5.816e-04
2.550	2.425	2.089e-02	5.787e-04
2.550	2.450	2.079e-02	5.758e-04
2.550	2.475	2.068e-02	5.730e-04
2.550	2.500	2.058e-02	5.703e-04
2.550	2.525	2.049e-02	5.677e-04
2.550	2.550	2.039e-02	5.651e-04
2.575	0.000	5.641e-02	6.040e-03
2.575	0.025	5.577e-02	5.339e-03
2.575	0.050	5.494e-02	4.850e-03
2.575	0.075	5.402e-02	4.487e-03
2.575	0.100	5.306e-02	4.203e-03
2.575	0.125	5.208e-02	3.971e-03
2.575	0.150	5.111e-02	3.775e-03
2.575	0.175	5.016e-02	3.603e-03
2.575	0.200	4.923e-02	3.449e-03
2.575	0.225	4.833e-02	3.308e-03
2.575	0.250	4.745e-02	3.179e-03
2.575	0.275	4.660e-02	3.058e-03
2.575	0.300	4.578e-02	2.944e-03
2.575	0.325	4.499e-02	2.837e-03
2.575	0.350	4.423e-02	2.735e-03
2.575	0.375	4.349e-02	2.637e-03
2.575	0.400	4.278e-02	2.545e-03
2.575	0.425	4.209e-02	2.457e-03
2.575	0.450	4.143e-02	2.372e-03
2.575	0.475	4.079e-02	2.291e-03
2.575	0.500	4.018e-02	2.214e-03
2.575	0.525	3.958e-02	2.140e-03
2.575	0.550	3.900e-02	2.069e-03
2.575	0.575	3.845e-02	2.001e-03
2.575	0.600	3.791e-02	1.937e-03
2.575	0.625	3.739e-02	1.874e-03
2.575	0.650	3.689e-02	1.815e-03
2.575	0.675	3.640e-02	1.758e-03
2.575	0.700	3.593e-02	1.703e-03
2.575	0.725	3.547e-02	1.651e-03
2.575	0.750	3.503e-02	1.601e-03
2.575	0.775	3.460e-02	1.553e-03
2.575	0.800	3.418e-02	1.507e-03
2.575	0.825	3.377e-02	1.463e-03
2.575	0.850	3.338e-02	1.421e-03
2.575	0.875	3.300e-02	1.381e-03
2.575	0.900	3.263e-02	1.343e-03
2.575	0.925	3.227e-02	1.307e-03
2.575	0.950	3.192e-02	1.272e-03
2.575	0.975	3.158e-02	1.238e-03
2.575	1.000	3.125e-02	1.206e-03
2.575	1.025	3.093e-02	1.176e-03
2.575	1.050	3.061e-02	1.147e-03
2.575	1.075	3.031e-02	1.119e-03
2.575	1.100	3.001e-02	1.092e-03
2.575	1.125	2.972e-02	1.067e-03
2.575	1.150	2.944e-02	1.043e-03
2.575	1.175	2.916e-02	1.020e-03
2.575	1.200	2.889e-02	9.979e-04
2.575	1.225	2.863e-02	9.770e-04
2.575	1.250	2.837e-02	9.570e-04
2.575	1.275	2.812e-02	9.380e-04
2.575	1.300	2.788e-02	9.198e-04
2.575	1.325	2.764e-02	9.025e-04
2.575	1.350	2.741e-02	8.860e-04
2.575	1.375	2.718e-02	8.703e-04
2.575	1.400	2.696e-02	8.553e-04
2.575	1.425	2.674e-02	8.410e-04
2.575	1.450	2.653e-02	8.273e-04
2.575	1.475	2.632e-02	8.143e-04
2.575	1.500	2.612e-02	8.019e-04
2.575	1.525	2.592e-02	7.901e-04
2.575	1.550	2.572e-02	7.788e-04
2.575	1.575	2.553e-02	7.680e-04
2.575	1.600	2.534e-02	7.577e-04
2.575	1.625	2.516e-02	7.479e-04
2.575	1.650	2.498e-02	7.385e-04
2.575	1.675	2.481e-02	7.296e-04
2.575	1.700	2.463e-02	7.210e-04
2.575	1.725	2.447e-02	7.128e-04
2.575	1.750	2.430e-02	7.049e-04
2.575	1.775	2.414e-02	6.974e-04
2.575	1.800	2.398e-02	6.902e-04
2.575	1.825	2.382e-02	6.833e-04
2.575	1.850	2.367e-02	6.767e-04
2.575	1.875	2.352e-02	6.704e-04
2.575	1.900	2.337e-02	6.643e-04
2.575	1.925	2.323e-02	6.584e-04
2.575	1.950	2.308e-02	6.528e-04
2.575	1.975	2.294e-02	6.474e-04
2.575	2.000	2.281e-02	6.422e-04
2.575	2.025	2.267e-02	6.372e-04
2.575	2.050	2.254e-02	6.324e-04
2.575	2.075	2.241e-02	6.277e-04
2.575	2.100	2.228e-02	6.232e-04
2.575	2.125	2.215e-02	6.189e-04
2.575	2.150	2.203e-02	6.147e-04
2.575	2.175	2.191e-02	6.106e-04
2.575	2.200	2.179e-02	6.067e-04
2.575	2.225	2.167e-02	6.029e-04
2.575	2.250	2.155e-02	5.992e-04
2.575	2.275	2.144e-02	5.956e-04
2.575	2.300	2.133e-02	5.922e-04
2.575	2.325	2.122e-02	5.888e-04
2.575	2.350	2.111e-02	5.856e-04
2.575	2.375	2.100e-02	5.824e-04
2.575	2.400	2.089e-02	5.793e-04
2.575	2.425	2.079e-02	5.764e-04
2.575	2.450	2.069e-02	5.735e-04
2.575	2.475	2.059e-02	5.706e-04
2.575	2.500	2.049e-02	5.679e-04
2.575	2.525	2.039e-02	5.652e-04
2.575	2.550	2.029e-02	5.626e-04
2.575	2.575	2.020e-02	5.601e-04
2.600	0.000	5.599e-02	6.064e-03
2.600	0.025	5.537e-02	5.358e-03
2.600	0.050	5.456e-02	4.864e-03
2.600	0.075	5.366e-02	4.498e-03
2.600	0.100	5.272e-02	4.212e-03
2.600	0.125	5.176e-02	3.979e-03
2.600	0.150	5.080e-02	3.782e-03
2.600	0.175	4.986e-02	3.610e-03
2.600	0.200	4.894e-02	3.456e-03
2.600	0.225	4.805e-02	3.316e-03
2.600	0.250	4.718e-02	3.186e-03
2.600	0.275	4.634e-02	3.065e-03
2.600	0.300	4.553e-02	2.952e-03
2.600	0.325	4.475e-02	2.845e-03
2.600	0.350	4.399e-02	2.743e-03
2.600	0.375	4.326e-02	2.646e-03
2.600	0.400	4.256e-02	2.554e-03
2.600	0.425	4.188e-02	2.465e-03
2.600	0.450	4.122e-02	2.381e-03
2.600	0.475	4.058e-02	2.300e-03
2.600	0.500	3.997e-02	2.223e-03
2.600	0.525	3.938e-02	2.149e-03
2.600	0.550	3.881e-02	2.078e-03
2.600	0.575	3.826e-02	2.010e-03
2.600	0.600	3.772e-02	1.945e-03
2.600	0.625	3.721e-02	1.883e-03
2.600	0.650	3.671e-02	1.824e-03
2.600	0.675	3.622e-02	1.766e-03
2.600	0.700	3.575e-02	1.712e-03
2.600	0.725	3.530e-02	1.659e-03
2.600	0.750	3.486e-02	1.609e-03
2.600	0.775	3.443e-02	1.561e-03
2.600	0.800	3.402e-02	1.515e-03
2.600	0.825	3.361e-02	1.471e-03
2.600	0.850	3.322e-02	1.429e-03
2.600	0.875	3.285e-02	1.389e-03
2.600	0.900	3.248e-02	1.350e-03
2.600	0.925	3.212e-02	1.313e-03
2.600	0.950	3.177e-02	1.278e-03
2.600	0.975	3.143e-02	1.244e-03
2.600	1.000	3.110e-02	1.212e-03
2.600	1.025	3.078e-02	1.182e-03
2.600	1.050	3.047e-02	1.152e-03
2.600	1.075	3.017e-02	1.124e-03
2.600	1.100	2.987e-02	1.097e-03
2.600	1.125	2.958e-02	1.072e-03
2.600	1.150	2.930e-02	1.047e-03
2.600	1.175	2.903e-02	1.024e-03
2.600	1.200	2.876e-02	1.002e-03
2.600	1.225	2.850e-02	9.807e-04
2.600	1.250	2.824e-02	9.605e-04
2.600	1.275	2.799e-02	9.412e-04
2.600	1.300	2.775e-02	9.228e-04
2.600	1.325	2.751e-02	9.052e-04
2.600	1.350	2.728e-02	8.885e-04
2.600	1.375	2.706e-02	8.725e-04
2.600	1.400	2.684e-02	8.573e-04
2.600	1.425	2.662e-02	8.428e-04
2.600	1.450	2.641e-02	8.290e-04
2.600	1.475	2.620e-02	8.158e-04
2.600	1.500	2.600e-02	8.032e-04
2.600	1.525	2.580e-02	7.911e-04
2.600	1.550	2.561e-02	7.797e-04
2.600	1.575	2.542e-02	7.687e-04
2.600	1.600	2.523e-02	7.583e-04
2.600	1.625	2.505e-02	7.483e-04
2.600	1.650	2.487e-02	7.387e-04
2.600	1.675	2.469e-02	7.296e-04
2.600	1.700	2.452e-02	7.209e-04
2.600	1.725	2.435e-02	7.126e-04
2.600	1.750	2.419e-02	7.046e-04
2.600	1.775	2.403e-02	6.969e-04
2.600	1.800	2.387e-02	6.896e-04
2.600	1.825	2.371e-02	6.826e-04
2.600	1.850	2.356e-02	6.759e-04
2.600	1.875	2.341e-02	6.695e-04
2.600	1.900	2.326e-02	6.633e-04
2.600	1.925	2.312e-02	6.573e-04
2.600	1.950	2.298e-02	6.516e-04
2.600	1.975	2.284e-02	6.461e-04
2.600	2.000	2.270e-02	6.408e-04
2.600	2.025	2.257e-02	6.358e-04
2.600	2.050	2.243e-02	6.308e-04
2.600	2.075	2.230e-02	6.261e-04
2.600	2.100	2.218e-02	6.216e-04
2.600	2.125	2.205e-02	6.172e-04
2.600	2.150	2.193e-02	6.129e-04
2.600	2.175	2.181e-02	6.088e-04
2.600	2.200	2.169e-02	6.048e-04
2.600	2.225	2.157e-02	6.010e-04
2.600	2.250	2.145e-02	5.972e-04
2.600	2.275	2.134e-02	5.936e-04
2.600	2.300	2.123e-02	5.901e-04
2.600	2.325	2.112e-02	5.867e-04
2.600	2.350	2.101e-02	5.834e-04
2.600	2.375	2.090e-02	5.802e-04
2.600	2.400	2.080e-02	5.771e-04
2.600	2.425	2.069e-02	5.741e-04
2.600	2.450	2.059e-02	5.712e-04
2.600	2.475	2.049e-02	5.683e-04
2.600	2.500	2.039e-02	5.655e-04
2.600	2.525	2.030e-02	5.628e-04
2.600	2.550	2.020e-02	5.602e-04
2.600	2.575	2.010e-02	5.576e-04
2.600	2.600	2.001e-02	5.551e-04
2.625	0.000	5.557e-02	6.089e-03
2.625	0.025	5.498e-02	5.376e-03
2.625	0.050	5.419e-02	4.878e-03
2.625	0.075	5.331e-02	4.509e-03
2.625	0.100	5.238e-02	4.221e-03
2.625	0.125	5.144e-02	3.987e-03
2.625	0.150	5.050e-02	3.789e-03
2.625	0.175	4.957e-02	3.617e-03
2.625	0.200	4.866e-02	3.463e-03
2.625	0.225	4.778e-02	3.323e-03
2.625	0.250	4.692e-02	3.193e-03
2.625	0.275	4.609e-02	3.073e-03
2.625	0.300	4.529e-02	2.960e-03
2.625	0.325	4.451e-02	2.853e-03
2.625	0.350	4.376e-02	2.751e-03
2.625	0.375	4.303e-02	2.654e-03
2.625	0.400	4.234e-02	2.562e-03
2.625	0.425	4.166e-02	2.474e-03
2.625	0.450	4.101e-02	2.390e-03
2.625	0.475	4.038e-02	2.309e-03
2.625	0.500	3.977e-02	2.232e-03
2.625	0.525	3.919e-02	2.158e-03
2.625	0.550	3.862e-02	2.087e-03
2.625	0.575	3.807e-02	2.019e-03
2.625	0.600	3.754e-02	1.954e-03
2.625	0.625	3.703e-02	1.892e-03
2.625	0.650	3.653e-02	1.832e-03
2.625	0.675	3.605e-02	1.775e-03
2.625	0.700	3.558e-02	1.720e-03
2.625	0.725	3.513e-02	1.668e-03
2.625	0.750	3.469e-02	1.617e-03
2.625	0.775	3.427e-02	1.569e-03
2.625	0.800	3.386e-02	1.523e-03
2.625	0.825	3.346e-02	1.479e-03
2.625	0.850	3.307e-02	1.436e-03
2.625	0.875	3.269e-02	1.396e-03
2.625	0.900	3.233e-02	1.357e-03
2.625	0.925	3.197e-02	1.320e-03
2.625	0.950	3.162e-02	1.285e-03
2.625	0.975	3.129e-02	1.251e-03
2.625	1.000	3.096e-02	1.218e-03
2.625	1.025	3.064e-02	1.187e-03
2.625	1.050	3.033e-02	1.158e-03
2.625	1.075	3.003e-02	1.129e-03
2.625	1.100	2.973e-02	1.102e-03
2.625	1.125	2.945e-02	1.077e-03
2.625	1.150	2.917e-02	1.052e-03
2.625	1.175	2.889e-02	1.028e-03
2.625	1.200	2.863e-02	1.006e-03
2.625	1.225	2.837e-02	9.845e-04
2.625	1.250	2.812e-02	9.640e-04
2.625	1.275	2.787e-02	9.445e-04
2.625	1.300	2.763e-02	9.259e-04
2.625	1.325	2.739e-02	9.081e-04
2.625	1.350	2.716e-02	8.911e-04
2.625	1.375	2.693e-02	8.749e-04
2.625	1.400	2.671e-02	8.595e-04
2.625	1.425	2.650e-02	8.448e-04
2.625	1.450	2.629e-02	8.307e-04
2.625	1.475	2.608e-02	8.173e-04
2.625	1.500	2.588e-02	8.045e-04
2.625	1.525	2.568e-02	7.923e-04
2.625	1.550	2.549e-02	7.807e-04
2.625	1.575	2.530e-02	7.695e-04
2.625	1.600	2.512e-02	7.589e-04
2.625	1.625	2.493e-02	7.487e-04
2.625	1.650	2.476e-02	7.391e-04
2.625	1.675	2.458e-02	7.298e-04
2.625	1.700	2.441e-02	7.209e-04
2.625	1.725	2.424e-02	7.124e-04
2.625	1.750	2.408e-02	7.043e-04
2.625	1.775	2.392e-02	6.966e-04
2.625	1.800	2.376e-02	6.891e-04
2.625	1.825	2.361e-02	6.820e-04
2.625	1.850	2.345e-02	6.752e-04
2.625	1.875	2.330e-02	6.686e-04
2.625	1.900	2.316e-02	6.623e-04
2.625	1.925	2.301e-02	6.563e-04
2.625	1.950	2.287e-02	6.505e-04
2.625	1.975	2.273e-02	6.449e-04
2.625	2.000	2.260e-02	6.396e-04
2.625	2.025	2.246e-02	6.344e-04
2.625	2.050	2.233e-02	6.294e-04
2.625	2.075	2.220e-02	6.246e-04
2.625	2.100	2.208e-02	6.200e-04
2.625	2.125	2.195e-02	6.155e-04
2.625	2.150	2.183e-02	6.112e-04
2.625	2.175	2.171e-02	6.070e-04
2.625	2.200	2.159e-02	6.030e-04
2.625	2.225	2.147e-02	5.991e-04
2.625	2.250	2.136e-02	5.953e-04
2.625	2.275	2.124e-02	5.917e-04
2.625	2.300	2.113e-02	5.881e-04
2.625	2.325	2.102e-02	5.847e-04
2.625	2.350	2.091e-02	5.813e-04
2.625	2.375	2.081e-02	5.781e-04
2.625	2.400	2.070e-02	5.750e-04
2.625	2.425	2.060e-02	5.719e-04
2.625	2.450	2.050e-02	5.689e-04
2.625	2.475	2.040e-02	5.660e-04
2.625	2.500	2.030e-02	5.632e-04
2.625	2.525	2.020e-02	5.605e-04
2.625	2.550	2.011e-02	5.578e-04
2.625	2.575	2.001e-02	5.552e-04
2.625	2.600	1.992e-02	5.527e-04
2.625	2.625	1.983e-02	5.502e-04
2.650	0.000	5.516e-02	6.113e-03
2.650	0.025	5.459e-02	5.393e-03
2.650	0.050	5.383e-02	4.891e-03
2.650	0.075	5.296e-02	4.519e-03
2.650	0.100	5.205e-02	4.230e-03
2.650	0.125	5.112e-02	3.995e-03
2.650	0.150	5.020e-02	3.797e-03
2.650	0.175	4.928e-02	3.624e-03
2.650	0.200	4.838e-02	3.470e-03
2.650	0.225	4.751e-02	3.330e-03
2.650	0.250	4.666e-02	3.201e-03
2.650	0.275	4.584e-02	3.080e-03
2.650	0.300	4.504e-02	2.967e-03
2.650	0.325	4.427e-02	2.860e-03
2.650	0.350	4.353e-02	2.759e-03
2.650	0.375	4.281e-02	2.663e-03
2.650	0.400	4.212e-02	2.571e-03
2.650	0.425	4.145e-02	2.483e-03
2.650	0.450	4.080e-02	2.399e-03
2.650	0.475	4.018e-02	2.318e-03
2.650	0.500	3.958e-02	2.241e-03
2.650	0.525	3.899e-02	2.167e-03
2.650	0.550	3.843e-02	2.096e-03
2.650	0.575	3.789e-02	2.028e-03
2.650	0.600	3.736e-02	1.963e-03
2.650	0.625	3.685e-02	1.901e-03
2.650	0.650	3.636e-02	1.841e-03
2.650	0.675	3.588e-02	1.784e-03
2.650	0.700	3.542e-02	1.729e-03
2.650	0.725	3.497e-02	1.676e-03
2.650	0.750	3.453e-02	1.625e-03
2.650	0.775	3.411e-02	1.577e-03
2.650	0.800	3.370e-02	1.531e-03
2.650	0.825	3.330e-02	1.486e-03
2.650	0.850	3.292e-02	1.444e-03
2.650	0.875	3.254e-02	1.403e-03
2.650	0.900	3.218e-02	1.364e-03
2.650	0.925	3.182e-02	1.327e-03
2.650	0.950	3.148e-02	1.291e-03
2.650	0.975	3.115e-02	1.257e-03
2.650	1.000	3.082e-02	1.224e-03
2.650	1.025	3.050e-02	1.193e-03
2.650	1.050	3.019e-02	1.163e-03
2.650	1.075	2.989e-02	1.135e-03
2.650	1.100	2.960e-02	1.108e-03
2.650	1.125	2.931e-02	1.081e-03
2.650	1.150	2.904e-02	1.057e-03
2.650	1.175	2.876e-02	1.033e-03
2.650	1.200	2.850e-02	1.010e-03
2.650	1.225	2.824e-02	9.884e-04
2.650	1.250	2.799e-02	9.677e-04
2.650	1.275	2.774e-02	9.479e-04
2.650	1.300	2.750e-02	9.291e-04
2.650	1.325	2.727e-02	9.110e-04
2.650	1.350	2.704e-02	8.939e-04
2.650	1.375	2.681e-02	8.775e-04
2.650	1.400	2.659e-02	8.618e-04
2.650	1.425	2.638e-02	8.469e-04
2.650	1.450	2.617e-02	8.326e-04
2.650	1.475	2.597e-02	8.190e-04
2.650	1.500	2.576e-02	8.060e-04
2.650	1.525	2.557e-02	7.936e-04
2.650	1.550	2.538e-02	7.818e-04
2.650	1.575	2.519e-02	7.704e-04
2.650	1.600	2.500e-02	7.597e-04
2.650	1.625	2.482e-02	7.493e-04
2.650	1.650	2.465e-02	7.395e-04
2.650	1.675	2.447e-02	7.301e-04
2.650	1.700	2.430e-02	7.210e-04
2.650	1.725	2.414e-02	7.124e-04
2.650	1.750	2.397e-02	7.042e-04
2.650	1.775	2.381e-02	6.963e-04
2.650	1.800	2.365e-02	6.887e-04
2.650	1.825	2.350e-02	6.815e-04
2.650	1.850	2.335e-02	6.746e-04
2.650	1.875	2.320e-02	6.679e-04
2.650	1.900	2.305e-02	6.615e-04
2.650	1.925	2.291e-02	6.554e-04
2.650	1.950	2.277e-02	6.495e-04
2.650	1.975	2.263e-02	6.438e-04
2.650	2.000	2.250e-02	6.384e-04
2.650	2.025	2.236e-02	6.331e-04
2.650	2.050	2.223e-02	6.281e-04
2.650	2.075	2.210e-02	6.232e-04
2.650	2.100	2.198e-02	6.185e-04
2.650	2.125	2.185e-02	6.140e-04
2.650	2.150	2.173e-02	6.096e-04
2.650	2.175	2.161e-02	6.054e-04
2.650	2.200	2.149e-02	6.013e-04
2.650	2.225	2.137e-02	5.973e-04
2.650	2.250	2.126e-02	5.935e-04
2.650	2.275	2.115e-02	5.898e-04
2.650	2.300	2.104e-02	5.862e-04
2.650	2.325	2.093e-02	5.827e-04
2.650	2.350	2.082e-02	5.793e-04
2.650	2.375	2.071e-02	5.760e-04
2.650	2.400	2.061e-02	5.729e-04
2.650	2.425	2.051e-02	5.698e-04
2.650	2.450	2.040e-02	5.667e-04
2.650	2.475	2.031e-02	5.638e-04
2.650	2.500	2.021e-02	5.610e-04
2.650	2.525	2.011e-02	5.582e-04
2.650	2.550	2.001e-02	5.555e-04
2.650	2.575	1.992e-02	5.529e-04
2.650	2.600	1.983e-02	5.503e-04
2.650	2.625	1.974e-02	5.478e-04
2.650	2.650	1.965e-02	5.454e-04
2.675	0.000	5.475e-02	6.136e-03
2.675	0.025	5.421e-02	5.411e-03
2.675	0.050	5.347e-02	4.904e-03
2.675	0.075	5.262e-02	4.530e-03
2.675	0.100	5.173e-02	4.239e-03
2.675	0.125	5.081e-02	4.003e-03
2.675	0.150	4.990e-02	3.804e-03
2.675	0.175	4.899e-02	3.631e-03
2.675	0.200	4.811e-02	3.477e-03
2.675	0.225	4.724e-02	3.337e-03
2.675	0.250	4.640e-02	3.208e-03
2.675	0.275	4.559e-02	3.087e-03
2.675	0.300	4.480e-02	2.975e-03
2.675	0.325	4.404e-02	2.868e-03
2.675	0.350	4.330e-02	2.767e-03
2.675	0.375	4.259e-02	2.671e-03
2.675	0.400	4.190e-02	2.579e-03
2.675	0.425	4.124e-02	2.491e-03
2.675	0.450	4.060e-02	2.407e-03
2.675	0.475	3.998e-02	2.327e-03
2.675	0.500	3.938e-02	2.250e-03
2.675	0.525	3.880e-02	2.176e-03
2.675	0.550	3.825e-02	2.105e-03
2.675	0.575	3.770e-02	2.037e-03
2.675	0.600	3.718e-02	1.972e-03
2.675	0.625	3.668e-02	1.910e-03
2.675	0.650	3.618e-02	1.850e-03
2.675	0.675	3.571e-02	1.792e-03
2.675	0.700	3.525e-02	1.737e-03
2.675	0.725	3.480e-02	1.684e-03
2.675	0.750	3.437e-02	1.634e-03
2.675	0.775	3.395e-02	1.585e-03
2.675	0.800	3.355e-02	1.539e-03
2.675	0.825	3.315e-02	1.494e-03
2.675	0.850	3.277e-02	1.451e-03
2.675	0.875	3.239e-02	1.410e-03
2.675	0.900	3.203e-02	1.371e-03
2.675	0.925	3.168e-02	1.334e-03
2.675	0.950	3.134e-02	1.298e-03
2.675	0.975	3.100e-02	1.263e-03
2.675	1.000	3.068e-02	1.231e-03
2.675	1.025	3.037e-02	1.199e-03
2.675	1.050	3.006e-02	1.169e-03
2.675	1.075	2.976e-02	1.140e-03
2.675	1.100	2.947e-02	1.113e-03
2.675	1.125	2.918e-02	1.086e-03
2.675	1.150	2.891e-02	1.061e-03
2.675	1.175	2.864e-02	1.037e-03
2.675	1.200	2.837e-02	1.014e-03
2.675	1.225	2.812e-02	9.924e-04
2.675	1.250	2.786e-02	9.715e-04
2.675	1.275	2.762e-02	9.514e-04
2.675	1.300	2.738e-02	9.323e-04
2.675	1.325	2.715e-02	9.141e-04
2.675	1.350	2.692e-02	8.967e-04
2.675	1.375	2.669e-02	8.801e-04
2.675	1.400	2.648e-02	8.642e-04
2.675	1.425	2.626e-02	8.490e-04
2.675	1.450	2.605e-02	8.346e-04
2.675	1.475	2.585e-02	8.208e-04
2.675	1.500	2.565e-02	8.076e-04
2.675	1.525	2.545e-02	7.950e-04
2.675	1.550	2.526e-02	7.830e-04
2.675	1.575	2.508e-02	7.715e-04
2.675	1.600	2.489e-02	7.605e-04
2.675	1.625	2.471e-02	7.500e-04
2.675	1.650	2.454e-02	7.400e-04
2.675	1.675	2.436e-02	7.304e-04
2.675	1.700	2.419e-02	7.213e-04
2.675	1.725	2.403e-02	7.125e-04
2.675	1.750	2.387e-02	7.041e-04
2.675	1.775	2.371e-02	6.961e-04
2.675	1.800	2.355e-02	6.884e-04
2.675	1.825	2.340e-02	6.811e-04
2.675	1.850	2.324e-02	6.740e-04
2.675	1.875	2.310e-02	6.672e-04
2.675	1.900	2.295e-02	6.608e-04
2.675	1.925	2.281e-02	6.545e-04
2.675	1.950	2.267e-02	6.485e-04
2.675	1.975	2.253e-02	6.428e-04
2.675	2.000	2.240e-02	6.372e-04
2.675	2.025	2.226e-02	6.319e-04
2.675	2.050	2.213e-02	6.268e-04
2.675	2.075	2.200e-02	6.218e-04
2.675	2.100	2.188e-02	6.171e-04
2.675	2.125	2.175e-02	6.125e-04
2.675	2.150	2.163e-02	6.080e-04
2.675	2.175	2.151e-02	6.038e-04
2.675	2.200	2.139e-02	5.996e-04
2.675	2.225	2.128e-02	5.956e-04
2.675	2.250	2.116e-02	5.917e-04
2.675	2.275	2.105e-02	5.880e-04
2.675	2.300	2.094e-02	5.843e-04
2.675	2.325	2.083e-02	5.808e-04
2.675	2.350	2.073e-02	5.774e-04
2.675	2.375	2.062e-02	5.740e-04
2.675	2.400	2.052e-02	5.708e-04
2.675	2.425	2.041e-02	5.677e-04
2.675	2.450	2.031e-02	5.646e-04
2.675	2.475	2.021e-02	5.617e-04
2.675	2.500	2.012e-02	5.588e-04
2.675	2.525	2.002e-02	5.560e-04
2.675	2.550	1.992e-02	5.532e-04
2.675	2.575	1.983e-02	5.506e-04
2.675	2.600	1.974e-02	5.480e-04
2.675	2.625	1.965e-02	5.454e-04
2.675	2.650	1.956e-02	5.430e-04
2.675	2.675	1.947e-02	5.406e-04
2.700	0.000	5.435e-02	6.160e-03
2.700	0.025	5.383e-02	5.428e-03
2.700	0.050	5.311e-02	4.917e-03
2.700	0.075	5.228e-02	4.540e-03
2.700	0.100	5.141e-02	4.247e-03
2.700	0.125	5.051e-02	4.010e-03
2.700	0.150	4.960e-02	3.811e-03
2.700	0.175	4.871e-02	3.637e-03
2.700	0.200	4.784e-02	3.483e-03
2.700	0.225	4.698e-02	3.343e-03
2.700	0.250	4.615e-02	3.214e-03
2.700	0.275	4.535e-02	3.095e-03
2.700	0.300	4.457e-02	2.982e-03
2.700	0.325	4.381e-02	2.876e-03
2.700	0.350	4.308e-02	2.775e-03
2.700	0.375	4.238e-02	2.679e-03
2.700	0.400	4.169e-02	2.587e-03
2.700	0.425	4.104e-02	2.499e-03
2.700	0.450	4.040e-02	2.416e-03
2.700	0.475	3.979e-02	2.335e-03
2.700	0.500	3.919e-02	2.258e-03
2.700	0.525	3.862e-02	2.184e-03
2.700	0.550	3.806e-02	2.114e-03
2.700	0.575	3.753e-02	2.046e-03
2.700	0.600	3.701e-02	1.981e-03
2.700	0.625	3.650e-02	1.918e-03
2.700	0.650	3.602e-02	1.858e-03
2.700	0.675	3.554e-02	1.801e-03
2.700	0.700	3.509e-02	1.745e-03
2.700	0.725	3.464e-02	1.693e-03
2.700	0.750	3.421e-02	1.642e-03
2.700	0.775	3.380e-02	1.593e-03
2.700	0.800	3.339e-02	1.546e-03
2.700	0.825	3.300e-02	1.502e-03
2.700	0.850	3.262e-02	1.459e-03
2.700	0.875	3.225e-02	1.418e-03
2.700	0.900	3.189e-02	1.378e-03
2.700	0.925	3.154e-02	1.341e-03
2.700	0.950	3.120e-02	1.304e-03
2.700	0.975	3.087e-02	1.270e-03
2.700	1.000	3.054e-02	1.237e-03
2.700	1.025	3.023e-02	1.205e-03
2.700	1.050	2.992e-02	1.175e-03
2.700	1.075	2.963e-02	1.146e-03
2.700	1.100	2.934e-02	1.118e-03
2.700	1.125	2.905e-02	1.091e-03
2.700	1.150	2.878e-02	1.066e-03
2.700	1.175	2.851e-02	1.042e-03
2.700	1.200	2.825e-02	1.019e-03
2.700	1.225	2.799e-02	9.965e-04
2.700	1.250	2.774e-02	9.753e-04
2.700	1.275	2.750e-02	9.551e-04
2.700	1.300	2.726e-02	9.357e-04
2.700	1.325	2.703e-02	9.173e-04
2.700	1.350	2.680e-02	8.996e-04
2.700	1.375	2.658e-02	8.828e-04
2.700	1.400	2.636e-02	8.667e-04
2.700	1.425	2.615e-02	8.513e-04
2.700	1.450	2.594e-02	8.367e-04
2.700	1.475	2.574e-02	8.226e-04
2.700	1.500	2.554e-02	8.093e-04
2.700	1.525	2.534e-02	7.965e-04
2.700	1.550	2.515e-02	7.843e-04
2.700	1.575	2.497e-02	7.726e-04
2.700	1.600	2.478e-02	7.615e-04
2.700	1.625	2.460e-02	7.508e-04
2.700	1.650	2.443e-02	7.407e-04
2.700	1.675	2.426e-02	7.309e-04
2.700	1.700	2.409e-02	7.216e-04
2.700	1.725	2.392e-02	7.127e-04
2.700	1.750	2.376e-02	7.042e-04
2.700	1.775	2.360e-02	6.960e-04
2.700	1.800	2.345e-02	6.882e-04
2.700	1.825	2.329e-02	6.807e-04
2.700	1.850	2.314e-02	6.736e-04
2.700	1.875	2.299e-02	6.667e-04
2.700	1.900	2.285e-02	6.601e-04
2.700	1.925	2.271e-02	6.538e-04
2.700	1.950	2.257e-02	6.477e-04
2.700	1.975	2.243e-02	6.418e-04
2.700	2.000	2.230e-02	6.362e-04
2.700	2.025	2.216e-02	6.308e-04
2.700	2.050	2.203e-02	6.256e-04
2.700	2.075	2.191e-02	6.206e-04
2.700	2.100	2.178e-02	6.157e-04
2.700	2.125	2.166e-02	6.111e-04
2.700	2.150	2.154e-02	6.066e-04
2.700	2.175	2.142e-02	6.022e-04
2.700	2.200	2.130e-02	5.980e-04
2.700	2.225	2.118e-02	5.939e-04
2.700	2.250	2.107e-02	5.900e-04
2.700	2.275	2.096e-02	5.862e-04
2.700	2.300	2.085e-02	5.825e-04
2.700	2.325	2.074e-02	5.789e-04
2.700	2.350	2.063e-02	5.755e-04
2.700	2.375	2.053e-02	5.721e-04
2.700	2.400	2.042e-02	5.688e-04
2.700	2.425	2.032e-02	5.657e-04
2.700	2.450	2.022e-02	5.626e-04
2.700	2.475	2.012e-02	5.596e-04
2.700	2.500	2.003e-02	5.567e-04
2.700	2.525	1.993e-02	5.538e-04
2.700	2.550	1.984e-02	5.510e-04
2.700	2.575	1.974e-02	5.484e-04
2.700	2.600	1.965e-02	5.457e-04
2.700	2.625	1.956e-02	5.432e-04
2.700	2.650	1.947e-02	5.407e-04
2.700	2.675	1.938e-02	5.382e-04
2.700	2.700	1.930e-02	5.359e-04
2.725	0.000	5.396e-02	6.183e-03
2.725	0.025	5.346e-02	5.445e-03
2.725	0.050	5.276e-02	4.930e-03
2.725	0.075	5.195e-02	4.550e-03
2.725	0.100	5.109e-02	4.256e-03
2.725	0.125	5.020e-02	4.018e-03
2.725	0.150	4.931e-02	3.817e-03
2.725	0.175	4.843e-02	3.644e-03
2.725	0.200	4.757e-02	3.490e-03
2.725	0.225	4.672e-02	3.350e-03
2.725	0.250	4.590e-02	3.221e-03
2.725	0.275	4.511e-02	3.101e-03
2.725	0.300	4.433e-02	2.989e-03
2.725	0.325	4.358e-02	2.883e-03
2.725	0.350	4.286e-02	2.782e-03
2.725	0.375	4.216e-02	2.686e-03
2.725	0.400	4.149e-02	2.595e-03
2.725	0.425	4.083e-02	2.508e-03
2.725	0.450	4.020e-02	2.424e-03
2.725	0.475	3.959e-02	2.344e-03
2.725	0.500	3.900e-02	2.267e-03
2.725	0.525	3.843e-02	2.193e-03
2.725	0.550	3.788e-02	2.122e-03
2.725	0.575	3.735e-02	2.054e-03
2.725	0.600	3.683e-02	1.989e-03
2.725	0.625	3.633e-02	1.927e-03
2.725	0.650	3.585e-02	1.867e-03
2.725	0.675	3.538e-02	1.809e-03
2.725	0.700	3.493e-02	1.754e-03
2.725	0.725	3.449e-02	1.701e-03
2.725	0.750	3.406e-02	1.650e-03
2.725	0.775	3.364e-02	1.601e-03
2.725	0.800	3.324e-02	1.554e-03
2.725	0.825	3.285e-02	1.509e-03
2.725	0.850	3.247e-02	1.466e-03
2.725	0.875	3.210e-02	1.425e-03
2.725	0.900	3.175e-02	1.385e-03
2.725	0.925	3.140e-02	1.348e-03
2.725	0.950	3.106e-02	1.311e-03
2.725	0.975	3.073e-02	1.276e-03
2.725	1.000	3.041e-02	1.243e-03
2.725	1.025	3.010e-02	1.211e-03
2.725	1.050	2.979e-02	1.181e-03
2.725	1.075	2.950e-02	1.151e-03
2.725	1.100	2.921e-02	1.123e-03
2.725	1.125	2.893e-02	1.097e-03
2.725	1.150	2.865e-02	1.071e-03
2.725	1.175	2.838e-02	1.046e-03
2.725	1.200	2.812e-02	1.023e-03
2.725	1.225	2.787e-02	1.001e-03
2.725	1.250	2.762e-02	9.792e-04
2.725	1.275	2.738e-02	9.588e-04
2.725	1.300	2.714e-02	9.392e-04
2.725	1.325	2.691e-02	9.205e-04
2.725	1.350	2.668e-02	9.027e-04
2.725	1.375	2.646e-02	8.856e-04
2.725	1.400	2.625e-02	8.693e-04
2.725	1.425	2.603e-02	8.537e-04
2.725	1.450	2.583e-02	8.388e-04
2.725	1.475	2.562e-02	8.246e-04
2.725	1.500	2.543e-02	8.111e-04
2.725	1.525	2.523e-02	7.981e-04
2.725	1.550	2.504e-02	7.857e-04
2.725	1.575	2.486e-02	7.739e-04
2.725	1.600	2.468e-02	7.625e-04
2.725	1.625	2.450e-02	7.517e-04
2.725	1.650	2.432e-02	7.414e-04
2.725	1.675	2.415e-02	7.315e-04
2.725	1.700	2.398e-02	7.221e-04
2.725	1.725	2.382e-02	7.130e-04
2.725	1.750	2.366e-02	7.043e-04
2.725	1.775	2.350e-02	6.961e-04
2.725	1.800	2.334e-02	6.881e-04
2.725	1.825	2.319e-02	6.805e-04
2.725	1.850	2.304e-02	6.732e-04
2.725	1.875	2.289e-02	6.662e-04
2.725	1.900	2.275e-02	6.595e-04
2.725	1.925	2.261e-02	6.531e-04
2.725	1.950	2.247e-02	6.469e-04
2.725	1.975	2.233e-02	6.410e-04
2.725	2.000	2.220e-02	6.352e-04
2.725	2.025	2.207e-02	6.298e-04
2.725	2.050	2.194e-02	6.245e-04
2.725	2.075	2.181e-02	6.194e-04
2.725	2.100	2.169e-02	6.145e-04
2.725	2.125	2.156e-02	6.097e-04
2.725	2.150	2.144e-02	6.052e-04
2.725	2.175	2.132e-02	6.007e-04
2.725	2.200	2.121e-02	5.965e-04
2.725	2.225	2.109e-02	5.924e-04
2.725	2.250	2.098e-02	5.884e-04
2.725	2.275	2.087e-02	5.845e-04
2.725	2.300	2.076e-02	5.808e-04
2.725	2.325	2.065e-02	5.772e-04
2.725	2.350	2.054e-02	5.736e-04
2.725	2.375	2.044e-02	5.702e-04
2.725	2.400	2.033e-02	5.669e-04
2.725	2.425	2.023e-02	5.637e-04
2.725	2.450	2.013e-02	5.606e-04
2.725	2.475	2.003e-02	5.575e-04
2.725	2.500	1.994e-02	5.546e-04
2.725	2.525	1.984e-02	5.517e-04
2.725	2.550	1.975e-02	5.489e-04
2.725	2.575	1.965e-02	5.462e-04
2.725	2.600	1.956e-02	5.435e-04
2.725	2.625	1.947e-02	5.409e-04
2.725	2.650	1.938e-02	5.384e-04
2.725	2.675	1.930e-02	5.359e-04
2.725	2.700	1.921e-02	5.335e-04
2.725	2.725	1.912e-02	5.312e-04
2.750	0.000	5.357e-02	6.205e-03
2.750	0.025	5.310e-02	5.462e-03
2.750	0.050	5.242e-02	4.943e-03
2.750	0.075	5.163e-02	4.560e-03
2.750	0.100	5.078e-02	4.264e-03
2.750	0.125	4.991e-02	4.025e-03
2.750	0.150	4.903e-02	3.824e-03
2.750	0.175	4.816e-02	3.650e-03
2.750	0.200	4.731e-02	3.496e-03
2.750	0.225	4.647e-02	3.356e-03
2.750	0.250	4.566e-02	3.228e-03
2.750	0.275	4.487e-02	3.108e-03
2.750	0.300	4.410e-02	2.996e-03
2.750	0.325	4.336e-02	2.890e-03
2.750	0.350	4.264e-02	2.790e-03
2.750	0.375	4.195e-02	2.694e-03
2.750	0.400	4.128e-02	2.603e-03
2.750	0.425	4.063e-02	2.516e-03
2.750	0.450	4.001e-02	2.432e-03
2.750	0.475	3.940e-02	2.352e-03
2.750	0.500	3.882e-02	2.275e-03
2.750	0.525	3.825e-02	2.202e-03
2.750	0.550	3.770e-02	2.131e-03
2.750	0.575	3.717e-02	2.063e-03
2.750	0.600	3.666e-02	1.998e-03
2.750	0.625	3.616e-02	1.935e-03
2.750	0.650	3.568e-02	1.875e-03
2.750	0.675	3.522e-02	1.818e-03
2.750	0.700	3.477e-02	1.762e-03
2.750	0.725	3.433e-02	1.709e-03
2.750	0.750	3.390e-02	1.658e-03
2.750	0.775	3.349e-02	1.609e-03
2.750	0.800	3.309e-02	1.562e-03
2.750	0.825	3.270e-02	1.517e-03
2.750	0.850	3.233e-02	1.474e-03
2.750	0.875	3.196e-02	1.432e-03
2.750	0.900	3.161e-02	1.393e-03
2.750	0.925	3.126e-02	1.354e-03
2.750	0.950	3.092e-02	1.318e-03
2.750	0.975	3.059e-02	1.283e-03
2.750	1.000	3.028e-02	1.249e-03
2.750	1.025	2.997e-02	1.217e-03
2.750	1.050	2.966e-02	1.186e-03
2.750	1.075	2.937e-02	1.157e-03
2.750	1.100	2.908e-02	1.129e-03
2.750	1.125	2.880e-02	1.102e-03
2.750	1.150	2.853e-02	1.076e-03
2.750	1.175	2.826e-02	1.051e-03
2.750	1.200	2.800e-02	1.028e-03
2.750	1.225	2.775e-02	1.005e-03
2.750	1.250	2.750e-02	9.832e-04
2.750	1.275	2.726e-02	9.625e-04
2.750	1.300	2.702e-02	9.428e-04
2.750	1.325	2.679e-02	9.239e-04
2.750	1.350	2.657e-02	9.058e-04
2.750	1.375	2.635e-02	8.885e-04
2.750	1.400	2.613e-02	8.720e-04
2.750	1.425	2.592e-02	8.562e-04
2.750	1.450	2.572e-02	8.411e-04
2.750	1.475	2.551e-02	8.267e-04
2.750	1.500	2.532e-02	8.130e-04
2.750	1.525	2.512e-02	7.998e-04
2.750	1.550	2.493e-02	7.872e-04
2.750	1.575	2.475e-02	7.752e-04
2.750	1.600	2.457e-02	7.637e-04
2.750	1.625	2.439e-02	7.527e-04
2.750	1.650	2.422e-02	7.422e-04
2.750	1.675	2.405e-02	7.322e-04
2.750	1.700	2.388e-02	7.226e-04
2.750	1.725	2.372e-02	7.134e-04
2.750	1.750	2.355e-02	7.046e-04
2.750	1.775	2.340e-02	6.962e-04
2.750	1.800	2.324e-02	6.881e-04
2.750	1.825	2.309e-02	6.804e-04
2.750	1.850	2.294e-02	6.730e-04
2.750	1.875	2.280e-02	6.659e-04
2.750	1.900	2.265e-02	6.590e-04
2.750	1.925	2.251e-02	6.525e-04
2.750	1.950	2.237e-02	6.462e-04
2.750	1.975	2.224e-02	6.402e-04
2.750	2.000	2.210e-02	6.344e-04
2.750	2.025	2.197e-02	6.288e-04
2.750	2.050	2.184e-02	6.234e-04
2.750	2.075	2.172e-02	6.182e-04
2.750	2.100	2.159e-02	6.133e-04
2.750	2.125	2.147e-02	6.085e-04
2.750	2.150	2.135e-02	6.038e-04
2.750	2.175	2.123e-02	5.993e-04
2.750	2.200	2.111e-02	5.950e-04
2.750	2.225	2.100e-02	5.908e-04
2.750	2.250	2.089e-02	5.868e-04
2.750	2.275	2.078e-02	5.829e-04
2.750	2.300	2.067e-02	5.791e-04
2.750	2.325	2.056e-02	5.754e-04
2.750	2.350	2.045e-02	5.719e-04
2.750	2.375	2.035e-02	5.684e-04
2.750	2.400	2.025e-02	5.651e-04
2.750	2.425	2.014e-02	5.618e-04
2.750	2.450	2.004e-02	5.586e-04
2.750	2.475	1.995e-02	5.556e-04
2.750	2.500	1.985e-02	5.526e-04
2.750	2.525	1.975e-02	5.497e-04
2.750	2.550	1.966e-02	5.468e-04
2.750	2.575	1.957e-02	5.441e-04
2.750	2.600	1.948e-02	5.414e-04
2.750	2.625	1.939e-02	5.388e-04
2.750	2.650	1.930e-02	5.362e-04
2.750	2.675	1.921e-02	5.337e-04
2.750	2.700	1.913e-02	5.313e-04
2.750	2.725	1.904e-02	5.289e-04
2.750	2.750	1.896e-02	5.266e-04
2.775	0.000	5.318e-02	6.228e-03
2.775	0.025	5.274e-02	5.478e-03
2.775	0.050	5.208e-02	4.955e-03
2.775	0.075	5.130e-02	4.570e-03
2.775	0.100	5.047e-02	4.272e-03
2.775	0.125	4.961e-02	4.032e-03
2.775	0.150	4.875e-02	3.830e-03
2.775	0.175	4.789e-02	3.656e-03
2.775	0.200	4.705e-02	3.502e-03
2.775	0.225	4.622e-02	3.363e-03
2.775	0.250	4.541e-02	3.234e-03
2.775	0.275	4.463e-02	3.115e-03
2.775	0.300	4.387e-02	3.003e-03
2.775	0.325	4.314e-02	2.897e-03
2.775	0.350	4.243e-02	2.797e-03
2.775	0.375	4.174e-02	2.702e-03
2.775	0.400	4.108e-02	2.611e-03
2.775	0.425	4.043e-02	2.524e-03
2.775	0.450	3.981e-02	2.440e-03
2.775	0.475	3.921e-02	2.360e-03
2.775	0.500	3.863e-02	2.284e-03
2.775	0.525	3.807e-02	2.210e-03
2.775	0.550	3.753e-02	2.139e-03
2.775	0.575	3.700e-02	2.071e-03
2.775	0.600	3.649e-02	2.006e-03
2.775	0.625	3.600e-02	1.944e-03
2.775	0.650	3.552e-02	1.884e-03
2.775	0.675	3.506e-02	1.826e-03
2.775	0.700	3.461e-02	1.770e-03
2.775	0.725	3.418e-02	1.717e-03
2.775	0.750	3.375e-02	1.666e-03
2.775	0.775	3.334e-02	1.617e-03
2.775	0.800	3.295e-02	1.570e-03
2.775	0.825	3.256e-02	1.525e-03
2.775	0.850	3.219e-02	1.481e-03
2.775	0.875	3.182e-02	1.440e-03
2.775	0.900	3.147e-02	1.400e-03
2.775	0.925	3.112e-02	1.361e-03
2.775	0.950	3.079e-02	1.325e-03
2.775	0.975	3.046e-02	1.289e-03
2.775	1.000	3.014e-02	1.256e-03
2.775	1.025	2.984e-02	1.223e-03
2.775	1.050	2.953e-02	1.192e-03
2.775	1.075	2.924e-02	1.163e-03
2.775	1.100	2.896e-02	1.134e-03
2.775	1.125	2.868e-02	1.107e-03
2.775	1.150	2.841e-02	1.081e-03
2.775	1.175	2.814e-02	1.056e-03
2.775	1.200	2.788e-02	1.032e-03
2.775	1.225	2.763e-02	1.009e-03
2.775	1.250	2.738e-02	9.873e-04
2.775	1.275	2.714e-02	9.664e-04
2.775	1.300	2.691e-02	9.464e-04
2.775	1.325	2.668e-02	9.273e-04
2.775	1.350	2.645e-02	9.090e-04
2.775	1.375	2.623e-02	8.915e-04
2.775	1.400	2.602e-02	8.748e-04
2.775	1.425	2.581e-02	8.588e-04
2.775	1.450	2.561e-02	8.435e-04
2.775	1.475	2.541e-02	8.289e-04
2.775	1.500	2.521e-02	8.149e-04
2.775	1.525	2.502e-02	8.016e-04
2.775	1.550	2.483e-02	7.888e-04
2.775	1.575	2.464e-02	7.766e-04
2.775	1.600	2.446e-02	7.650e-04
2.775	1.625	2.429e-02	7.538e-04
2.775	1.650	2.411e-02	7.432e-04
2.775	1.675	2.394e-02	7.330e-04
2.775	1.700	2.378e-02	7.232e-04
2.775	1.725	2.361e-02	7.139e-04
2.775	1.750	2.345e-02	7.049e-04
2.775	1.775	2.330e-02	6.964e-04
2.775	1.800	2.314e-02	6.882e-04
2.775	1.825	2.299e-02	6.803e-04
2.775	1.850	2.284e-02	6.728e-04
2.775	1.875	2.270e-02	6.656e-04
2.775	1.900	2.255e-02	6.586e-04
2.775	1.925	2.241e-02	6.520e-04
2.775	1.950	2.228e-02	6.456e-04
2.775	1.975	2.214e-02	6.395e-04
2.775	2.000	2.201e-02	6.336e-04
2.775	2.025	2.188e-02	6.279e-04
2.775	2.050	2.175e-02	6.225e-04
2.775	2.075	2.162e-02	6.172e-04
2.775	2.100	2.150e-02	6.121e-04
2.775	2.125	2.138e-02	6.073e-04
2.775	2.150	2.126e-02	6.026e-04
2.775	2.175	2.114e-02	5.980e-04
2.775	2.200	2.102e-02	5.936e-04
2.775	2.225	2.091e-02	5.894e-04
2.775	2.250	2.080e-02	5.853e-04
2.775	2.275	2.069e-02	5.813e-04
2.775	2.300	2.058e-02	5.775e-04
2.775	2.325	2.047e-02	5.738e-04
2.775	2.350	2.036e-02	5.702e-04
2.775	2.375	2.026e-02	5.667e-04
2.775	2.400	2.016e-02	5.633e-04
2.775	2.425	2.006e-02	5.600e-04
2.775	2.450	1.996e-02	5.568e-04
2.775	2.475	1.986e-02	5.537e-04
2.775	2.500	1.976e-02	5.506e-04
2.775	2.525	1.967e-02	5.477e-04
2.775	2.550	1.958e-02	5.448e-04
2.775	2.575	1.948e-02	5.420e-04
2.775	2.600	1.939e-02	5.393e-04
2.775	2.625	1.930e-02	5.366e-04
2.775	2.650	1.921e-02	5.341e-04
2.775	2.675	1.913e-02	5.315e-04
2.775	2.700	1.904e-02	5.291e-04
2.775	2.725	1.896e-02	5.267e-04
2.775	2.750	1.887e-02	5.243e-04
2.775	2.775	1.879e-02	5.220e-04
2.800	0.000	5.281e-02	6.250e-03
2.800	0.025	5.238e-02	5.494e-03
2.800	0.050	5.174e-02	4.967e-03
2.800	0.075	5.098e-02	4.579e-03
2.800	0.100	5.017e-02	4.280e-03
2.800	0.125	4.932e-02	4.039e-03
2.800	0.150	4.847e-02	3.837e-03
2.800	0.175	4.762e-02	3.662e-03
2.800	0.200	4.679e-02	3.508e-03
2.800	0.225	4.597e-02	3.369e-03
2.800	0.250	4.518e-02	3.241e-03
2.800	0.275	4.440e-02	3.121e-03
2.800	0.300	4.365e-02	3.010e-03
2.800	0.325	4.292e-02	2.904e-03
2.800	0.350	4.222e-02	2.804e-03
2.800	0.375	4.154e-02	2.709e-03
2.800	0.400	4.088e-02	2.618e-03
2.800	0.425	4.024e-02	2.532e-03
2.800	0.450	3.962e-02	2.448e-03
2.800	0.475	3.903e-02	2.368e-03
2.800	0.500	3.845e-02	2.292e-03
2.800	0.525	3.789e-02	2.218e-03
2.800	0.550	3.735e-02	2.148e-03
2.800	0.575	3.683e-02	2.080e-03
2.800	0.600	3.633e-02	2.015e-03
2.800	0.625	3.584e-02	1.952e-03
2.800	0.650	3.536e-02	1.892e-03
2.800	0.675	3.490e-02	1.834e-03
2.800	0.700	3.446e-02	1.779e-03
2.800	0.725	3.402e-02	1.725e-03
2.800	0.750	3.360e-02	1.674e-03
2.800	0.775	3.320e-02	1.625e-03
2.800	0.800	3.280e-02	1.578e-03
2.800	0.825	3.242e-02	1.532e-03
2.800	0.850	3.204e-02	1.489e-03
2.800	0.875	3.168e-02	1.447e-03
2.800	0.900	3.133e-02	1.407e-03
2.800	0.925	3.099e-02	1.368e-03
2.800	0.950	3.065e-02	1.331e-03
2.800	0.975	3.033e-02	1.296e-03
2.800	1.000	3.001e-02	1.262e-03
2.800	1.025	2.971e-02	1.229e-03
2.800	1.050	2.941e-02	1.198e-03
2.800	1.075	2.912e-02	1.168e-03
2.800	1.100	2.883e-02	1.140e-03
2.800	1.125	2.855e-02	1.112e-03
2.800	1.150	2.828e-02	1.086e-03
2.800	1.175	2.802e-02	1.061e-03
2.800	1.200	2.776e-02	1.037e-03
2.800	1.225	2.751e-02	1.014e-03
2.800	1.250	2.727e-02	9.915e-04
2.800	1.275	2.703e-02	9.704e-04
2.800	1.300	2.679e-02	9.501e-04
2.800	1.325	2.657e-02	9.308e-04
2.800	1.350	2.634e-02	9.123e-04
2.800	1.375	2.612e-02	8.946e-04
2.800	1.400	2.591e-02	8.777e-04
2.800	1.425	2.570e-02	8.615e-04
2.800	1.450	2.550e-02	8.460e-04
2.800	1.475	2.530e-02	8.312e-04
2.800	1.500	2.510e-02	8.170e-04
2.800	1.525	2.491e-02	8.035e-04
2.800	1.550	2.472e-02	7.906e-04
2.800	1.575	2.454e-02	7.782e-04
2.800	1.600	2.436e-02	7.663e-04
2.800	1.625	2.418e-02	7.550e-04
2.800	1.650	2.401e-02	7.442e-04
2.800	1.675	2.384e-02	7.338e-04
2.800	1.700	2.368e-02	7.239e-04
2.800	1.725	2.351e-02	7.144e-04
2.800	1.750	2.335e-02	7.054e-04
2.800	1.775	2.320e-02	6.967e-04
2.800	1.800	2.304e-02	6.883e-04
2.800	1.825	2.289e-02	6.804e-04
2.800	1.850	2.275e-02	6.727e-04
2.800	1.875	2.260e-02	6.654e-04
2.800	1.900	2.246e-02	6.583e-04
2.800	1.925	2.232e-02	6.516e-04
2.800	1.950	2.218e-02	6.451e-04
2.800	1.975	2.205e-02	6.388e-04
2.800	2.000	2.191e-02	6.329e-04
2.800	2.025	2.178e-02	6.271e-04
2.800	2.050	2.166e-02	6.216e-04
2.800	2.075	2.153e-02	6.162e-04
2.800	2.100	2.141e-02	6.111e-04
2.800	2.125	2.129e-02	6.061e-04
2.800	2.150	2.117e-02	6.014e-04
2.800	2.175	2.105e-02	5.967e-04
2.800	2.200	2.093e-02	5.923e-04
2.800	2.225	2.082e-02	5.880e-04
2.800	2.250	2.071e-02	5.838e-04
2.800	2.275	2.060e-02	5.798e-04
2.800	2.300	2.049e-02	5.759e-04
2.800	2.325	2.038e-02	5.722e-04
2.800	2.350	2.028e-02	5.685e-04
2.800	2.375	2.017e-02	5.650e-04
2.800	2.400	2.007e-02	5.615e-04
2.800	2.425	1.997e-02	5.582e-04
2.800	2.450	1.987e-02	5.549e-04
2.800	2.475	1.977e-02	5.518e-04
2.800	2.500	1.968e-02	5.487e-04
2.800	2.525	1.958e-02	5.457e-04
2.800	2.550	1.949e-02	5.428e-04
2.800	2.575	1.940e-02	5.400e-04
2.800	2.600	1.931e-02	5.373e-04
2.800	2.625	1.922e-02	5.346e-04
2.800	2.650	1.913e-02	5.320e-04
2.800	2.675	1.905e-02	5.294e-04
2.800	2.700	1.896e-02	5.269e-04
2.800	2.725	1.888e-02	5.245e-04
2.800	2.750	1.879e-02	5.221e-04
2.800	2.775	1.871e-02	5.198e-04
2.800	2.800	1.863e-02	5.175e-04
2.825	0.000	5.243e-02	6.271e-03
2.825	0.025	5.203e-02	5.510e-03
2.825	0.050	5.141e-02	4.979e-03
2.825	0.075	5.067e-02	4.589e-03
2.825	0.100	4.987e-02	4.288e-03
2.825	0.125	4.904e-02	4.045e-03
2.825	0.150	4.820e-02	3.843e-03
2.825	0.175	4.736e-02	3.668e-03
2.825	0.200	4.653e-02	3.514e-03
2.825	0.225	4.573e-02	3.375e-03
2.825	0.250	4.494e-02	3.247e-03
2.825	0.275	4.417e-02	3.128e-03
2.825	0.300	4.343e-02	3.016e-03
2.825	0.325	4.271e-02	2.911e-03
2.825	0.350	4.201e-02	2.812e-03
2.825	0.375	4.133e-02	2.717e-03
2.825	0.400	4.068e-02	2.626e-03
2.825	0.425	4.005e-02	2.539e-03
2.825	0.450	3.944e-02	2.456e-03
2.825	0.475	3.884e-02	2.377e-03
2.825	0.500	3.827e-02	2.300e-03
2.825	0.525	3.772e-02	2.227e-03
2.825	0.550	3.718e-02	2.156e-03
2.825	0.575	3.666e-02	2.088e-03
2.825	0.600	3.616e-02	2.023e-03
2.825	0.625	3.567e-02	1.960e-03
2.825	0.650	3.520e-02	1.900e-03
2.825	0.675	3.475e-02	1.842e-03
2.825	0.700	3.430e-02	1.787e-03
2.825	0.725	3.387e-02	1.733e-03
2.825	0.750	3.346e-02	1.682e-03
2.825	0.775	3.305e-02	1.633e-03
2.825	0.800	3.266e-02	1.585e-03
2.825	0.825	3.228e-02	1.540e-03
2.825	0.850	3.191e-02	1.496e-03
2.825	0.875	3.155e-02	1.454e-03
2.825	0.900	3.120e-02	1.414e-03
2.825	0.925	3.085e-02	1.375e-03
2.825	0.950	3.052e-02	1.338e-03
2.825	0.975	3.020e-02	1.302e-03
2.825	1.000	2.989e-02	1.268e-03
2.825	1.025	2.958e-02	1.236e-03
2.825	1.050	2.928e-02	1.204e-03
2.825	1.075	2.899e-02	1.174e-03
2.825	1.100	2.871e-02	1.145e-03
2.825	1.125	2.843e-02	1.118e-03
2.825	1.150	2.816e-02	1.091e-03
2.825	1.175	2.790e-02	1.066e-03
2.825	1.200	2.765e-02	1.041e-03
2.825	1.225	2.740e-02	1.018e-03
2.825	1.250	2.715e-02	9.957e-04
2.825	1.275	2.691e-02	9.744e-04
2.825	1.300	2.668e-02	9.539e-04
2.825	1.325	2.645e-02	9.344e-04
2.825	1.350	2.623e-02	9.157e-04
2.825	1.375	2.601e-02	8.977e-04
2.825	1.400	2.580e-02	8.806e-04
2.825	1.425	2.559e-02	8.642e-04
2.825	1.450	2.539e-02	8.485e-04
2.825	1.475	2.519e-02	8.335e-04
2.825	1.500	2.500e-02	8.192e-04
2.825	1.525	2.481e-02	8.055e-04
2.825	1.550	2.462e-02	7.924e-04
2.825	1.575	2.444e-02	7.798e-04
2.825	1.600	2.426e-02	7.678e-04
2.825	1.625	2.408e-02	7.563e-04
2.825	1.650	2.391e-02	7.453e-04
2.825	1.675	2.374e-02	7.348e-04
2.825	1.700	2.358e-02	7.247e-04
2.825	1.725	2.342e-02	7.151e-04
2.825	1.750	2.326e-02	7.059e-04
2.825	1.775	2.310e-02	6.970e-04
2.825	1.800	2.295e-02	6.886e-04
2.825	1.825	2.280e-02	6.805e-04
2.825	1.850	2.265e-02	6.727e-04
2.825	1.875	2.251e-02	6.652e-04
2.825	1.900	2.236e-02	6.581e-04
2.825	1.925	2.223e-02	6.512e-04
2.825	1.950	2.209e-02	6.446e-04
2.825	1.975	2.195e-02	6.383e-04
2.825	2.000	2.182e-02	6.322e-04
2.825	2.025	2.169e-02	6.264e-04
2.825	2.050	2.156e-02	6.207e-04
2.825	2.075	2.144e-02	6.153e-04
2.825	2.100	2.132e-02	6.101e-04
2.825	2.125	2.120e-02	6.051e-04
2.825	2.150	2.108e-02	6.002e-04
2.825	2.175	2.096e-02	5.955e-04
2.825	2.200	2.084e-02	5.910e-04
2.825	2.225	2.073e-02	5.867e-04
2.825	2.250	2.062e-02	5.825e-04
2.825	2.275	2.051e-02	5.784e-04
2.825	2.300	2.040e-02	5.744e-04
2.825	2.325	2.030e-02	5.706e-04
2.825	2.350	2.019e-02	5.669e-04
2.825	2.375	2.009e-02	5.633e-04
2.825	2.400	1.999e-02	5.598e-04
2.825	2.425	1.989e-02	5.564e-04
2.825	2.450	1.979e-02	5.532e-04
2.825	2.475	1.969e-02	5.500e-04
2.825	2.500	1.960e-02	5.469e-04
2.825	2.525	1.950e-02	5.439e-04
2.825	2.550	1.941e-02	5.409e-04
2.825	2.575	1.932e-02	5.381e-04
2.825	2.600	1.923e-02	5.353e-04
2.825	2.625	1.914e-02	5.326e-04
2.825	2.650	1.905e-02	5.299e-04
2.825	2.675	1.896e-02	5.273e-04
2.825	2.700	1.888e-02	5.248e-04
2.825	2.725	1.879e-02	5.223e-04
2.825	2.750	1.871e-02	5.199e-04
2.825	2.775	1.863e-02	5.176e-04
2.825	2.800	1.855e-02	5.153e-04
2.825	2.825	1.847e-02	5.131e-04
2.850	0.000	5.206e-02	6.292e-03
2.850	0.025	5.169e-02	5.526e-03
2.850	0.050	5.108e-02	4.991e-03
2.850	0.075	5.036e-02	4.598e-03
2.850	0.100	4.957e-02	4.295e-03
2.850	0.125	4.875e-02	4.052e-03
2.850	0.150	4.793e-02	3.849e-03
2.850	0.175	4.710e-02	3.674e-03
2.850	0.200	4.628e-02	3.520e-03
2.850	0.225	4.549e-02	3.381e-03
2.850	0.250	4.471e-02	3.253e-03
2.850	0.275	4.395e-02	3.134e-03
2.850	0.300	4.321e-02	3.023e-03
2.850	0.325	4.250e-02	2.918e-03
2.850	0.350	4.180e-02	2.819e-03
2.850	0.375	4.113e-02	2.724e-03
2.850	0.400	4.049e-02	2.633e-03
2.850	0.425	3.986e-02	2.547e-03
2.850	0.450	3.925e-02	2.464e-03
2.850	0.475	3.866e-02	2.384e-03
2.850	0.500	3.810e-02	2.308e-03
2.850	0.525	3.755e-02	2.235e-03
2.850	0.550	3.701e-02	2.164e-03
2.850	0.575	3.650e-02	2.096e-03
2.850	0.600	3.600e-02	2.031e-03
2.850	0.625	3.551e-02	1.969e-03
2.850	0.650	3.505e-02	1.908e-03
2.850	0.675	3.459e-02	1.851e-03
2.850	0.700	3.415e-02	1.795e-03
2.850	0.725	3.372e-02	1.741e-03
2.850	0.750	3.331e-02	1.690e-03
2.850	0.775	3.291e-02	1.640e-03
2.850	0.800	3.252e-02	1.593e-03
2.850	0.825	3.214e-02	1.547e-03
2.850	0.850	3.177e-02	1.503e-03
2.850	0.875	3.141e-02	1.461e-03
2.850	0.900	3.106e-02	1.421e-03
2.850	0.925	3.072e-02	1.382e-03
2.850	0.950	3.039e-02	1.345e-03
2.850	0.975	3.007e-02	1.309e-03
2.850	1.000	2.976e-02	1.275e-03
2.850	1.025	2.946e-02	1.242e-03
2.850	1.050	2.916e-02	1.210e-03
2.850	1.075	2.887e-02	1.180e-03
2.850	1.100	2.859e-02	1.151e-03
2.850	1.125	2.831e-02	1.123e-03
2.850	1.150	2.805e-02	1.096e-03
2.850	1.175	2.778e-02	1.071e-03
2.850	1.200	2.753e-02	1.046e-03
2.850	1.225	2.728e-02	1.023e-03
2.850	1.250	2.704e-02	1.000e-03
2.850	1.275	2.680e-02	9.784e-04
2.850	1.300	2.657e-02	9.578e-04
2.850	1.325	2.634e-02	9.380e-04
2.850	1.350	2.612e-02	9.191e-04
2.850	1.375	2.591e-02	9.010e-04
2.850	1.400	2.569e-02	8.837e-04
2.850	1.425	2.549e-02	8.671e-04
2.850	1.450	2.528e-02	8.512e-04
2.850	1.475	2.509e-02	8.360e-04
2.850	1.500	2.489e-02	8.215e-04
2.850	1.525	2.470e-02	8.076e-04
2.850	1.550	2.452e-02	7.943e-04
2.850	1.575	2.434e-02	7.815e-04
2.850	1.600	2.416e-02	7.693e-04
2.850	1.625	2.398e-02	7.577e-04
2.850	1.650	2.381e-02	7.465e-04
2.850	1.675	2.364e-02	7.359e-04
2.850	1.700	2.348e-02	7.256e-04
2.850	1.725	2.332e-02	7.159e-04
2.850	1.750	2.316e-02	7.065e-04
2.850	1.775	2.300e-02	6.975e-04
2.850	1.800	2.285e-02	6.889e-04
2.850	1.825	2.270e-02	6.807e-04
2.850	1.850	2.256e-02	6.728e-04
2.850	1.875	2.241e-02	6.652e-04
2.850	1.900	2.227e-02	6.579e-04
2.850	1.925	2.213e-02	6.510e-04
2.850	1.950	2.200e-02	6.443e-04
2.850	1.975	2.186e-02	6.378e-04
2.850	2.000	2.173e-02	6.317e-04
2.850	2.025	2.160e-02	6.257e-04
2.850	2.050	2.147e-02	6.200e-04
2.850	2.075	2.135e-02	6.145e-04
2.850	2.100	2.123e-02	6.092e-04
2.850	2.125	2.111e-02	6.041e-04
2.850	2.150	2.099e-02	5.992e-04
2.850	2.175	2.087e-02	5.944e-04
2.850	2.200	2.076e-02	5.898e-04
2.850	2.225	2.064e-02	5.854e-04
2.850	2.250	2.053e-02	5.811e-04
2.850	2.275	2.042e-02	5.770e-04
2.850	2.300	2.032e-02	5.730e-04
2.850	2.325	2.021e-02	5.691e-04
2.850	2.350	2.011e-02	5.654e-04
2.850	2.375	2.000e-02	5.617e-04
2.850	2.400	1.990e-02	5.582e-04
2.850	2.425	1.980e-02	5.548e-04
2.850	2.450	1.970e-02	5.514e-04
2.850	2.475	1.961e-02	5.482e-04
2.850	2.500	1.951e-02	5.451e-04
2.850	2.525	1.942e-02	5.420e-04
2.850	2.550	1.933e-02	5.390e-04
2.850	2.575	1.923e-02	5.362e-04
2.850	2.600	1.915e-02	5.333e-04
2.850	2.625	1.906e-02	5.306e-04
2.850	2.650	1.897e-02	5.279e-04
2.850	2.675	1.888e-02	5.253e-04
2.850	2.700	1.880e-02	5.227e-04
2.850	2.725	1.871e-02	5.203e-04
2.850	2.750	1.863e-02	5.178e-04
2.850	2.775	1.855e-02	5.155e-04
2.850	2.800	1.847e-02	5.131e-04
2.850	2.825	1.839e-02	5.109e-04
2.850	2.850	1.831e-02	5.087e-04
2.875	0.000	5.170e-02	6.313e-03
2.875	0.025	5.135e-02	5.541e-03
2.875	0.050	5.076e-02	5.002e-03
2.875	0.075	5.005e-02	4.607e-03
2.875	0.100	4.928e-02	4.302e-03
2.875	0.125	4.847e-02	4.058e-03
2.875	0.150	4.766e-02	3.855e-03
2.875	0.175	4.684e-02	3.680e-03
2.875	0.200	4.604e-02	3.525e-03
2.875	0.225	4.525e-02	3.386e-03
2.875	0.250	4.448e-02	3.259e-03
2.875	0.275	4.373e-02	3.140e-03
2.875	0.300	4.300e-02	3.029e-03
2.875	0.325	4.229e-02	2.925e-03
2.875	0.350	4.160e-02	2.826e-03
2.875	0.375	4.094e-02	2.731e-03
2.875	0.400	4.029e-02	2.641e-03
2.875	0.425	3.967e-02	2.554e-03
2.875	0.450	3.907e-02	2.472e-03
2.875	0.475	3.848e-02	2.392e-03
2.875	0.500	3.792e-02	2.316e-03
2.875	0.525	3.737e-02	2.243e-03
2.875	0.550	3.685e-02	2.172e-03
2.875	0.575	3.633e-02	2.105e-03
2.875	0.600	3.584e-02	2.039e-03
2.875	0.625	3.536e-02	1.977e-03
2.875	0.650	3.489e-02	1.917e-03
2.875	0.675	3.444e-02	1.859e-03
2.875	0.700	3.400e-02	1.803e-03
2.875	0.725	3.358e-02	1.749e-03
2.875	0.750	3.317e-02	1.698e-03
2.875	0.775	3.277e-02	1.648e-03
2.875	0.800	3.238e-02	1.601e-03
2.875	0.825	3.200e-02	1.555e-03
2.875	0.850	3.163e-02	1.511e-03
2.875	0.875	3.128e-02	1.469e-03
2.875	0.900	3.093e-02	1.428e-03
2.875	0.925	3.059e-02	1.389e-03
2.875	0.950	3.026e-02	1.352e-03
2.875	0.975	2.995e-02	1.316e-03
2.875	1.000	2.963e-02	1.281e-03
2.875	1.025	2.933e-02	1.248e-03
2.875	1.050	2.904e-02	1.216e-03
2.875	1.075	2.875e-02	1.186e-03
2.875	1.100	2.847e-02	1.156e-03
2.875	1.125	2.820e-02	1.128e-03
2.875	1.150	2.793e-02	1.101e-03
2.875	1.175	2.767e-02	1.076e-03
2.875	1.200	2.742e-02	1.051e-03
2.875	1.225	2.717e-02	1.027e-03
2.875	1.250	2.693e-02	1.004e-03
2.875	1.275	2.669e-02	9.826e-04
2.875	1.300	2.646e-02	9.617e-04
2.875	1.325	2.623e-02	9.417e-04
2.875	1.350	2.601e-02	9.226e-04
2.875	1.375	2.580e-02	9.043e-04
2.875	1.400	2.559e-02	8.868e-04
2.875	1.425	2.538e-02	8.700e-04
2.875	1.450	2.518e-02	8.539e-04
2.875	1.475	2.498e-02	8.385e-04
2.875	1.500	2.479e-02	8.238e-04
2.875	1.525	2.460e-02	8.097e-04
2.875	1.550	2.442e-02	7.962e-04
2.875	1.575	2.423e-02	7.833e-04
2.875	1.600	2.406e-02	7.710e-04
2.875	1.625	2.388e-02	7.592e-04
2.875	1.650	2.371e-02	7.478e-04
2.875	1.675	2.355e-02	7.370e-04
2.875	1.700	2.338e-02	7.266e-04
2.875	1.725	2.322e-02	7.167e-04
2.875	1.750	2.306e-02	7.072e-04
2.875	1.775	2.291e-02	6.981e-04
2.875	1.800	2.276e-02	6.893e-04
2.875	1.825	2.261e-02	6.810e-04
2.875	1.850	2.246e-02	6.729e-04
2.875	1.875	2.232e-02	6.652e-04
2.875	1.900	2.218e-02	6.579e-04
2.875	1.925	2.204e-02	6.508e-04
2.875	1.950	2.191e-02	6.440e-04
2.875	1.975	2.177e-02	6.374e-04
2.875	2.000	2.164e-02	6.312e-04
2.875	2.025	2.151e-02	6.251e-04
2.875	2.050	2.139e-02	6.193e-04
2.875	2.075	2.126e-02	6.137e-04
2.875	2.100	2.114e-02	6.084e-04
2.875	2.125	2.102e-02	6.032e-04
2.875	2.150	2.090e-02	5.982e-04
2.875	2.175	2.078e-02	5.934e-04
2.875	2.200	2.067e-02	5.887e-04
2.875	2.225	2.056e-02	5.842e-04
2.875	2.250	2.045e-02	5.799e-04
2.875	2.275	2.034e-02	5.757e-04
2.875	2.300	2.023e-02	5.716e-04
2.875	2.325	2.013e-02	5.677e-04
2.875	2.350	2.002e-02	5.639e-04
2.875	2.375	1.992e-02	5.602e-04
2.875	2.400	1.982e-02	5.566e-04
2.875	2.425	1.972e-02	5.532e-04
2.875	2.450	1.962e-02	5.498e-04
2.875	2.475	1.953e-02	5.465e-04
2.875	2.500	1.943e-02	5.433e-04
2.875	2.525	1.934e-02	5.402e-04
2.875	2.550	1.925e-02	5.372e-04
2.875	2.575	1.915e-02	5.343e-04
2.875	2.600	1.906e-02	5.314e-04
2.875	2.625	1.898e-02	5.287e-04
2.875	2.650	1.889e-02	5.260e-04
2.875	2.675	1.880e-02	5.233e-04
2.875	2.700	1.872e-02	5.207e-04
2.875	2.725	1.864e-02	5.182e-04
2.875	2.750	1.855e-02	5.158e-04
2.875	2.775	1.847e-02	5.134e-04
2.875	2.800	1.839e-02	5.110e-04
2.875	2.825	1.831e-02	5.087e-04
2.875	2.850	1.824e-02	5.065e-04
2.875	2.875	1.816e-02	5.043e-04
2.900	0.000	5.134e-02	6.334e-03
2.900	0.025	5.101e-02	5.556e-03
2.900	0.050	5.044e-02	5.014e-03
2.900	0.075	4.975e-02	4.616e-03
2.900	0.100	4.899e-02	4.310e-03
2.900	0.125	4.820e-02	4.064e-03
2.900	0.150	4.739e-02	3.861e-03
2.900	0.175	4.659e-02	3.685e-03
2.900	0.200	4.579e-02	3.531e-03
2.900	0.225	4.501e-02	3.392e-03
2.900	0.250	4.425e-02	3.264e-03
2.900	0.275	4.351e-02	3.146e-03
2.900	0.300	4.278e-02	3.036e-03
2.900	0.325	4.208e-02	2.931e-03
2.900	0.350	4.140e-02	2.832e-03
2.900	0.375	4.074e-02	2.738e-03
2.900	0.400	4.010e-02	2.648e-03
2.900	0.425	3.949e-02	2.562e-03
2.900	0.450	3.889e-02	2.479e-03
2.900	0.475	3.831e-02	2.400e-03
2.900	0.500	3.775e-02	2.324e-03
2.900	0.525	3.721e-02	2.251e-03
2.900	0.550	3.668e-02	2.180e-03
2.900	0.575	3.617e-02	2.113e-03
2.900	0.600	3.568e-02	2.048e-03
2.900	0.625	3.520e-02	1.985e-03
2.900	0.650	3.474e-02	1.925e-03
2.900	0.675	3.429e-02	1.867e-03
2.900	0.700	3.386e-02	1.811e-03
2.900	0.725	3.343e-02	1.757e-03
2.900	0.750	3.302e-02	1.706e-03
2.900	0.775	3.263e-02	1.656e-03
2.900	0.800	3.224e-02	1.608e-03
2.900	0.825	3.186e-02	1.562e-03
2.900	0.850	3.150e-02	1.518e-03
2.900	0.875	3.114e-02	1.476e-03
2.900	0.900	3.080e-02	1.435e-03
2.900	0.925	3.046e-02	1.396e-03
2.900	0.950	3.014e-02	1.358e-03
2.900	0.975	2.982e-02	1.322e-03
2.900	1.000	2.951e-02	1.287e-03
2.900	1.025	2.921e-02	1.254e-03
2.900	1.050	2.892e-02	1.222e-03
2.900	1.075	2.863e-02	1.191e-03
2.900	1.100	2.835e-02	1.162e-03
2.900	1.125	2.808e-02	1.134e-03
2.900	1.150	2.781e-02	1.107e-03
2.900	1.175	2.756e-02	1.081e-03
2.900	1.200	2.730e-02	1.056e-03
2.900	1.225	2.706e-02	1.032e-03
2.900	1.250	2.682e-02	1.009e-03
2.900	1.275	2.658e-02	9.868e-04
2.900	1.300	2.635e-02	9.657e-04
2.900	1.325	2.613e-02	9.455e-04
2.900	1.350	2.591e-02	9.262e-04
2.900	1.375	2.569e-02	9.077e-04
2.900	1.400	2.548e-02	8.900e-04
2.900	1.425	2.528e-02	8.730e-04
2.900	1.450	2.508e-02	8.567e-04
2.900	1.475	2.488e-02	8.411e-04
2.900	1.500	2.469e-02	8.262e-04
2.900	1.525	2.450e-02	8.120e-04
2.900	1.550	2.432e-02	7.983e-04
2.900	1.575	2.414e-02	7.852e-04
2.900	1.600	2.396e-02	7.727e-04
2.900	1.625	2.379e-02	7.607e-04
2.900	1.650	2.362e-02	7.492e-04
2.900	1.675	2.345e-02	7.382e-04
2.900	1.700	2.329e-02	7.277e-04
2.900	1.725	2.313e-02	7.176e-04
2.900	1.750	2.297e-02	7.080e-04
2.900	1.775	2.282e-02	6.987e-04
2.900	1.800	2.266e-02	6.898e-04
2.900	1.825	2.252e-02	6.813e-04
2.900	1.850	2.237e-02	6.732e-04
2.900	1.875	2.223e-02	6.654e-04
2.900	1.900	2.209e-02	6.579e-04
2.900	1.925	2.195e-02	6.507e-04
2.900	1.950	2.182e-02	6.438e-04
2.900	1.975	2.168e-02	6.371e-04
2.900	2.000	2.155e-02	6.307e-04
2.900	2.025	2.142e-02	6.246e-04
2.900	2.050	2.130e-02	6.187e-04
2.900	2.075	2.117e-02	6.130e-04
2.900	2.100	2.105e-02	6.076e-04
2.900	2.125	2.093e-02	6.023e-04
2.900	2.150	2.081e-02	5.972e-04
2.900	2.175	2.070e-02	5.923e-04
2.900	2.200	2.058e-02	5.876e-04
2.900	2.225	2.047e-02	5.831e-04
2.900	2.250	2.036e-02	5.787e-04
2.900	2.275	2.025e-02	5.744e-04
2.900	2.300	2.015e-02	5.703e-04
2.900	2.325	2.004e-02	5.663e-04
2.900	2.350	1.994e-02	5.625e-04
2.900	2.375	1.984e-02	5.587e-04
2.900	2.400	1.974e-02	5.551e-04
2.900	2.425	1.964e-02	5.516e-04
2.900	2.450	1.954e-02	5.482e-04
2.900	2.475	1.944e-02	5.449e-04
2.900	2.500	1.935e-02	5.416e-04
2.900	2.525	1.926e-02	5.385e-04
2.900	2.550	1.917e-02	5.355e-04
2.900	2.575	1.907e-02	5.325e-04
2.900	2.600	1.899e-02	5.296e-04
2.900	2.625	1.890e-02	5.268e-04
2.900	2.650	1.881e-02	5.241e-04
2.900	2.675	1.873e-02	5.214e-04
2.900	2.700	1.864e-02	5.188e-04
2.900	2.725	1.856e-02	5.162e-04
2.900	2.750	1.848e-02	5.137e-04
2.900	2.775	1.840e-02	5.113e-04
2.900	2.800	1.832e-02	5.090e-04
2.900	2.825	1.824e-02	5.066e-04
2.900	2.850	1.816e-02	5.044e-04
2.900	2.875	1.808e-02	5.022e-04
2.900	2.900	1.801e-02	5.000e-04
2.925	0.000	5.099e-02	6.354e-03
2.925	0.025	5.068e-02	5.571e-03
2.925	0.050	5.013e-02	5.025e-03
2.925	0.075	4.945e-02	4.624e-03
2.925	0.100	4.871e-02	4.317e-03
2.925	0.125	4.793e-02	4.071e-03
2.925	0.150	4.713e-02	3.866e-03
2.925	0.175	4.634e-02	3.691e-03
2.925	0.200	4.555e-02	3.536e-03
2.925	0.225	4.478e-02	3.397e-03
2.925	0.250	4.403e-02	3.270e-03
2.925	0.275	4.329e-02	3.152e-03
2.925	0.300	4.257e-02	3.042e-03
2.925	0.325	4.188e-02	2.938e-03
2.925	0.350	4.120e-02	2.839e-03
2.925	0.375	4.055e-02	2.745e-03
2.925	0.400	3.992e-02	2.655e-03
2.925	0.425	3.930e-02	2.569e-03
2.925	0.450	3.871e-02	2.487e-03
2.925	0.475	3.813e-02	2.408e-03
2.925	0.500	3.758e-02	2.332e-03
2.925	0.525	3.704e-02	2.259e-03
2.925	0.550	3.652e-02	2.188e-03
2.925	0.575	3.601e-02	2.121e-03
2.925	0.600	3.552e-02	2.056e-03
2.925	0.625	3.505e-02	1.993e-03
2.925	0.650	3.459e-02	1.933e-03
2.925	0.675	3.414e-02	1.875e-03
2.925	0.700	3.371e-02	1.819e-03
2.925	0.725	3.329e-02	1.765e-03
2.925	0.750	3.288e-02	1.713e-03
2.925	0.775	3.249e-02	1.664e-03
2.925	0.800	3.210e-02	1.616e-03
2.925	0.825	3.173e-02	1.570e-03
2.925	0.850	3.137e-02	1.526e-03
2.925	0.875	3.101e-02	1.483e-03
2.925	0.900	3.067e-02	1.442e-03
2.925	0.925	3.034e-02	1.403e-03
2.925	0.950	3.001e-02	1.365e-03
2.925	0.975	2.970e-02	1.329e-03
2.925	1.000	2.939e-02	1.294e-03
2.925	1.025	2.909e-02	1.260e-03
2.925	1.050	2.880e-02	1.228e-03
2.925	1.075	2.851e-02	1.197e-03
2.925	1.100	2.824e-02	1.168e-03
2.925	1.125	2.796e-02	1.139e-03
2.925	1.150	2.770e-02	1.112e-03
2.925	1.175	2.744e-02	1.086e-03
2.925	1.200	2.719e-02	1.060e-03
2.925	1.225	2.695e-02	1.036e-03
2.925	1.250	2.671e-02	1.013e-03
2.925	1.275	2.647e-02	9.910e-04
2.925	1.300	2.624e-02	9.698e-04
2.925	1.325	2.602e-02	9.494e-04
2.925	1.350	2.580e-02	9.299e-04
2.925	1.375	2.559e-02	9.111e-04
2.925	1.400	2.538e-02	8.932e-04
2.925	1.425	2.518e-02	8.760e-04
2.925	1.450	2.498e-02	8.596e-04
2.925	1.475	2.478e-02	8.438e-04
2.925	1.500	2.459e-02	8.287e-04
2.925	1.525	2.440e-02	8.143e-04
2.925	1.550	2.422e-02	8.004e-04
2.925	1.575	2.404e-02	7.872e-04
2.925	1.600	2.386e-02	7.745e-04
2.925	1.625	2.369e-02	7.623e-04
2.925	1.650	2.352e-02	7.507e-04
2.925	1.675	2.335e-02	7.395e-04
2.925	1.700	2.319e-02	7.289e-04
2.925	1.725	2.303e-02	7.186e-04
2.925	1.750	2.288e-02	7.088e-04
2.925	1.775	2.272e-02	6.994e-04
2.925	1.800	2.257e-02	6.904e-04
2.925	1.825	2.242e-02	6.818e-04
2.925	1.850	2.228e-02	6.735e-04
2.925	1.875	2.214e-02	6.656e-04
2.925	1.900	2.200e-02	6.580e-04
2.925	1.925	2.186e-02	6.506e-04
2.925	1.950	2.173e-02	6.436e-04
2.925	1.975	2.159e-02	6.369e-04
2.925	2.000	2.146e-02	6.304e-04
2.925	2.025	2.134e-02	6.242e-04
2.925	2.050	2.121e-02	6.182e-04
2.925	2.075	2.109e-02	6.124e-04
2.925	2.100	2.097e-02	6.069e-04
2.925	2.125	2.085e-02	6.015e-04
2.925	2.150	2.073e-02	5.964e-04
2.925	2.175	2.061e-02	5.914e-04
2.925	2.200	2.050e-02	5.866e-04
2.925	2.225	2.039e-02	5.820e-04
2.925	2.250	2.028e-02	5.775e-04
2.925	2.275	2.017e-02	5.732e-04
2.925	2.300	2.006e-02	5.690e-04
2.925	2.325	1.996e-02	5.650e-04
2.925	2.350	1.986e-02	5.611e-04
2.925	2.375	1.976e-02	5.573e-04
2.925	2.400	1.966e-02	5.536e-04
2.925	2.425	1.956e-02	5.501e-04
2.925	2.450	1.946e-02	5.466e-04
2.925	2.475	1.936e-02	5.433e-04
2.925	2.500	1.927e-02	5.400e-04
2.925	2.525	1.918e-02	5.368e-04
2.925	2.550	1.909e-02	5.337e-04
2.925	2.575	1.900e-02	5.307e-04
2.925	2.600	1.891e-02	5.278e-04
2.925	2.625	1.882e-02	5.250e-04
2.925	2.650	1.873e-02	5.222e-04
2.925	2.675	1.865e-02	5.195e-04
2.925	2.700	1.856e-02	5.169e-04
2.925	2.725	1.848e-02	5.143e-04
2.925	2.750	1.840e-02	5.118e-04
2.925	2.775	1.832e-02	5.093e-04
2.925	2.800	1.824e-02	5.069e-04
2.925	2.825	1.816e-02	5.046e-04
2.925	2.850	1.808e-02	5.023e-04
2.925	2.875	1.801e-02	5.001e-04
2.925	2.900	1.793e-02	4.979e-04
2.925	2.925	1.786e-02	4.957e-04
2.950	0.000	5.064e-02	6.374e-03
2.950	0.025	5.035e-02	5.585e-03
2.950	0.050	4.982e-02	5.036e-03
2.950	0.075	4.916e-02	4.633e-03
2.950	0.100	4.843e-02	4.324e-03
2.950	0.125	4.766e-02	4.077e-03
2.950	0.150	4.688e-02	3.872e-03
2.950	0.175	4.609e-02	3.696e-03
2.950	0.200	4.532e-02	3.542e-03
2.950	0.225	4.455e-02	3.403e-03
2.950	0.250	4.380e-02	3.276e-03
2.950	0.275	4.308e-02	3.158e-03
2.950	0.300	4.237e-02	3.048e-03
2.950	0.325	4.168e-02	2.944e-03
2.950	0.350	4.101e-02	2.846e-03
2.950	0.375	4.036e-02	2.752e-03
2.950	0.400	3.973e-02	2.662e-03
2.950	0.425	3.912e-02	2.576e-03
2.950	0.450	3.853e-02	2.494e-03
2.950	0.475	3.796e-02	2.415e-03
2.950	0.500	3.741e-02	2.339e-03
2.950	0.525	3.688e-02	2.266e-03
2.950	0.550	3.636e-02	2.196e-03
2.950	0.575	3.586e-02	2.128e-03
2.950	0.600	3.537e-02	2.063e-03
2.950	0.625	3.490e-02	2.001e-03
2.950	0.650	3.444e-02	1.941e-03
2.950	0.675	3.400e-02	1.882e-03
2.950	0.700	3.357e-02	1.827e-03
2.950	0.725	3.315e-02	1.773e-03
2.950	0.750	3.274e-02	1.721e-03
2.950	0.775	3.235e-02	1.671e-03
2.950	0.800	3.197e-02	1.623e-03
2.950	0.825	3.160e-02	1.577e-03
2.950	0.850	3.124e-02	1.533e-03
2.950	0.875	3.089e-02	1.490e-03
2.950	0.900	3.055e-02	1.449e-03
2.950	0.925	3.021e-02	1.410e-03
2.950	0.950	2.989e-02	1.372e-03
2.950	0.975	2.958e-02	1.335e-03
2.950	1.000	2.927e-02	1.300e-03
2.950	1.025	2.897e-02	1.267e-03
2.950	1.050	2.868e-02	1.234e-03
2.950	1.075	2.840e-02	1.203e-03
2.950	1.100	2.812e-02	1.173e-03
2.950	1.125	2.785e-02	1.145e-03
2.950	1.150	2.759e-02	1.117e-03
2.950	1.175	2.733e-02	1.091e-03
2.950	1.200	2.708e-02	1.065e-03
2.950	1.225	2.684e-02	1.041e-03
2.950	1.250	2.660e-02	1.018e-03
2.950	1.275	2.637e-02	9.953e-04
2.950	1.300	2.614e-02	9.739e-04
2.950	1.325	2.592e-02	9.533e-04
2.950	1.350	2.570e-02	9.336e-04
2.950	1.375	2.549e-02	9.147e-04
2.950	1.400	2.528e-02	8.965e-04
2.950	1.425	2.507e-02	8.792e-04
2.950	1.450	2.487e-02	8.625e-04
2.950	1.475	2.468e-02	8.466e-04
2.950	1.500	2.449e-02	8.313e-04
2.950	1.525	2.430e-02	8.167e-04
2.950	1.550	2.412e-02	8.027e-04
2.950	1.575	2.394e-02	7.892e-04
2.950	1.600	2.377e-02	7.764e-04
2.950	1.625	2.359e-02	7.640e-04
2.950	1.650	2.343e-02	7.522e-04
2.950	1.675	2.326e-02	7.409e-04
2.950	1.700	2.310e-02	7.301e-04
2.950	1.725	2.294e-02	7.197e-04
2.950	1.750	2.278e-02	7.098e-04
2.950	1.775	2.263e-02	7.002e-04
2.950	1.800	2.248e-02	6.911e-04
2.950	1.825	2.233e-02	6.823e-04
2.950	1.850	2.219e-02	6.739e-04
2.950	1.875	2.205e-02	6.659e-04
2.950	1.900	2.191e-02	6.581e-04
2.950	1.925	2.177e-02	6.507e-04
2.950	1.950	2.164e-02	6.436e-04
2.950	1.975	2.151e-02	6.367e-04
2.950	2.000	2.138e-02	6.301e-04
2.950	2.025	2.125e-02	6.238e-04
2.950	2.050	2.113e-02	6.177e-04
2.950	2.075	2.100e-02	6.119e-04
2.950	2.100	2.088e-02	6.062e-04
2.950	2.125	2.076e-02	6.008e-04
2.950	2.150	2.065e-02	5.956e-04
2.950	2.175	2.053e-02	5.905e-04
2.950	2.200	2.042e-02	5.857e-04
2.950	2.225	2.031e-02	5.810e-04
2.950	2.250	2.020e-02	5.764e-04
2.950	2.275	2.009e-02	5.721e-04
2.950	2.300	1.998e-02	5.678e-04
2.950	2.325	1.988e-02	5.637e-04
2.950	2.350	1.978e-02	5.598e-04
2.950	2.375	1.967e-02	5.559e-04
2.950	2.400	1.958e-02	5.522e-04
2.950	2.425	1.948e-02	5.486e-04
2.950	2.450	1.938e-02	5.451e-04
2.950	2.475	1.929e-02	5.417e-04
2.950	2.500	1.919e-02	5.384e-04
2.950	2.525	1.910e-02	5.352e-04
2.950	2.550	1.901e-02	5.321e-04
2.950	2.575	1.892e-02	5.290e-04
2.950	2.600	1.883e-02	5.261e-04
2.950	2.625	1.874e-02	5.232e-04
2.950	2.650	1.866e-02	5.204e-04
2.950	2.675	1.857e-02	5.177e-04
2.950	2.700	1.849e-02	5.150e-04
2.950	2.725	1.841e-02	5.124e-04
2.950	2.750	1.832e-02	5.099e-04
2.950	2.775	1.824e-02	5.074e-04
2.950	2.800	1.816e-02	5.050e-04
2.950	2.825	1.809e-02	5.026e-04
2.950	2.850	1.801e-02	5.003e-04
2.950	2.875	1.793e-02	4.980e-04
2.950	2.900	1.786e-02	4.958e-04
2.950	2.925	1.778e-02	4.936e-04
2.950	2.950	1.771e-02	4.915e-04
2.975	0.000	5.030e-02	6.394e-03
2.975	0.025	5.003e-02	5.600e-03
2.975	0.050	4.952e-02	5.046e-03
2.975	0.075	4.887e-02	4.641e-03
2.975	0.100	4.815e-02	4.330e-03
2.975	0.125	4.740e-02	4.082e-03
2.975	0.150	4.663e-02	3.877e-03
2.975	0.175	4.585e-02	3.701e-03
2.975	0.200	4.508e-02	3.547e-03
2.975	0.225	4.433e-02	3.408e-03
2.975	0.250	4.359e-02	3.281e-03
2.975	0.275	4.286e-02	3.164e-03
2.975	0.300	4.216e-02	3.054e-03
2.975	0.325	4.148e-02	2.950e-03
2.975	0.350	4.081e-02	2.852e-03
2.975	0.375	4.017e-02	2.758e-03
2.975	0.400	3.955e-02	2.669e-03
2.975	0.425	3.894e-02	2.584e-03
2.975	0.450	3.836e-02	2.501e-03
2.975	0.475	3.779e-02	2.423e-03
2.975	0.500	3.724e-02	2.347e-03
2.975	0.525	3.671e-02	2.274e-03
2.975	0.550	3.620e-02	2.204e-03
2.975	0.575	3.570e-02	2.136e-03
2.975	0.600	3.522e-02	2.071e-03
2.975	0.625	3.475e-02	2.009e-03
2.975	0.650	3.429e-02	1.948e-03
2.975	0.675	3.385e-02	1.890e-03
2.975	0.700	3.343e-02	1.834e-03
2.975	0.725	3.301e-02	1.781e-03
2.975	0.750	3.261e-02	1.729e-03
2.975	0.775	3.222e-02	1.679e-03
2.975	0.800	3.184e-02	1.631e-03
2.975	0.825	3.147e-02	1.585e-03
2.975	0.850	3.111e-02	1.540e-03
2.975	0.875	3.076e-02	1.497e-03
2.975	0.900	3.042e-02	1.456e-03
2.975	0.925	3.009e-02	1.417e-03
2.975	0.950	2.977e-02	1.378e-03
2.975	0.975	2.946e-02	1.342e-03
2.975	1.000	2.915e-02	1.307e-03
2.975	1.025	2.885e-02	1.273e-03
2.975	1.050	2.856e-02	1.240e-03
2.975	1.075	2.828e-02	1.209e-03
2.975	1.100	2.801e-02	1.179e-03
2.975	1.125	2.774e-02	1.150e-03
2.975	1.150	2.748e-02	1.122e-03
2.975	1.175	2.722e-02	1.096e-03
2.975	1.200	2.697e-02	1.070e-03
2.975	1.225	2.673e-02	1.046e-03
2.975	1.250	2.649e-02	1.022e-03
2.975	1.275	2.626e-02	9.997e-04
2.975	1.300	2.603e-02	9.780e-04
2.975	1.325	2.581e-02	9.573e-04
2.975	1.350	2.560e-02	9.373e-04
2.975	1.375	2.538e-02	9.182e-04
2.975	1.400	2.518e-02	8.999e-04
2.975	1.425	2.497e-02	8.824e-04
2.975	1.450	2.478e-02	8.655e-04
2.975	1.475	2.458e-02	8.494e-04
2.975	1.500	2.439e-02	8.340e-04
2.975	1.525	2.421e-02	8.191e-04
2.975	1.550	2.402e-02	8.049e-04
2.975	1.575	2.385e-02	7.913e-04
2.975	1.600	2.367e-02	7.783e-04
2.975	1.625	2.350e-02	7.658e-04
2.975	1.650	2.333e-02	7.539e-04
2.975	1.675	2.317e-02	7.424e-04
2.975	1.700	2.301e-02	7.314e-04
2.975	1.725	2.285e-02	7.209e-04
2.975	1.750	2.269e-02	7.108e-04
2.975	1.775	2.254e-02	7.011e-04
2.975	1.800	2.239e-02	6.918e-04
2.975	1.825	2.225e-02	6.829e-04
2.975	1.850	2.210e-02	6.744e-04
2.975	1.875	2.196e-02	6.662e-04
2.975	1.900	2.182e-02	6.584e-04
2.975	1.925	2.169e-02	6.508e-04
2.975	1.950	2.155e-02	6.436e-04
2.975	1.975	2.142e-02	6.366e-04
2.975	2.000	2.129e-02	6.299e-04
2.975	2.025	2.116e-02	6.235e-04
2.975	2.050	2.104e-02	6.173e-04
2.975	2.075	2.092e-02	6.114e-04
2.975	2.100	2.080e-02	6.057e-04
2.975	2.125	2.068e-02	6.001e-04
2.975	2.150	2.056e-02	5.948e-04
2.975	2.175	2.045e-02	5.897e-04
2.975	2.200	2.034e-02	5.848e-04
2.975	2.225	2.022e-02	5.800e-04
2.975	2.250	2.012e-02	5.754e-04
2.975	2.275	2.001e-02	5.710e-04
2.975	2.300	1.990e-02	5.667e-04
2.975	2.325	1.980e-02	5.625e-04
2.975	2.350	1.970e-02	5.585e-04
2.975	2.375	1.960e-02	5.546e-04
2.975	2.400	1.950e-02	5.508e-04
2.975	2.425	1.940e-02	5.472e-04
2.975	2.450	1.930e-02	5.436e-04
2.975	2.475	1.921e-02	5.402e-04
2.975	2.500	1.911e-02	5.369e-04
2.975	2.525	1.902e-02	5.336e-04
2.975	2.550	1.893e-02	5.304e-04
2.975	2.575	1.884e-02	5.274e-04
2.975	2.600	1.875e-02	5.244e-04
2.975	2.625	1.867e-02	5.215e-04
2.975	2.650	1.858e-02	5.186e-04
2.975	2.675	1.850e-02	5.159e-04
2.975	2.700	1.841e-02	5.132e-04
2.975	2.725	1.833e-02	5.105e-04
2.975	2.750	1.825e-02	5.080e-04
2.975	2.775	1.817e-02	5.055e-04
2.975	2.800	1.809e-02	5.030e-04
2.975	2.825	1.801e-02	5.006e-04
2.975	2.850	1.794e-02	4.983e-04
2.975	2.875	1.786e-02	4.960e-04
2.975	2.900	1.779e-02	4.938e-04
2.975	2.925	1.771e-02	4.916e-04
2.975	2.950	1.764e-02	4.894e-04
2.975	2.975	1.757e-02	4.873e-04
3.000	0.000	4.996e-02	6.413e-03
3.000	0.025	4.971e-02	5.614e-03
3.000	0.050	4.921e-02	5.057e-03
3.000	0.075	4.858e-02	4.649e-03
3.000	0.100	4.788e-02	4.337e-03
3.000	0.125	4.714e-02	4.088e-03
3.000	0.150	4.638e-02	3.882e-03
3.000	0.175	4.561e-02	3.706e-03
3.000	0.200	4.485e-02	3.552e-03
3.000	0.225	4.410e-02	3.413e-03
3.000	0.250	4.337e-02	3.286e-03
3.000	0.275	4.266e-02	3.169e-03
3.000	0.300	4.196e-02	3.060e-03
3.000	0.325	4.128e-02	2.956e-03
3.000	0.350	4.062e-02	2.858e-03
3.000	0.375	3.999e-02	2.765e-03
3.000	0.400	3.937e-02	2.676e-03
3.000	0.425	3.877e-02	2.590e-03
3.000	0.450	3.819e-02	2.509e-03
3.000	0.475	3.762e-02	2.430e-03
3.000	0.500	3.708e-02	2.354e-03
3.000	0.525	3.655e-02	2.281e-03
3.000	0.550	3.604e-02	2.211e-03
3.000	0.575	3.555e-02	2.144e-03
3.000	0.600	3.507e-02	2.079e-03
3.000	0.625	3.460e-02	2.016e-03
3.000	0.650	3.415e-02	1.956e-03
3.000	0.675	3.371e-02	1.898e-03
3.000	0.700	3.329e-02	1.842e-03
3.000	0.725	3.287e-02	1.788e-03
3.000	0.750	3.247e-02	1.736e-03
3.000	0.775	3.208e-02	1.686e-03
3.000	0.800	3.171e-02	1.638e-03
3.000	0.825	3.134e-02	1.592e-03
3.000	0.850	3.098e-02	1.547e-03
3.000	0.875	3.063e-02	1.504e-03
3.000	0.900	3.030e-02	1.463e-03
3.000	0.925	2.997e-02	1.423e-03
3.000	0.950	2.965e-02	1.385e-03
3.000	0.975	2.934e-02	1.348e-03
3.000	1.000	2.903e-02	1.313e-03
3.000	1.025	2.874e-02	1.279e-03
3.000	1.050	2.845e-02	1.246e-03
3.000	1.075	2.817e-02	1.215e-03
3.000	1.100	2.790e-02	1.185e-03
3.000	1.125	2.763e-02	1.156e-03
3.000	1.150	2.737e-02	1.128e-03
3.000	1.175	2.711e-02	1.101e-03
3.000	1.200	2.687e-02	1.075e-03
3.000	1.225	2.662e-02	1.051e-03
3.000	1.250	2.639e-02	1.027e-03
3.000	1.275	2.616e-02	1.004e-03
3.000	1.300	2.593e-02	9.822e-04
3.000	1.325	2.571e-02	9.613e-04
3.000	1.350	2.549e-02	9.412e-04
3.000	1.375	2.528e-02	9.219e-04
3.000	1.400	2.508e-02	9.034e-04
3.000	1.425	2.488e-02	8.856e-04
3.000	1.450	2.468e-02	8.686e-04
3.000	1.475	2.448e-02	8.523e-04
3.000	1.500	2.430e-02	8.367e-04
3.000	1.525	2.411e-02	8.217e-04
3.000	1.550	2.393e-02	8.073e-04
3.000	1.575	2.375e-02	7.935e-04
3.000	1.600	2.358e-02	7.803e-04
3.000	1.625	2.341e-02	7.677e-04
3.000	1.650	2.324e-02	7.556e-04
3.000	1.675	2.308e-02	7.439e-04
3.000	1.700	2.292e-02	7.328e-04
3.000	1.725	2.276e-02	7.221e-04
3.000	1.750	2.260e-02	7.119e-04
3.000	1.775	2.245e-02	7.021e-04
3.000	1.800	2.230e-02	6.926e-04
3.000	1.825	2.216e-02	6.836e-04
3.000	1.850	2.201e-02	6.749e-04
3.000	1.875	2.187e-02	6.666e-04
3.000	1.900	2.174e-02	6.587e-04
3.000	1.925	2.160e-02	6.510e-04
3.000	1.950	2.147e-02	6.436e-04
3.000	1.975	2.134e-02	6.366e-04
3.000	2.000	2.121e-02	6.298e-04
3.000	2.025	2.108e-02	6.233e-04
3.000	2.050	2.096e-02	6.170e-04
3.000	2.075	2.083e-02	6.110e-04
3.000	2.100	2.071e-02	6.051e-04
3.000	2.125	2.060e-02	5.996e-04
3.000	2.150	2.048e-02	5.942e-04
3.000	2.175	2.037e-02	5.890e-04
3.000	2.200	2.025e-02	5.840e-04
3.000	2.225	2.014e-02	5.791e-04
3.000	2.250	2.004e-02	5.745e-04
3.000	2.275	1.993e-02	5.699e-04
3.000	2.300	1.982e-02	5.656e-04
3.000	2.325	1.972e-02	5.614e-04
3.000	2.350	1.962e-02	5.573e-04
3.000	2.375	1.952e-02	5.533e-04
3.000	2.400	1.942e-02	5.495e-04
3.000	2.425	1.932e-02	5.458e-04
3.000	2.450	1.922e-02	5.422e-04
3.000	2.475	1.913e-02	5.387e-04
3.000	2.500	1.904e-02	5.354e-04
3.000	2.525	1.895e-02	5.321e-04
3.000	2.550	1.886e-02	5.289e-04
3.000	2.575	1.877e-02	5.258e-04
3.000	2.600	1.868e-02	5.227e-04
3.000	2.625	1.859e-02	5.198e-04
3.000	2.650	1.851e-02	5.169e-04
3.000	2.675	1.842e-02	5.141e-04
3.000	2.700	1.834e-02	5.114e-04
3.000	2.725	1.826e-02	5.087e-04
3.000	2.750	1.818e-02	5.061e-04
3.000	2.775	1.810e-02	5.036e-04
3.000	2.800	1.802e-02	5.011e-04
3.000	2.825	1.794e-02	4.987e-04
3.000	2.850	1.786e-02	4.963e-04
3.000	2.875	1.779e-02	4.940e-04
3.000	2.900	1.771e-02	4.918e-04
3.000	2.925	1.764e-02	4.896e-04
3.000	2.950	1.757e-02	4.874e-04
3.000	2.975	1.750e-02	4.853e-04
3.000	3.000	1.742e-02	4.832e-04
3.025	0.000	4.962e-02	6.432e-03
3.025	0.025	4.939e-02	5.628e-03
3.025	0.050	4.892e-02	5.067e-03
3.025	0.075	4.830e-02	4.657e-03
3.025	0.100	4.761e-02	4.343e-03
3.025	0.125	4.688e-02	4.094e-03
3.025	0.150	4.613e-02	3.887e-03
3.025	0.175	4.537e-02	3.711e-03
3.025	0.200	4.462e-02	3.556e-03
3.025	0.225	4.388e-02	3.418e-03
3.025	0.250	4.316e-02	3.292e-03
3.025	0.275	4.245e-02	3.175e-03
3.025	0.300	4.176e-02	3.065e-03
3.025	0.325	4.109e-02	2.962e-03
3.025	0.350	4.043e-02	2.864e-03
3.025	0.375	3.980e-02	2.771e-03
3.025	0.400	3.919e-02	2.683e-03
3.025	0.425	3.859e-02	2.597e-03
3.025	0.450	3.802e-02	2.516e-03
3.025	0.475	3.746e-02	2.437e-03
3.025	0.500	3.692e-02	2.362e-03
3.025	0.525	3.639e-02	2.289e-03
3.025	0.550	3.589e-02	2.219e-03
3.025	0.575	3.539e-02	2.152e-03
3.025	0.600	3.492e-02	2.087e-03
3.025	0.625	3.445e-02	2.024e-03
3.025	0.650	3.400e-02	1.964e-03
3.025	0.675	3.357e-02	1.906e-03
3.025	0.700	3.315e-02	1.850e-03
3.025	0.725	3.274e-02	1.796e-03
3.025	0.750	3.234e-02	1.744e-03
3.025	0.775	3.195e-02	1.694e-03
3.025	0.800	3.158e-02	1.646e-03
3.025	0.825	3.121e-02	1.599e-03
3.025	0.850	3.086e-02	1.555e-03
3.025	0.875	3.051e-02	1.512e-03
3.025	0.900	3.017e-02	1.470e-03
3.025	0.925	2.985e-02	1.430e-03
3.025	0.950	2.953e-02	1.392e-03
3.025	0.975	2.922e-02	1.355e-03
3.025	1.000	2.892e-02	1.319e-03
3.025	1.025	2.862e-02	1.285e-03
3.025	1.050	2.834e-02	1.252e-03
3.025	1.075	2.806e-02	1.221e-03
3.025	1.100	2.778e-02	1.190e-03
3.025	1.125	2.752e-02	1.161e-03
3.025	1.150	2.726e-02	1.133e-03
3.025	1.175	2.701e-02	1.106e-03
3.025	1.200	2.676e-02	1.080e-03
3.025	1.225	2.652e-02	1.055e-03
3.025	1.250	2.628e-02	1.031e-03
3.025	1.275	2.605e-02	1.009e-03
3.025	1.300	2.583e-02	9.865e-04
3.025	1.325	2.561e-02	9.653e-04
3.025	1.350	2.539e-02	9.450e-04
3.025	1.375	2.518e-02	9.256e-04
3.025	1.400	2.498e-02	9.069e-04
3.025	1.425	2.478e-02	8.889e-04
3.025	1.450	2.458e-02	8.718e-04
3.025	1.475	2.439e-02	8.553e-04
3.025	1.500	2.420e-02	8.394e-04
3.025	1.525	2.402e-02	8.243e-04
3.025	1.550	2.384e-02	8.097e-04
3.025	1.575	2.366e-02	7.958e-04
3.025	1.600	2.348e-02	7.824e-04
3.025	1.625	2.332e-02	7.696e-04
3.025	1.650	2.315e-02	7.573e-04
3.025	1.675	2.299e-02	7.455e-04
3.025	1.700	2.283e-02	7.343e-04
3.025	1.725	2.267e-02	7.234e-04
3.025	1.750	2.251e-02	7.130e-04
3.025	1.775	2.236e-02	7.031e-04
3.025	1.800	2.222e-02	6.935e-04
3.025	1.825	2.207e-02	6.844e-04
3.025	1.850	2.193e-02	6.756e-04
3.025	1.875	2.179e-02	6.671e-04
3.025	1.900	2.165e-02	6.590e-04
3.025	1.925	2.151e-02	6.513e-04
3.025	1.950	2.138e-02	6.438e-04
3.025	1.975	2.125e-02	6.366e-04
3.025	2.000	2.112e-02	6.297e-04
3.025	2.025	2.100e-02	6.231e-04
3.025	2.050	2.087e-02	6.167e-04
3.025	2.075	2.075e-02	6.106e-04
3.025	2.100	2.063e-02	6.047e-04
3.025	2.125	2.052e-02	5.990e-04
3.025	2.150	2.040e-02	5.935e-04
3.025	2.175	2.029e-02	5.883e-04
3.025	2.200	2.017e-02	5.832e-04
3.025	2.225	2.006e-02	5.783e-04
3.025	2.250	1.996e-02	5.735e-04
3.025	2.275	1.985e-02	5.690e-04
3.025	2.300	1.974e-02	5.645e-04
3.025	2.325	1.964e-02	5.603e-04
3.025	2.350	1.954e-02	5.561e-04
3.025	2.375	1.944e-02	5.521e-04
3.025	2.400	1.934e-02	5.483e-04
3.025	2.425	1.924e-02	5.445e-04
3.025	2.450	1.915e-02	5.409e-04
3.025	2.475	1.905e-02	5.373e-04
3.025	2.500	1.896e-02	5.339e-04
3.025	2.525	1.887e-02	5.306e-04
3.025	2.550	1.878e-02	5.273e-04
3.025	2.575	1.869e-02	5.242e-04
3.025	2.600	1.860e-02	5.211e-04
3.025	2.625	1.852e-02	5.181e-04
3.025	2.650	1.843e-02	5.152e-04
3.025	2.675	1.835e-02	5.124e-04
3.025	2.700	1.827e-02	5.097e-04
3.025	2.725	1.818e-02	5.070e-04
3.025	2.750	1.810e-02	5.043e-04
3.025	2.775	1.802e-02	5.018e-04
3.025	2.800	1.795e-02	4.993e-04
3.025	2.825	1.787e-02	4.968e-04
3.025	2.850	1.779e-02	4.945e-04
3.025	2.875	1.772e-02	4.921e-04
3.025	2.900	1.764e-02	4.898e-04
3.025	2.925	1.757e-02	4.876e-04
3.025	2.950	1.750e-02	4.854e-04
3.025	2.975	1.743e-02	4.833e-04
3.025	3.000	1.735e-02	4.812e-04
3.025	3.025	1.729e-02	4.791e-04
3.050	0.000	4.929e-02	6.451e-03
3.050	0.025	4.908e-02	5.641e-03
3.050	0.050	4.862e-02	5.077e-03
3.050	0.075	4.802e-02	4.665e-03
3.050	0.100	4.734e-02	4.350e-03
3.050	0.125	4.662e-02	4.099e-03
3.050	0.150	4.588e-02	3.892e-03
3.050	0.175	4.514e-02	3.716e-03
3.050	0.200	4.440e-02	3.561e-03
3.050	0.225	4.367e-02	3.423e-03
3.050	0.250	4.295e-02	3.297e-03
3.050	0.275	4.225e-02	3.180e-03
3.050	0.300	4.156e-02	3.071e-03
3.050	0.325	4.090e-02	2.968e-03
3.050	0.350	4.025e-02	2.871e-03
3.050	0.375	3.962e-02	2.778e-03
3.050	0.400	3.901e-02	2.689e-03
3.050	0.425	3.842e-02	2.604e-03
3.050	0.450	3.785e-02	2.523e-03
3.050	0.475	3.730e-02	2.444e-03
3.050	0.500	3.676e-02	2.369e-03
3.050	0.525	3.624e-02	2.296e-03
3.050	0.550	3.573e-02	2.226e-03
3.050	0.575	3.524e-02	2.159e-03
3.050	0.600	3.477e-02	2.094e-03
3.050	0.625	3.431e-02	2.032e-03
3.050	0.650	3.386e-02	1.971e-03
3.050	0.675	3.343e-02	1.913e-03
3.050	0.700	3.301e-02	1.857e-03
3.050	0.725	3.260e-02	1.803e-03
3.050	0.750	3.221e-02	1.751e-03
3.050	0.775	3.182e-02	1.701e-03
3.050	0.800	3.145e-02	1.653e-03
3.050	0.825	3.108e-02	1.607e-03
3.050	0.850	3.073e-02	1.562e-03
3.050	0.875	3.039e-02	1.519e-03
3.050	0.900	3.005e-02	1.477e-03
3.050	0.925	2.973e-02	1.437e-03
3.050	0.950	2.941e-02	1.399e-03
3.050	0.975	2.910e-02	1.361e-03
3.050	1.000	2.880e-02	1.326e-03
3.050	1.025	2.851e-02	1.291e-03
3.050	1.050	2.822e-02	1.258e-03
3.050	1.075	2.795e-02	1.227e-03
3.050	1.100	2.767e-02	1.196e-03
3.050	1.125	2.741e-02	1.167e-03
3.050	1.150	2.715e-02	1.138e-03
3.050	1.175	2.690e-02	1.111e-03
3.050	1.200	2.665e-02	1.085e-03
3.050	1.225	2.641e-02	1.060e-03
3.050	1.250	2.618e-02	1.036e-03
3.050	1.275	2.595e-02	1.013e-03
3.050	1.300	2.573e-02	9.908e-04
3.050	1.325	2.551e-02	9.694e-04
3.050	1.350	2.529e-02	9.490e-04
3.050	1.375	2.509e-02	9.293e-04
3.050	1.400	2.488e-02	9.104e-04
3.050	1.425	2.468e-02	8.923e-04
3.050	1.450	2.449e-02	8.749e-04
3.050	1.475	2.429e-02	8.583e-04
3.050	1.500	2.411e-02	8.423e-04
3.050	1.525	2.392e-02	8.270e-04
3.050	1.550	2.374e-02	8.122e-04
3.050	1.575	2.357e-02	7.981e-04
3.050	1.600	2.339e-02	7.846e-04
3.050	1.625	2.322e-02	7.716e-04
3.050	1.650	2.306e-02	7.592e-04
3.050	1.675	2.290e-02	7.472e-04
3.050	1.700	2.274e-02	7.358e-04
3.050	1.725	2.258e-02	7.248e-04
3.050	1.750	2.243e-02	7.143e-04
3.050	1.775	2.228e-02	7.042e-04
3.050	1.800	2.213e-02	6.945e-04
3.050	1.825	2.198e-02	6.852e-04
3.050	1.850	2.184e-02	6.763e-04
3.050	1.875	2.170e-02	6.677e-04
3.050	1.900	2.157e-02	6.595e-04
3.050	1.925	2.143e-02	6.516e-04
3.050	1.950	2.130e-02	6.440e-04
3.050	1.975	2.117e-02	6.367e-04
3.050	2.000	2.104e-02	6.297e-04
3.050	2.025	2.092e-02	6.230e-04
3.050	2.050	2.079e-02	6.165e-04
3.050	2.075	2.067e-02	6.103e-04
3.050	2.100	2.055e-02	6.043e-04
3.050	2.125	2.044e-02	5.986e-04
3.050	2.150	2.032e-02	5.930e-04
3.050	2.175	2.021e-02	5.876e-04
3.050	2.200	2.010e-02	5.825e-04
3.050	2.225	1.999e-02	5.775e-04
3.050	2.250	1.988e-02	5.727e-04
3.050	2.275	1.977e-02	5.680e-04
3.050	2.300	1.967e-02	5.636e-04
3.050	2.325	1.956e-02	5.592e-04
3.050	2.350	1.946e-02	5.550e-04
3.050	2.375	1.936e-02	5.510e-04
3.050	2.400	1.927e-02	5.470e-04
3.050	2.425	1.917e-02	5.432e-04
3.050	2.450	1.907e-02	5.395e-04
3.050	2.475	1.898e-02	5.360e-04
3.050	2.500	1.889e-02	5.325e-04
3.050	2.525	1.880e-02	5.291e-04
3.050	2.550	1.871e-02	5.258e-04
3.050	2.575	1.862e-02	5.227e-04
3.050	2.600	1.853e-02	5.196e-04
3.050	2.625	1.844e-02	5.165e-04
3.050	2.650	1.836e-02	5.136e-04
3.050	2.675	1.828e-02	5.107e-04
3.050	2.700	1.819e-02	5.080e-04
3.050	2.725	1.811e-02	5.052e-04
3.050	2.750	1.803e-02	5.026e-04
3.050	2.775	1.795e-02	5.000e-04
3.050	2.800	1.787e-02	4.975e-04
3.050	2.825	1.780e-02	4.950e-04
3.050	2.850	1.772e-02	4.926e-04
3.050	2.875	1.765e-02	4.902e-04
3.050	2.900	1.757e-02	4.879e-04
3.050	2.925	1.750e-02	4.857e-04
3.050	2.950	1.743e-02	4.835e-04
3.050	2.975	1.736e-02	4.813e-04
3.050	3.000	1.729e-02	4.792e-04
3.050	3.025	1.722e-02	4.771e-04
3.050	3.050	1.715e-02	4.751e-04
3.075	0.000	4.897e-02	6.469e-03
3.075	0.025	4.878e-02	5.654e-03
3.075	0.050	4.833e-02	5.087e-03
3.075	0.075	4.775e-02	4.672e-03
3.075	0.100	4.708e-02	4.356e-03
3.075	0.125	4.637e-02	4.104e-03
3.075	0.150	4.564e-02	3.897e-03
3.075	0.175	4.491e-02	3.720e-03
3.075	0.200	4.417e-02	3.566e-03
3.075	0.225	4.345e-02	3.428e-03
3.075	0.250	4.274e-02	3.302e-03
3.075	0.275	4.204e-02	3.185e-03
3.075	0.300	4.137e-02	3.076e-03
3.075	0.325	4.071e-02	2.974e-03
3.075	0.350	4.006e-02	2.877e-03
3.075	0.375	3.944e-02	2.784e-03
3.075	0.400	3.884e-02	2.696e-03
3.075	0.425	3.825e-02	2.611e-03
3.075	0.450	3.768e-02	2.529e-03
3.075	0.475	3.713e-02	2.451e-03
3.075	0.500	3.660e-02	2.376e-03
3.075	0.525	3.608e-02	2.304e-03
3.075	0.550	3.558e-02	2.234e-03
3.075	0.575	3.510e-02	2.167e-03
3.075	0.600	3.462e-02	2.102e-03
3.075	0.625	3.417e-02	2.039e-03
3.075	0.650	3.372e-02	1.979e-03
3.075	0.675	3.329e-02	1.921e-03
3.075	0.700	3.288e-02	1.865e-03
3.075	0.725	3.247e-02	1.811e-03
3.075	0.750	3.208e-02	1.759e-03
3.075	0.775	3.169e-02	1.709e-03
3.075	0.800	3.132e-02	1.660e-03
3.075	0.825	3.096e-02	1.614e-03
3.075	0.850	3.061e-02	1.569e-03
3.075	0.875	3.027e-02	1.526e-03
3.075	0.900	2.993e-02	1.484e-03
3.075	0.925	2.961e-02	1.444e-03
3.075	0.950	2.929e-02	1.405e-03
3.075	0.975	2.899e-02	1.368e-03
3.075	1.000	2.869e-02	1.332e-03
3.075	1.025	2.840e-02	1.298e-03
3.075	1.050	2.811e-02	1.264e-03
3.075	1.075	2.784e-02	1.233e-03
3.075	1.100	2.757e-02	1.202e-03
3.075	1.125	2.730e-02	1.172e-03
3.075	1.150	2.705e-02	1.144e-03
3.075	1.175	2.680e-02	1.117e-03
3.075	1.200	2.655e-02	1.090e-03
3.075	1.225	2.631e-02	1.065e-03
3.075	1.250	2.608e-02	1.041e-03
3.075	1.275	2.585e-02	1.017e-03
3.075	1.300	2.563e-02	9.951e-04
3.075	1.325	2.541e-02	9.736e-04
3.075	1.350	2.520e-02	9.529e-04
3.075	1.375	2.499e-02	9.331e-04
3.075	1.400	2.478e-02	9.140e-04
3.075	1.425	2.459e-02	8.958e-04
3.075	1.450	2.439e-02	8.782e-04
3.075	1.475	2.420e-02	8.614e-04
3.075	1.500	2.401e-02	8.452e-04
3.075	1.525	2.383e-02	8.297e-04
3.075	1.550	2.365e-02	8.148e-04
3.075	1.575	2.348e-02	8.005e-04
3.075	1.600	2.330e-02	7.868e-04
3.075	1.625	2.313e-02	7.737e-04
3.075	1.650	2.297e-02	7.611e-04
3.075	1.675	2.281e-02	7.490e-04
3.075	1.700	2.265e-02	7.374e-04
3.075	1.725	2.249e-02	7.263e-04
3.075	1.750	2.234e-02	7.156e-04
3.075	1.775	2.219e-02	7.053e-04
3.075	1.800	2.204e-02	6.955e-04
3.075	1.825	2.190e-02	6.861e-04
3.075	1.850	2.176e-02	6.770e-04
3.075	1.875	2.162e-02	6.684e-04
3.075	1.900	2.148e-02	6.600e-04
3.075	1.925	2.135e-02	6.520e-04
3.075	1.950	2.122e-02	6.443e-04
3.075	1.975	2.109e-02	6.369e-04
3.075	2.000	2.096e-02	6.298e-04
3.075	2.025	2.083e-02	6.230e-04
3.075	2.050	2.071e-02	6.164e-04
3.075	2.075	2.059e-02	6.101e-04
3.075	2.100	2.047e-02	6.040e-04
3.075	2.125	2.036e-02	5.981e-04
3.075	2.150	2.024e-02	5.925e-04
3.075	2.175	2.013e-02	5.871e-04
3.075	2.200	2.002e-02	5.818e-04
3.075	2.225	1.991e-02	5.768e-04
3.075	2.250	1.980e-02	5.719e-04
3.075	2.275	1.969e-02	5.672e-04
3.075	2.300	1.959e-02	5.626e-04
3.075	2.325	1.949e-02	5.582e-04
3.075	2.350	1.939e-02	5.540e-04
3.075	2.375	1.929e-02	5.499e-04
3.075	2.400	1.919e-02	5.459e-04
3.075	2.425	1.909e-02	5.420e-04
3.075	2.450	1.900e-02	5.383e-04
3.075	2.475	1.891e-02	5.347e-04
3.075	2.500	1.881e-02	5.311e-04
3.075	2.525	1.872e-02	5.277e-04
3.075	2.550	1.863e-02	5.244e-04
3.075	2.575	1.854e-02	5.212e-04
3.075	2.600	1.846e-02	5.180e-04
3.075	2.625	1.837e-02	5.150e-04
3.075	2.650	1.829e-02	5.120e-04
3.075	2.675	1.820e-02	5.091e-04
3.075	2.700	1.812e-02	5.063e-04
3.075	2.725	1.804e-02	5.036e-04
3.075	2.750	1.796e-02	5.009e-04
3.075	2.775	1.788e-02	4.983e-04
3.075	2.800	1.780e-02	4.957e-04
3.075	2.825	1.773e-02	4.932e-04
3.075	2.850	1.765e-02	4.908e-04
3.075	2.875	1.758e-02	4.884e-04
3.075	2.900	1.750e-02	4.861e-04
3.075	2.925	1.743e-02	4.838e-04
3.075	2.950	1.736e-02	4.816e-04
3.075	2.975	1.729e-02	4.794e-04
3.075	3.000	1.722e-02	4.772e-04
3.075	3.025	1.715e-02	4.752e-04
3.075	3.050	1.708e-02	4.731e-04
3.075	3.075	1.701e-02	4.711e-04
3.100	0.000	4.865e-02	6.487e-03
3.100	0.025	4.847e-02	5.668e-03
3.100	0.050	4.805e-02	5.097e-03
3.100	0.075	4.748e-02	4.680e-03
3.100	0.100	4.682e-02	4.362e-03
3.100	0.125	4.613e-02	4.109e-03
3.100	0.150	4.541e-02	3.902e-03
3.100	0.175	4.468e-02	3.725e-03
3.100	0.200	4.395e-02	3.570e-03
3.100	0.225	4.324e-02	3.432e-03
3.100	0.250	4.253e-02	3.306e-03
3.100	0.275	4.185e-02	3.190e-03
3.100	0.300	4.117e-02	3.082e-03
3.100	0.325	4.052e-02	2.979e-03
3.100	0.350	3.988e-02	2.882e-03
3.100	0.375	3.927e-02	2.790e-03
3.100	0.400	3.867e-02	2.702e-03
3.100	0.425	3.808e-02	2.617e-03
3.100	0.450	3.752e-02	2.536e-03
3.100	0.475	3.697e-02	2.458e-03
3.100	0.500	3.644e-02	2.383e-03
3.100	0.525	3.593e-02	2.311e-03
3.100	0.550	3.543e-02	2.241e-03
3.100	0.575	3.495e-02	2.174e-03
3.100	0.600	3.448e-02	2.109e-03
3.100	0.625	3.403e-02	2.047e-03
3.100	0.650	3.358e-02	1.986e-03
3.100	0.675	3.316e-02	1.928e-03
3.100	0.700	3.274e-02	1.872e-03
3.100	0.725	3.234e-02	1.818e-03
3.100	0.750	3.195e-02	1.766e-03
3.100	0.775	3.157e-02	1.716e-03
3.100	0.800	3.120e-02	1.668e-03
3.100	0.825	3.084e-02	1.621e-03
3.100	0.850	3.049e-02	1.576e-03
3.100	0.875	3.015e-02	1.533e-03
3.100	0.900	2.982e-02	1.491e-03
3.100	0.925	2.949e-02	1.451e-03
3.100	0.950	2.918e-02	1.412e-03
3.100	0.975	2.887e-02	1.374e-03
3.100	1.000	2.858e-02	1.338e-03
3.100	1.025	2.829e-02	1.304e-03
3.100	1.050	2.800e-02	1.271e-03
3.100	1.075	2.773e-02	1.238e-03
3.100	1.100	2.746e-02	1.208e-03
3.100	1.125	2.720e-02	1.178e-03
3.100	1.150	2.694e-02	1.149e-03
3.100	1.175	2.669e-02	1.122e-03
3.100	1.200	2.645e-02	1.095e-03
3.100	1.225	2.621e-02	1.070e-03
3.100	1.250	2.598e-02	1.046e-03
3.100	1.275	2.575e-02	1.022e-03
3.100	1.300	2.553e-02	9.995e-04
3.100	1.325	2.531e-02	9.778e-04
3.100	1.350	2.510e-02	9.569e-04
3.100	1.375	2.489e-02	9.369e-04
3.100	1.400	2.469e-02	9.177e-04
3.100	1.425	2.449e-02	8.992e-04
3.100	1.450	2.430e-02	8.815e-04
3.100	1.475	2.411e-02	8.645e-04
3.100	1.500	2.392e-02	8.481e-04
3.100	1.525	2.374e-02	8.325e-04
3.100	1.550	2.356e-02	8.174e-04
3.100	1.575	2.339e-02	8.030e-04
3.100	1.600	2.321e-02	7.891e-04
3.100	1.625	2.305e-02	7.758e-04
3.100	1.650	2.288e-02	7.631e-04
3.100	1.675	2.272e-02	7.508e-04
3.100	1.700	2.256e-02	7.391e-04
3.100	1.725	2.241e-02	7.278e-04
3.100	1.750	2.225e-02	7.170e-04
3.100	1.775	2.211e-02	7.066e-04
3.100	1.800	2.196e-02	6.966e-04
3.100	1.825	2.182e-02	6.871e-04
3.100	1.850	2.167e-02	6.779e-04
3.100	1.875	2.154e-02	6.691e-04
3.100	1.900	2.140e-02	6.606e-04
3.100	1.925	2.127e-02	6.525e-04
3.100	1.950	2.113e-02	6.447e-04
3.100	1.975	2.101e-02	6.372e-04
3.100	2.000	2.088e-02	6.299e-04
3.100	2.025	2.075e-02	6.230e-04
3.100	2.050	2.063e-02	6.163e-04
3.100	2.075	2.051e-02	6.099e-04
3.100	2.100	2.039e-02	6.037e-04
3.100	2.125	2.028e-02	5.978e-04
3.100	2.150	2.016e-02	5.921e-04
3.100	2.175	2.005e-02	5.866e-04
3.100	2.200	1.994e-02	5.812e-04
3.100	2.225	1.983e-02	5.761e-04
3.100	2.250	1.972e-02	5.712e-04
3.100	2.275	1.962e-02	5.664e-04
3.100	2.300	1.951e-02	5.618e-04
3.100	2.325	1.941e-02	5.573e-04
3.100	2.350	1.931e-02	5.530e-04
3.100	2.375	1.921e-02	5.488e-04
3.100	2.400	1.912e-02	5.448e-04
3.100	2.425	1.902e-02	5.409e-04
3.100	2.450	1.893e-02	5.371e-04
3.100	2.475	1.883e-02	5.334e-04
3.100	2.500	1.874e-02	5.298e-04
3.100	2.525	1.865e-02	5.264e-04
3.100	2.550	1.856e-02	5.230e-04
3.100	2.575	1.847e-02	5.197e-04
3.100	2.600	1.839e-02	5.166e-04
3.100	2.625	1.830e-02	5.135e-04
3.100	2.650	1.822e-02	5.105e-04
3.100	2.675	1.813e-02	5.075e-04
3.100	2.700	1.805e-02	5.047e-04
3.100	2.725	1.797e-02	5.019e-04
3.100	2.750	1.789e-02	4.992e-04
3.100	2.775	1.781e-02	4.966e-04
3.100	2.800	1.773e-02	4.940e-04
3.100	2.825	1.766e-02	4.915e-04
3.100	2.850	1.758e-02	4.890e-04
3.100	2.875	1.751e-02	4.866e-04
3.100	2.900	1.743e-02	4.842e-04
3.100	2.925	1.736e-02	4.819e-04
3.100	2.950	1.729e-02	4.797e-04
3.100	2.975	1.722e-02	4.775e-04
3.100	3.000	1.715e-02	4.753e-04
3.100	3.025	1.708e-02	4.732e-04
3.100	3.050	1.701e-02	4.712e-04
3.100	3.075	1.695e-02	4.691e-04
3.100	3.100	1.688e-02	4.672e-04
3.125	0.000	4.833e-02	6.505e-03
3.125	0.025	4.818e-02	5.680e-03
3.125	0.050	4.776e-02	5.106e-03
3.125	0.075	4.721e-02	4.687e-03
3.125	0.100	4.657e-02	4.368e-03
3.125	0.125	4.588e-02	4.114e-03
3.125	0.150	4.517e-02	3.906e-03
3.125	0.175	4.445e-02	3.729e-03
3.125	0.200	4.374e-02	3.575e-03
3.125	0.225	4.303e-02	3.437e-03
3.125	0.250	4.233e-02	3.311e-03
3.125	0.275	4.165e-02	3.195e-03
3.125	0.300	4.098e-02	3.087e-03
3.125	0.325	4.033e-02	2.985e-03
3.125	0.350	3.970e-02	2.888e-03
3.125	0.375	3.909e-02	2.796e-03
3.125	0.400	3.850e-02	2.708e-03
3.125	0.425	3.792e-02	2.624e-03
3.125	0.450	3.736e-02	2.543e-03
3.125	0.475	3.682e-02	2.465e-03
3.125	0.500	3.629e-02	2.390e-03
3.125	0.525	3.578e-02	2.318e-03
3.125	0.550	3.528e-02	2.248e-03
3.125	0.575	3.480e-02	2.181e-03
3.125	0.600	3.434e-02	2.116e-03
3.125	0.625	3.389e-02	2.054e-03
3.125	0.650	3.345e-02	1.994e-03
3.125	0.675	3.302e-02	1.936e-03
3.125	0.700	3.261e-02	1.880e-03
3.125	0.725	3.221e-02	1.826e-03
3.125	0.750	3.182e-02	1.774e-03
3.125	0.775	3.144e-02	1.723e-03
3.125	0.800	3.107e-02	1.675e-03
3.125	0.825	3.071e-02	1.628e-03
3.125	0.850	3.037e-02	1.583e-03
3.125	0.875	3.003e-02	1.540e-03
3.125	0.900	2.970e-02	1.498e-03
3.125	0.925	2.938e-02	1.457e-03
3.125	0.950	2.907e-02	1.418e-03
3.125	0.975	2.876e-02	1.381e-03
3.125	1.000	2.847e-02	1.345e-03
3.125	1.025	2.818e-02	1.310e-03
3.125	1.050	2.790e-02	1.277e-03
3.125	1.075	2.762e-02	1.244e-03
3.125	1.100	2.735e-02	1.213e-03
3.125	1.125	2.709e-02	1.183e-03
3.125	1.150	2.684e-02	1.155e-03
3.125	1.175	2.659e-02	1.127e-03
3.125	1.200	2.635e-02	1.100e-03
3.125	1.225	2.611e-02	1.075e-03
3.125	1.250	2.588e-02	1.050e-03
3.125	1.275	2.565e-02	1.027e-03
3.125	1.300	2.543e-02	1.004e-03
3.125	1.325	2.522e-02	9.820e-04
3.125	1.350	2.500e-02	9.610e-04
3.125	1.375	2.480e-02	9.408e-04
3.125	1.400	2.460e-02	9.214e-04
3.125	1.425	2.440e-02	9.028e-04
3.125	1.450	2.420e-02	8.849e-04
3.125	1.475	2.402e-02	8.677e-04
3.125	1.500	2.383e-02	8.512e-04
3.125	1.525	2.365e-02	8.353e-04
3.125	1.550	2.347e-02	8.201e-04
3.125	1.575	2.330e-02	8.055e-04
3.125	1.600	2.313e-02	7.915e-04
3.125	1.625	2.296e-02	7.780e-04
3.125	1.650	2.279e-02	7.651e-04
3.125	1.675	2.263e-02	7.527e-04
3.125	1.700	2.248e-02	7.408e-04
3.125	1.725	2.232e-02	7.294e-04
3.125	1.750	2.217e-02	7.184e-04
3.125	1.775	2.202e-02	7.079e-04
3.125	1.800	2.188e-02	6.978e-04
3.125	1.825	2.173e-02	6.881e-04
3.125	1.850	2.159e-02	6.788e-04
3.125	1.875	2.145e-02	6.698e-04
3.125	1.900	2.132e-02	6.613e-04
3.125	1.925	2.119e-02	6.530e-04
3.125	1.950	2.105e-02	6.451e-04
3.125	1.975	2.093e-02	6.375e-04
3.125	2.000	2.080e-02	6.301e-04
3.125	2.025	2.068e-02	6.231e-04
3.125	2.050	2.055e-02	6.163e-04
3.125	2.075	2.043e-02	6.098e-04
3.125	2.100	2.032e-02	6.035e-04
3.125	2.125	2.020e-02	5.975e-04
3.125	2.150	2.009e-02	5.917e-04
3.125	2.175	1.997e-02	5.861e-04
3.125	2.200	1.986e-02	5.807e-04
3.125	2.225	1.976e-02	5.755e-04
3.125	2.250	1.965e-02	5.705e-04
3.125	2.275	1.954e-02	5.656e-04
3.125	2.300	1.944e-02	5.609e-04
3.125	2.325	1.934e-02	5.564e-04
3.125	2.350	1.924e-02	5.520e-04
3.125	2.375	1.914e-02	5.478e-04
3.125	2.400	1.904e-02	5.437e-04
3.125	2.425	1.895e-02	5.397e-04
3.125	2.450	1.885e-02	5.359e-04
3.125	2.475	1.876e-02	5.322e-04
3.125	2.500	1.867e-02	5.286e-04
3.125	2.525	1.858e-02	5.251e-04
3.125	2.550	1.849e-02	5.217e-04
3.125	2.575	1.840e-02	5.183e-04
3.125	2.600	1.831e-02	5.151e-04
3.125	2.625	1.823e-02	5.120e-04
3.125	2.650	1.815e-02	5.090e-04
3.125	2.675	1.806e-02	5.060e-04
3.125	2.700	1.798e-02	5.031e-04
3.125	2.725	1.790e-02	5.003e-04
3.125	2.750	1.782e-02	4.976e-04
3.125	2.775	1.774e-02	4.949e-04
3.125	2.800	1.767e-02	4.923e-04
3.125	2.825	1.759e-02	4.897e-04
3.125	2.850	1.751e-02	4.873e-04
3.125	2.875	1.744e-02	4.848e-04
3.125	2.900	1.737e-02	4.825e-04
3.125	2.925	1.729e-02	4.801e-04
3.125	2.950	1.722e-02	4.779e-04
3.125	2.975	1.715e-02	4.756e-04
3.125	3.000	1.708e-02	4.735e-04
3.125	3.025	1.701e-02	4.713e-04
3.125	3.050	1.695e-02	4.693e-04
3.125	3.075	1.688e-02	4.672e-04
3.125	3.100	1.681e-02	4.652e-04
3.125	3.125	1.675e-02	4.633e-04
3.150	0.000	4.801e-02	6.522e-03
3.150	0.025	4.788e-02	5.693e-03
3.150	0.050	4.748e-02	5.116e-03
3.150	0.075	4.694e-02	4.694e-03
3.150	0.100	4.631e-02	4.373e-03
3.150	0.125	4.564e-02	4.119e-03
3.150	0.150	4.494e-02	3.911e-03
3.150	0.175	4.423e-02	3.733e-03
3.150	0.200	4.352e-02	3.579e-03
3.150	0.225	4.282e-02	3.441e-03
3.150	0.250	4.213e-02	3.316e-03
3.150	0.275	4.146e-02	3.200e-03
3.150	0.300	4.080e-02	3.092e-03
3.150	0.325	4.015e-02	2.990e-03
3.150	0.350	3.953e-02	2.894e-03
3.150	0.375	3.892e-02	2.802e-03
3.150	0.400	3.833e-02	2.714e-03
3.150	0.425	3.775e-02	2.630e-03
3.150	0.450	3.720e-02	2.549e-03
3.150	0.475	3.666e-02	2.472e-03
3.150	0.500	3.614e-02	2.397e-03
3.150	0.525	3.563e-02	2.325e-03
3.150	0.550	3.514e-02	2.255e-03
3.150	0.575	3.466e-02	2.188e-03
3.150	0.600	3.420e-02	2.124e-03
3.150	0.625	3.375e-02	2.061e-03
3.150	0.650	3.331e-02	2.001e-03
3.150	0.675	3.289e-02	1.943e-03
3.150	0.700	3.248e-02	1.887e-03
3.150	0.725	3.208e-02	1.833e-03
3.150	0.750	3.169e-02	1.781e-03
3.150	0.775	3.132e-02	1.730e-03
3.150	0.800	3.095e-02	1.682e-03
3.150	0.825	3.059e-02	1.635e-03
3.150	0.850	3.025e-02	1.590e-03
3.150	0.875	2.991e-02	1.546e-03
3.150	0.900	2.958e-02	1.504e-03
3.150	0.925	2.926e-02	1.464e-03
3.150	0.950	2.895e-02	1.425e-03
3.150	0.975	2.865e-02	1.387e-03
3.150	1.000	2.836e-02	1.351e-03
3.150	1.025	2.807e-02	1.316e-03
3.150	1.050	2.779e-02	1.283e-03
3.150	1.075	2.752e-02	1.250e-03
3.150	1.100	2.725e-02	1.219e-03
3.150	1.125	2.699e-02	1.189e-03
3.150	1.150	2.674e-02	1.160e-03
3.150	1.175	2.649e-02	1.132e-03
3.150	1.200	2.625e-02	1.106e-03
3.150	1.225	2.601e-02	1.080e-03
3.150	1.250	2.578e-02	1.055e-03
3.150	1.275	2.556e-02	1.031e-03
3.150	1.300	2.534e-02	1.008e-03
3.150	1.325	2.512e-02	9.862e-04
3.150	1.350	2.491e-02	9.651e-04
3.150	1.375	2.470e-02	9.447e-04
3.150	1.400	2.450e-02	9.251e-04
3.150	1.425	2.431e-02	9.063e-04
3.150	1.450	2.411e-02	8.883e-04
3.150	1.475	2.393e-02	8.709e-04
3.150	1.500	2.374e-02	8.542e-04
3.150	1.525	2.356e-02	8.382e-04
3.150	1.550	2.338e-02	8.228e-04
3.150	1.575	2.321e-02	8.081e-04
3.150	1.600	2.304e-02	7.939e-04
3.150	1.625	2.287e-02	7.803e-04
3.150	1.650	2.271e-02	7.672e-04
3.150	1.675	2.255e-02	7.546e-04
3.150	1.700	2.239e-02	7.426e-04
3.150	1.725	2.224e-02	7.310e-04
3.150	1.750	2.209e-02	7.199e-04
3.150	1.775	2.194e-02	7.093e-04
3.150	1.800	2.179e-02	6.990e-04
3.150	1.825	2.165e-02	6.892e-04
3.150	1.850	2.151e-02	6.797e-04
3.150	1.875	2.137e-02	6.707e-04
3.150	1.900	2.124e-02	6.620e-04
3.150	1.925	2.111e-02	6.536e-04
3.150	1.950	2.097e-02	6.456e-04
3.150	1.975	2.085e-02	6.378e-04
3.150	2.000	2.072e-02	6.304e-04
3.150	2.025	2.060e-02	6.233e-04
3.150	2.050	2.048e-02	6.164e-04
3.150	2.075	2.036e-02	6.098e-04
3.150	2.100	2.024e-02	6.034e-04
3.150	2.125	2.012e-02	5.973e-04
3.150	2.150	2.001e-02	5.914e-04
3.150	2.175	1.990e-02	5.857e-04
3.150	2.200	1.979e-02	5.802e-04
3.150	2.225	1.968e-02	5.749e-04
3.150	2.250	1.957e-02	5.698e-04
3.150	2.275	1.947e-02	5.649e-04
3.150	2.300	1.937e-02	5.602e-04
3.150	2.325	1.926e-02	5.556e-04
3.150	2.350	1.916e-02	5.511e-04
3.150	2.375	1.907e-02	5.468e-04
3.150	2.400	1.897e-02	5.427e-04
3.150	2.425	1.887e-02	5.387e-04
3.150	2.450	1.878e-02	5.348e-04
3.150	2.475	1.869e-02	5.310e-04
3.150	2.500	1.860e-02	5.273e-04
3.150	2.525	1.851e-02	5.238e-04
3.150	2.550	1.842e-02	5.203e-04
3.150	2.575	1.833e-02	5.170e-04
3.150	2.600	1.824e-02	5.137e-04
3.150	2.625	1.816e-02	5.106e-04
3.150	2.650	1.808e-02	5.075e-04
3.150	2.675	1.799e-02	5.045e-04
3.150	2.700	1.791e-02	5.016e-04
3.150	2.725	1.783e-02	4.987e-04
3.150	2.750	1.775e-02	4.960e-04
3.150	2.775	1.768e-02	4.933e-04
3.150	2.800	1.760e-02	4.906e-04
3.150	2.825	1.752e-02	4.881e-04
3.150	2.850	1.745e-02	4.856e-04
3.150	2.875	1.737e-02	4.831e-04
3.150	2.900	1.730e-02	4.807e-04
3.150	2.925	1.723e-02	4.784e-04
3.150	2.950	1.716e-02	4.761e-04
3.150	2.975	1.709e-02	4.738e-04
3.150	3.000	1.702e-02	4.716e-04
3.150	3.025	1.695e-02	4.695e-04
3.150	3.050	1.688e-02	4.674e-04
3.150	3.075	1.681e-02	4.653e-04
3.150	3.100	1.675e-02	4.633e-04
3.150	3.125	1.668e-02	4.613e-04
3.150	3.150	1.662e-02	4.594e-04
3.175	0.000	4.770e-02	6.539e-03
3.175	0.025	4.759e-02	5.705e-03
3.175	0.050	4.721e-02	5.125e-03
3.175	0.075	4.668e-02	4.701e-03
3.175	0.100	4.606e-02	4.379e-03
3.175	0.125	4.540e-02	4.124e-03
3.175	0.150	4.471e-02	3.915e-03
3.175	0.175	4.401e-02	3.738e-03
3.175	0.200	4.331e-02	3.583e-03
3.175	0.225	4.262e-02	3.445e-03
3.175	0.250	4.193e-02	3.320e-03
3.175	0.275	4.126e-02	3.205e-03
3.175	0.300	4.061e-02	3.097e-03
3.175	0.325	3.997e-02	2.995e-03
3.175	0.350	3.935e-02	2.899e-03
3.175	0.375	3.875e-02	2.808e-03
3.175	0.400	3.816e-02	2.720e-03
3.175	0.425	3.759e-02	2.636e-03
3.175	0.450	3.704e-02	2.556e-03
3.175	0.475	3.650e-02	2.478e-03
3.175	0.500	3.599e-02	2.404e-03
3.175	0.525	3.548e-02	2.332e-03
3.175	0.550	3.499e-02	2.262e-03
3.175	0.575	3.452e-02	2.195e-03
3.175	0.600	3.406e-02	2.131e-03
3.175	0.625	3.361e-02	2.068e-03
3.175	0.650	3.318e-02	2.008e-03
3.175	0.675	3.276e-02	1.950e-03
3.175	0.700	3.235e-02	1.894e-03
3.175	0.725	3.195e-02	1.840e-03
3.175	0.750	3.157e-02	1.788e-03
3.175	0.775	3.119e-02	1.738e-03
3.175	0.800	3.083e-02	1.689e-03
3.175	0.825	3.048e-02	1.642e-03
3.175	0.850	3.013e-02	1.597e-03
3.175	0.875	2.980e-02	1.553e-03
3.175	0.900	2.947e-02	1.511e-03
3.175	0.925	2.915e-02	1.471e-03
3.175	0.950	2.884e-02	1.431e-03
3.175	0.975	2.854e-02	1.394e-03
3.175	1.000	2.825e-02	1.357e-03
3.175	1.025	2.796e-02	1.322e-03
3.175	1.050	2.768e-02	1.289e-03
3.175	1.075	2.741e-02	1.256e-03
3.175	1.100	2.715e-02	1.225e-03
3.175	1.125	2.689e-02	1.195e-03
3.175	1.150	2.664e-02	1.166e-03
3.175	1.175	2.639e-02	1.138e-03
3.175	1.200	2.615e-02	1.111e-03
3.175	1.225	2.591e-02	1.085e-03
3.175	1.250	2.568e-02	1.060e-03
3.175	1.275	2.546e-02	1.036e-03
3.175	1.300	2.524e-02	1.013e-03
3.175	1.325	2.503e-02	9.905e-04
3.175	1.350	2.482e-02	9.692e-04
3.175	1.375	2.461e-02	9.486e-04
3.175	1.400	2.441e-02	9.289e-04
3.175	1.425	2.422e-02	9.099e-04
3.175	1.450	2.402e-02	8.917e-04
3.175	1.475	2.384e-02	8.742e-04
3.175	1.500	2.365e-02	8.573e-04
3.175	1.525	2.347e-02	8.412e-04
3.175	1.550	2.330e-02	8.256e-04
3.175	1.575	2.312e-02	8.107e-04
3.175	1.600	2.295e-02	7.963e-04
3.175	1.625	2.279e-02	7.826e-04
3.175	1.650	2.262e-02	7.694e-04
3.175	1.675	2.246e-02	7.566e-04
3.175	1.700	2.231e-02	7.445e-04
3.175	1.725	2.215e-02	7.327e-04
3.175	1.750	2.200e-02	7.215e-04
3.175	1.775	2.186e-02	7.107e-04
3.175	1.800	2.171e-02	7.003e-04
3.175	1.825	2.157e-02	6.903e-04
3.175	1.850	2.143e-02	6.808e-04
3.175	1.875	2.129e-02	6.716e-04
3.175	1.900	2.116e-02	6.628e-04
3.175	1.925	2.103e-02	6.543e-04
3.175	1.950	2.090e-02	6.461e-04
3.175	1.975	2.077e-02	6.383e-04
3.175	2.000	2.064e-02	6.307e-04
3.175	2.025	2.052e-02	6.235e-04
3.175	2.050	2.040e-02	6.165e-04
3.175	2.075	2.028e-02	6.098e-04
3.175	2.100	2.016e-02	6.033e-04
3.175	2.125	2.005e-02	5.971e-04
3.175	2.150	1.993e-02	5.911e-04
3.175	2.175	1.982e-02	5.854e-04
3.175	2.200	1.971e-02	5.798e-04
3.175	2.225	1.961e-02	5.744e-04
3.175	2.250	1.950e-02	5.693e-04
3.175	2.275	1.940e-02	5.643e-04
3.175	2.300	1.929e-02	5.594e-04
3.175	2.325	1.919e-02	5.548e-04
3.175	2.350	1.909e-02	5.503e-04
3.175	2.375	1.899e-02	5.459e-04
3.175	2.400	1.890e-02	5.417e-04
3.175	2.425	1.880e-02	5.376e-04
3.175	2.450	1.871e-02	5.337e-04
3.175	2.475	1.862e-02	5.299e-04
3.175	2.500	1.853e-02	5.262e-04
3.175	2.525	1.844e-02	5.226e-04
3.175	2.550	1.835e-02	5.191e-04
3.175	2.575	1.826e-02	5.157e-04
3.175	2.600	1.818e-02	5.124e-04
3.175	2.625	1.809e-02	5.092e-04
3.175	2.650	1.801e-02	5.061e-04
3.175	2.675	1.793e-02	5.030e-04
3.175	2.700	1.784e-02	5.001e-04
3.175	2.725	1.776e-02	4.972e-04
3.175	2.750	1.769e-02	4.944e-04
3.175	2.775	1.761e-02	4.917e-04
3.175	2.800	1.753e-02	4.890e-04
3.175	2.825	1.746e-02	4.864e-04
3.175	2.850	1.738e-02	4.839e-04
3.175	2.875	1.731e-02	4.814e-04
3.175	2.900	1.723e-02	4.790e-04
3.175	2.925	1.716e-02	4.766e-04
3.175	2.950	1.709e-02	4.743e-04
3.175	2.975	1.702e-02	4.721e-04
3.175	3.000	1.695e-02	4.698e-04
3.175	3.025	1.688e-02	4.677e-04
3.175	3.050	1.682e-02	4.656e-04
3.175	3.075	1.675e-02	4.635e-04
3.175	3.100	1.668e-02	4.614e-04
3.175	3.125	1.662e-02	4.594e-04
3.175	3.150	1.656e-02	4.575e-04
3.175	3.175	1.649e-02	4.556e-04
3.200	0.000	4.740e-02	6.556e-03
3.200	0.025	4.730e-02	5.718e-03
3.200	0.050	4.694e-02	5.134e-03
3.200	0.075	4.642e-02	4.708e-03
3.200	0.100	4.582e-02	4.384e-03
3.200	0.125	4.516e-02	4.129e-03
3.200	0.150	4.448e-02	3.919e-03
3.200	0.175	4.379e-02	3.742e-03
3.200	0.200	4.310e-02	3.587e-03
3.200	0.225	4.241e-02	3.449e-03
3.200	0.250	4.174e-02	3.324e-03
3.200	0.275	4.107e-02	3.209e-03
3.200	0.300	4.043e-02	3.102e-03
3.200	0.325	3.979e-02	3.001e-03
3.200	0.350	3.918e-02	2.905e-03
3.200	0.375	3.858e-02	2.813e-03
3.200	0.400	3.800e-02	2.726e-03
3.200	0.425	3.743e-02	2.642e-03
3.200	0.450	3.688e-02	2.562e-03
3.200	0.475	3.635e-02	2.485e-03
3.200	0.500	3.584e-02	2.410e-03
3.200	0.525	3.534e-02	2.338e-03
3.200	0.550	3.485e-02	2.269e-03
3.200	0.575	3.438e-02	2.202e-03
3.200	0.600	3.392e-02	2.138e-03
3.200	0.625	3.348e-02	2.076e-03
3.200	0.650	3.305e-02	2.015e-03
3.200	0.675	3.263e-02	1.957e-03
3.200	0.700	3.222e-02	1.901e-03
3.200	0.725	3.183e-02	1.847e-03
3.200	0.750	3.144e-02	1.795e-03
3.200	0.775	3.107e-02	1.745e-03
3.200	0.800	3.071e-02	1.696e-03
3.200	0.825	3.036e-02	1.649e-03
3.200	0.850	3.002e-02	1.604e-03
3.200	0.875	2.968e-02	1.560e-03
3.200	0.900	2.936e-02	1.518e-03
3.200	0.925	2.904e-02	1.477e-03
3.200	0.950	2.873e-02	1.438e-03
3.200	0.975	2.843e-02	1.400e-03
3.200	1.000	2.814e-02	1.364e-03
3.200	1.025	2.786e-02	1.329e-03
3.200	1.050	2.758e-02	1.295e-03
3.200	1.075	2.731e-02	1.262e-03
3.200	1.100	2.704e-02	1.231e-03
3.200	1.125	2.679e-02	1.200e-03
3.200	1.150	2.654e-02	1.171e-03
3.200	1.175	2.629e-02	1.143e-03
3.200	1.200	2.605e-02	1.116e-03
3.200	1.225	2.582e-02	1.090e-03
3.200	1.250	2.559e-02	1.065e-03
3.200	1.275	2.537e-02	1.040e-03
3.200	1.300	2.515e-02	1.017e-03
3.200	1.325	2.493e-02	9.948e-04
3.200	1.350	2.472e-02	9.733e-04
3.200	1.375	2.452e-02	9.526e-04
3.200	1.400	2.432e-02	9.327e-04
3.200	1.425	2.413e-02	9.136e-04
3.200	1.450	2.393e-02	8.952e-04
3.200	1.475	2.375e-02	8.775e-04
3.200	1.500	2.356e-02	8.605e-04
3.200	1.525	2.338e-02	8.442e-04
3.200	1.550	2.321e-02	8.285e-04
3.200	1.575	2.304e-02	8.134e-04
3.200	1.600	2.287e-02	7.989e-04
3.200	1.625	2.270e-02	7.849e-04
3.200	1.650	2.254e-02	7.716e-04
3.200	1.675	2.238e-02	7.587e-04
3.200	1.700	2.223e-02	7.464e-04
3.200	1.725	2.207e-02	7.345e-04
3.200	1.750	2.192e-02	7.231e-04
3.200	1.775	2.178e-02	7.122e-04
3.200	1.800	2.163e-02	7.017e-04
3.200	1.825	2.149e-02	6.916e-04
3.200	1.850	2.135e-02	6.819e-04
3.200	1.875	2.121e-02	6.726e-04
3.200	1.900	2.108e-02	6.636e-04
3.200	1.925	2.095e-02	6.550e-04
3.200	1.950	2.082e-02	6.467e-04
3.200	1.975	2.069e-02	6.388e-04
3.200	2.000	2.057e-02	6.311e-04
3.200	2.025	2.044e-02	6.238e-04
3.200	2.050	2.032e-02	6.167e-04
3.200	2.075	2.020e-02	6.099e-04
3.200	2.100	2.009e-02	6.033e-04
3.200	2.125	1.997e-02	5.970e-04
3.200	2.150	1.986e-02	5.909e-04
3.200	2.175	1.975e-02	5.851e-04
3.200	2.200	1.964e-02	5.794e-04
3.200	2.225	1.953e-02	5.740e-04
3.200	2.250	1.943e-02	5.687e-04
3.200	2.275	1.932e-02	5.637e-04
3.200	2.300	1.922e-02	5.588e-04
3.200	2.325	1.912e-02	5.540e-04
3.200	2.350	1.902e-02	5.495e-04
3.200	2.375	1.892e-02	5.451e-04
3.200	2.400	1.883e-02	5.408e-04
3.200	2.425	1.873e-02	5.367e-04
3.200	2.450	1.864e-02	5.327e-04
3.200	2.475	1.855e-02	5.288e-04
3.200	2.500	1.846e-02	5.250e-04
3.200	2.525	1.837e-02	5.214e-04
3.200	2.550	1.828e-02	5.178e-04
3.200	2.575	1.819e-02	5.144e-04
3.200	2.600	1.811e-02	5.111e-04
3.200	2.625	1.802e-02	5.078e-04
3.200	2.650	1.794e-02	5.047e-04
3.200	2.675	1.786e-02	5.016e-04
3.200	2.700	1.778e-02	4.986e-04
3.200	2.725	1.770e-02	4.957e-04
3.200	2.750	1.762e-02	4.929e-04
3.200	2.775	1.754e-02	4.901e-04
3.200	2.800	1.747e-02	4.875e-04
3.200	2.825	1.739e-02	4.848e-04
3.200	2.850	1.732e-02	4.823e-04
3.200	2.875	1.724e-02	4.798e-04
3.200	2.900	1.717e-02	4.773e-04
3.200	2.925	1.710e-02	4.749e-04
3.200	2.950	1.703e-02	4.726e-04
3.200	2.975	1.696e-02	4.703e-04
3.200	3.000	1.689e-02	4.681e-04
3.200	3.025	1.682e-02	4.659e-04
3.200	3.050	1.675e-02	4.638e-04
3.200	3.075	1.669e-02	4.617e-04
3.200	3.100	1.662e-02	4.596e-04
3.200	3.125	1.656e-02	4.576e-04
3.200	3.150	1.649e-02	4.556e-04
3.200	3.175	1.643e-02	4.537e-04
3.200	3.200	1.637e-02	4.518e-04
3.225	0.000	4.710e-02	6.573e-03
3.225	0.025	4.702e-02	5.730e-03
3.225	0.050	4.667e-02	5.143e-03
3.225	0.075	4.617e-02	4.715e-03
3.225	0.100	4.557e-02	4.390e-03
3.225	0.125	4.493e-02	4.133e-03
3.225	0.150	4.426e-02	3.923e-03
3.225	0.175	4.358e-02	3.745e-03
3.225	0.200	4.289e-02	3.591e-03
3.225	0.225	4.221e-02	3.453e-03
3.225	0.250	4.154e-02	3.329e-03
3.225	0.275	4.089e-02	3.214e-03
3.225	0.300	4.024e-02	3.106e-03
3.225	0.325	3.962e-02	3.006e-03
3.225	0.350	3.901e-02	2.910e-03
3.225	0.375	3.841e-02	2.819e-03
3.225	0.400	3.783e-02	2.732e-03
3.225	0.425	3.727e-02	2.648e-03
3.225	0.450	3.673e-02	2.568e-03
3.225	0.475	3.620e-02	2.491e-03
3.225	0.500	3.569e-02	2.417e-03
3.225	0.525	3.519e-02	2.345e-03
3.225	0.550	3.471e-02	2.276e-03
3.225	0.575	3.424e-02	2.209e-03
3.225	0.600	3.379e-02	2.145e-03
3.225	0.625	3.334e-02	2.083e-03
3.225	0.650	3.292e-02	2.023e-03
3.225	0.675	3.250e-02	1.964e-03
3.225	0.700	3.210e-02	1.908e-03
3.225	0.725	3.170e-02	1.854e-03
3.225	0.750	3.132e-02	1.802e-03
3.225	0.775	3.095e-02	1.752e-03
3.225	0.800	3.059e-02	1.703e-03
3.225	0.825	3.024e-02	1.656e-03
3.225	0.850	2.990e-02	1.611e-03
3.225	0.875	2.957e-02	1.567e-03
3.225	0.900	2.925e-02	1.525e-03
3.225	0.925	2.893e-02	1.484e-03
3.225	0.950	2.862e-02	1.444e-03
3.225	0.975	2.833e-02	1.407e-03
3.225	1.000	2.804e-02	1.370e-03
3.225	1.025	2.775e-02	1.335e-03
3.225	1.050	2.748e-02	1.301e-03
3.225	1.075	2.721e-02	1.268e-03
3.225	1.100	2.694e-02	1.236e-03
3.225	1.125	2.669e-02	1.206e-03
3.225	1.150	2.644e-02	1.176e-03
3.225	1.175	2.619e-02	1.148e-03
3.225	1.200	2.595e-02	1.121e-03
3.225	1.225	2.572e-02	1.095e-03
3.225	1.250	2.549e-02	1.069e-03
3.225	1.275	2.527e-02	1.045e-03
3.225	1.300	2.505e-02	1.022e-03
3.225	1.325	2.484e-02	9.992e-04
3.225	1.350	2.463e-02	9.775e-04
3.225	1.375	2.443e-02	9.566e-04
3.225	1.400	2.423e-02	9.366e-04
3.225	1.425	2.404e-02	9.173e-04
3.225	1.450	2.385e-02	8.987e-04
3.225	1.475	2.366e-02	8.809e-04
3.225	1.500	2.348e-02	8.637e-04
3.225	1.525	2.330e-02	8.472e-04
3.225	1.550	2.312e-02	8.313e-04
3.225	1.575	2.295e-02	8.161e-04
3.225	1.600	2.278e-02	8.014e-04
3.225	1.625	2.262e-02	7.874e-04
3.225	1.650	2.246e-02	7.738e-04
3.225	1.675	2.230e-02	7.608e-04
3.225	1.700	2.214e-02	7.483e-04
3.225	1.725	2.199e-02	7.363e-04
3.225	1.750	2.184e-02	7.248e-04
3.225	1.775	2.170e-02	7.137e-04
3.225	1.800	2.155e-02	7.031e-04
3.225	1.825	2.141e-02	6.929e-04
3.225	1.850	2.127e-02	6.830e-04
3.225	1.875	2.114e-02	6.736e-04
3.225	1.900	2.100e-02	6.645e-04
3.225	1.925	2.087e-02	6.558e-04
3.225	1.950	2.074e-02	6.474e-04
3.225	1.975	2.061e-02	6.393e-04
3.225	2.000	2.049e-02	6.316e-04
3.225	2.025	2.037e-02	6.241e-04
3.225	2.050	2.025e-02	6.169e-04
3.225	2.075	2.013e-02	6.100e-04
3.225	2.100	2.001e-02	6.034e-04
3.225	2.125	1.990e-02	5.970e-04
3.225	2.150	1.979e-02	5.908e-04
3.225	2.175	1.968e-02	5.848e-04
3.225	2.200	1.957e-02	5.791e-04
3.225	2.225	1.946e-02	5.736e-04
3.225	2.250	1.936e-02	5.683e-04
3.225	2.275	1.925e-02	5.631e-04
3.225	2.300	1.915e-02	5.582e-04
3.225	2.325	1.905e-02	5.534e-04
3.225	2.350	1.895e-02	5.487e-04
3.225	2.375	1.885e-02	5.443e-04
3.225	2.400	1.876e-02	5.399e-04
3.225	2.425	1.866e-02	5.357e-04
3.225	2.450	1.857e-02	5.317e-04
3.225	2.475	1.848e-02	5.277e-04
3.225	2.500	1.839e-02	5.239e-04
3.225	2.525	1.830e-02	5.202e-04
3.225	2.550	1.821e-02	5.167e-04
3.225	2.575	1.812e-02	5.132e-04
3.225	2.600	1.804e-02	5.098e-04
3.225	2.625	1.796e-02	5.065e-04
3.225	2.650	1.787e-02	5.033e-04
3.225	2.675	1.779e-02	5.002e-04
3.225	2.700	1.771e-02	4.972e-04
3.225	2.725	1.763e-02	4.943e-04
3.225	2.750	1.755e-02	4.914e-04
3.225	2.775	1.748e-02	4.886e-04
3.225	2.800	1.740e-02	4.859e-04
3.225	2.825	1.732e-02	4.833e-04
3.225	2.850	1.725e-02	4.807e-04
3.225	2.875	1.718e-02	4.781e-04
3.225	2.900	1.710e-02	4.757e-04
3.225	2.925	1.703e-02	4.733e-04
3.225	2.950	1.696e-02	4.709e-04
3.225	2.975	1.689e-02	4.686e-04
3.225	3.000	1.683e-02	4.664e-04
3.225	3.025	1.676e-02	4.642e-04
3.225	3.050	1.669e-02	4.620e-04
3.225	3.075	1.662e-02	4.599e-04
3.225	3.100	1.656e-02	4.578e-04
3.225	3.125	1.649e-02	4.558e-04
3.225	3.150	1.643e-02	4.538e-04
3.225	3.175	1.637e-02	4.519e-04
3.225	3.200	1.631e-02	4.500e-04
3.225	3.225	1.624e-02	4.481e-04
3.250	0.000	4.680e-02	6.589e-03
3.250	0.025	4.674e-02	5.741e-03
3.250	0.050	4.640e-02	5.151e-03
3.250	0.075	4.591e-02	4.721e-03
3.250	0.100	4.533e-02	4.395e-03
3.250	0.125	4.470e-02	4.137e-03
3.250	0.150	4.404e-02	3.927e-03
3.250	0.175	4.336e-02	3.749e-03
3.250	0.200	4.269e-02	3.595e-03
3.250	0.225	4.202e-02	3.457e-03
3.250	0.250	4.135e-02	3.333e-03
3.250	0.275	4.070e-02	3.218e-03
3.250	0.300	4.006e-02	3.111e-03
3.250	0.325	3.944e-02	3.010e-03
3.250	0.350	3.884e-02	2.915e-03
3.250	0.375	3.825e-02	2.824e-03
3.250	0.400	3.767e-02	2.738e-03
3.250	0.425	3.712e-02	2.654e-03
3.250	0.450	3.658e-02	2.574e-03
3.250	0.475	3.605e-02	2.497e-03
3.250	0.500	3.554e-02	2.423e-03
3.250	0.525	3.505e-02	2.352e-03
3.250	0.550	3.457e-02	2.283e-03
3.250	0.575	3.410e-02	2.216e-03
3.250	0.600	3.365e-02	2.152e-03
3.250	0.625	3.321e-02	2.090e-03
3.250	0.650	3.279e-02	2.029e-03
3.250	0.675	3.237e-02	1.971e-03
3.250	0.700	3.197e-02	1.915e-03
3.250	0.725	3.158e-02	1.861e-03
3.250	0.750	3.120e-02	1.809e-03
3.250	0.775	3.083e-02	1.759e-03
3.250	0.800	3.048e-02	1.710e-03
3.250	0.825	3.013e-02	1.663e-03
3.250	0.850	2.979e-02	1.617e-03
3.250	0.875	2.946e-02	1.574e-03
3.250	0.900	2.914e-02	1.531e-03
3.250	0.925	2.882e-02	1.490e-03
3.250	0.950	2.852e-02	1.451e-03
3.250	0.975	2.822e-02	1.413e-03
3.250	1.000	2.793e-02	1.376e-03
3.250	1.025	2.765e-02	1.341e-03
3.250	1.050	2.737e-02	1.307e-03
3.250	1.075	2.711e-02	1.274e-03
3.250	1.100	2.684e-02	1.242e-03
3.250	1.125	2.659e-02	1.211e-03
3.250	1.150	2.634e-02	1.182e-03
3.250	1.175	2.610e-02	1.153e-03
3.250	1.200	2.586e-02	1.126e-03
3.250	1.225	2.563e-02	1.100e-03
3.250	1.250	2.540e-02	1.074e-03
3.250	1.275	2.518e-02	1.050e-03
3.250	1.300	2.496e-02	1.026e-03
3.250	1.325	2.475e-02	1.004e-03
3.250	1.350	2.454e-02	9.817e-04
3.250	1.375	2.434e-02	9.607e-04
3.250	1.400	2.414e-02	9.405e-04
3.250	1.425	2.395e-02	9.210e-04
3.250	1.450	2.376e-02	9.023e-04
3.250	1.475	2.357e-02	8.843e-04
3.250	1.500	2.339e-02	8.669e-04
3.250	1.525	2.321e-02	8.503e-04
3.250	1.550	2.304e-02	8.343e-04
3.250	1.575	2.287e-02	8.189e-04
3.250	1.600	2.270e-02	8.041e-04
3.250	1.625	2.254e-02	7.898e-04
3.250	1.650	2.238e-02	7.762e-04
3.250	1.675	2.222e-02	7.630e-04
3.250	1.700	2.206e-02	7.504e-04
3.250	1.725	2.191e-02	7.382e-04
3.250	1.750	2.176e-02	7.266e-04
3.250	1.775	2.162e-02	7.153e-04
3.250	1.800	2.147e-02	7.046e-04
3.250	1.825	2.133e-02	6.942e-04
3.250	1.850	2.119e-02	6.842e-04
3.250	1.875	2.106e-02	6.747e-04
3.250	1.900	2.093e-02	6.655e-04
3.250	1.925	2.079e-02	6.566e-04
3.250	1.950	2.067e-02	6.481e-04
3.250	1.975	2.054e-02	6.399e-04
3.250	2.000	2.042e-02	6.321e-04
3.250	2.025	2.029e-02	6.245e-04
3.250	2.050	2.017e-02	6.172e-04
3.250	2.075	2.006e-02	6.102e-04
3.250	2.100	1.994e-02	6.035e-04
3.250	2.125	1.983e-02	5.970e-04
3.250	2.150	1.971e-02	5.907e-04
3.250	2.175	1.960e-02	5.847e-04
3.250	2.200	1.950e-02	5.789e-04
3.250	2.225	1.939e-02	5.732e-04
3.250	2.250	1.928e-02	5.678e-04
3.250	2.275	1.918e-02	5.626e-04
3.250	2.300	1.908e-02	5.576e-04
3.250	2.325	1.898e-02	5.527e-04
3.250	2.350	1.888e-02	5.480e-04
3.250	2.375	1.878e-02	5.435e-04
3.250	2.400	1.869e-02	5.391e-04
3.250	2.425	1.859e-02	5.348e-04
3.250	2.450	1.850e-02	5.307e-04
3.250	2.475	1.841e-02	5.267e-04
3.250	2.500	1.832e-02	5.229e-04
3.250	2.525	1.823e-02	5.191e-04
3.250	2.550	1.814e-02	5.155e-04
3.250	2.575	1.806e-02	5.120e-04
3.250	2.600	1.797e-02	5.086e-04
3.250	2.625	1.789e-02	5.053e-04
3.250	2.650	1.781e-02	5.020e-04
3.250	2.675	1.773e-02	4.989e-04
3.250	2.700	1.765e-02	4.958e-04
3.250	2.725	1.757e-02	4.929e-04
3.250	2.750	1.749e-02	4.900e-04
3.250	2.775	1.741e-02	4.872e-04
3.250	2.800	1.734e-02	4.844e-04
3.250	2.825	1.726e-02	4.817e-04
3.250	2.850	1.719e-02	4.791e-04
3.250	2.875	1.711e-02	4.766e-04
3.250	2.900	1.704e-02	4.741e-04
3.250	2.925	1.697e-02	4.716e-04
3.250	2.950	1.690e-02	4.693e-04
3.250	2.975	1.683e-02	4.669e-04
3.250	3.000	1.676e-02	4.647e-04
3.250	3.025	1.669e-02	4.624e-04
3.250	3.050	1.663e-02	4.603e-04
3.250	3.075	1.656e-02	4.581e-04
3.250	3.100	1.650e-02	4.561e-04
3.250	3.125	1.643e-02	4.540e-04
3.250	3.150	1.637e-02	4.520e-04
3.250	3.175	1.631e-02	4.501e-04
3.250	3.200	1.624e-02	4.481e-04
3.250	3.225	1.618e-02	4.463e-04
3.250	3.250	1.612e-02	4.444e-04
3.275	0.000	4.650e-02	6.605e-03
3.275	0.025	4.646e-02	5.753e-03
3.275	0.050	4.614e-02	5.160e-03
3.275	0.075	4.566e-02	4.728e-03
3.275	0.100	4.509e-02	4.400e-03
3.275	0.125	4.447e-02	4.142e-03
3.275	0.150	4.382e-02	3.931e-03
3.275	0.175	4.315e-02	3.753e-03
3.275	0.200	4.249e-02	3.598e-03
3.275	0.225	4.182e-02	3.461e-03
3.275	0.250	4.116e-02	3.337e-03
3.275	0.275	4.052e-02	3.222e-03
3.275	0.300	3.989e-02	3.116e-03
3.275	0.325	3.927e-02	3.015e-03
3.275	0.350	3.867e-02	2.920e-03
3.275	0.375	3.808e-02	2.830e-03
3.275	0.400	3.752e-02	2.743e-03
3.275	0.425	3.696e-02	2.660e-03
3.275	0.450	3.643e-02	2.580e-03
3.275	0.475	3.590e-02	2.504e-03
3.275	0.500	3.540e-02	2.430e-03
3.275	0.525	3.491e-02	2.358e-03
3.275	0.550	3.443e-02	2.289e-03
3.275	0.575	3.397e-02	2.223e-03
3.275	0.600	3.352e-02	2.158e-03
3.275	0.625	3.308e-02	2.096e-03
3.275	0.650	3.266e-02	2.036e-03
3.275	0.675	3.225e-02	1.978e-03
3.275	0.700	3.185e-02	1.922e-03
3.275	0.725	3.146e-02	1.868e-03
3.275	0.750	3.108e-02	1.816e-03
3.275	0.775	3.072e-02	1.766e-03
3.275	0.800	3.036e-02	1.717e-03
3.275	0.825	3.001e-02	1.670e-03
3.275	0.850	2.967e-02	1.624e-03
3.275	0.875	2.935e-02	1.580e-03
3.275	0.900	2.903e-02	1.538e-03
3.275	0.925	2.871e-02	1.497e-03
3.275	0.950	2.841e-02	1.457e-03
3.275	0.975	2.812e-02	1.419e-03
3.275	1.000	2.783e-02	1.382e-03
3.275	1.025	2.755e-02	1.347e-03
3.275	1.050	2.727e-02	1.313e-03
3.275	1.075	2.701e-02	1.279e-03
3.275	1.100	2.675e-02	1.248e-03
3.275	1.125	2.649e-02	1.217e-03
3.275	1.150	2.624e-02	1.187e-03
3.275	1.175	2.600e-02	1.159e-03
3.275	1.200	2.576e-02	1.131e-03
3.275	1.225	2.553e-02	1.105e-03
3.275	1.250	2.531e-02	1.079e-03
3.275	1.275	2.509e-02	1.054e-03
3.275	1.300	2.487e-02	1.031e-03
3.275	1.325	2.466e-02	1.008e-03
3.275	1.350	2.445e-02	9.859e-04
3.275	1.375	2.425e-02	9.647e-04
3.275	1.400	2.405e-02	9.444e-04
3.275	1.425	2.386e-02	9.247e-04
3.275	1.450	2.367e-02	9.059e-04
3.275	1.475	2.349e-02	8.877e-04
3.275	1.500	2.331e-02	8.702e-04
3.275	1.525	2.313e-02	8.534e-04
3.275	1.550	2.296e-02	8.372e-04
3.275	1.575	2.278e-02	8.217e-04
3.275	1.600	2.262e-02	8.067e-04
3.275	1.625	2.245e-02	7.924e-04
3.275	1.650	2.229e-02	7.785e-04
3.275	1.675	2.214e-02	7.652e-04
3.275	1.700	2.198e-02	7.525e-04
3.275	1.725	2.183e-02	7.402e-04
3.275	1.750	2.168e-02	7.284e-04
3.275	1.775	2.154e-02	7.170e-04
3.275	1.800	2.139e-02	7.061e-04
3.275	1.825	2.125e-02	6.956e-04
3.275	1.850	2.112e-02	6.855e-04
3.275	1.875	2.098e-02	6.758e-04
3.275	1.900	2.085e-02	6.665e-04
3.275	1.925	2.072e-02	6.575e-04
3.275	1.950	2.059e-02	6.489e-04
3.275	1.975	2.046e-02	6.406e-04
3.275	2.000	2.034e-02	6.326e-04
3.275	2.025	2.022e-02	6.249e-04
3.275	2.050	2.010e-02	6.176e-04
3.275	2.075	1.998e-02	6.104e-04
3.275	2.100	1.987e-02	6.036e-04
3.275	2.125	1.975e-02	5.970e-04
3.275	2.150	1.964e-02	5.907e-04
3.275	2.175	1.953e-02	5.845e-04
3.275	2.200	1.942e-02	5.786e-04
3.275	2.225	1.932e-02	5.730e-04
3.275	2.250	1.921e-02	5.675e-04
3.275	2.275	1.911e-02	5.622e-04
3.275	2.300	1.901e-02	5.571e-04
3.275	2.325	1.891e-02	5.521e-04
3.275	2.350	1.881e-02	5.474e-04
3.275	2.375	1.871e-02	5.428e-04
3.275	2.400	1.862e-02	5.383e-04
3.275	2.425	1.853e-02	5.340e-04
3.275	2.450	1.843e-02	5.298e-04
3.275	2.475	1.834e-02	5.258e-04
3.275	2.500	1.825e-02	5.219e-04
3.275	2.525	1.816e-02	5.181e-04
3.275	2.550	1.808e-02	5.144e-04
3.275	2.575	1.799e-02	5.109e-04
3.275	2.600	1.791e-02	5.074e-04
3.275	2.625	1.782e-02	5.040e-04
3.275	2.650	1.774e-02	5.008e-04
3.275	2.675	1.766e-02	4.976e-04
3.275	2.700	1.758e-02	4.945e-04
3.275	2.725	1.750e-02	4.915e-04
3.275	2.750	1.742e-02	4.886e-04
3.275	2.775	1.735e-02	4.857e-04
3.275	2.800	1.727e-02	4.829e-04
3.275	2.825	1.720e-02	4.802e-04
3.275	2.850	1.712e-02	4.776e-04
3.275	2.875	1.705e-02	4.750e-04
3.275	2.900	1.698e-02	4.725e-04
3.275	2.925	1.691e-02	4.701e-04
3.275	2.950	1.684e-02	4.677e-04
3.275	2.975	1.677e-02	4.653e-04
3.275	3.000	1.670e-02	4.630e-04
3.275	3.025	1.663e-02	4.608e-04
3.275	3.050	1.657e-02	4.586e-04
3.275	3.075	1.650e-02	4.564e-04
3.275	3.100	1.644e-02	4.543e-04
3.275	3.125	1.637e-02	4.523e-04
3.275	3.150	1.631e-02	4.503e-04
3.275	3.175	1.625e-02	4.483e-04
3.275	3.200	1.618e-02	4.464e-04
3.275	3.225	1.612e-02	4.445e-04
3.275	3.250	1.606e-02	4.426e-04
3.275	3.275	1.600e-02	4.408e-04
3.300	0.000	4.621e-02	6.621e-03
3.300	0.025	4.618e-02	5.764e-03
3.300	0.050	4.588e-02	5.168e-03
3.300	0.075	4.542e-02	4.734e-03
3.300	0.100	4.486e-02	4.405e-03
3.300	0.125	4.425e-02	4.146e-03
3.300	0.150	4.360e-02	3.935e-03
3.300	0.175	4.295e-02	3.756e-03
3.300	0.200	4.229e-02	3.602e-03
3.300	0.225	4.163e-02	3.465e-03
3.300	0.250	4.098e-02	3.341e-03
3.300	0.275	4.034e-02	3.227e-03
3.300	0.300	3.971e-02	3.120e-03
3.300	0.325	3.910e-02	3.020e-03
3.300	0.350	3.850e-02	2.925e-03
3.300	0.375	3.792e-02	2.835e-03
3.300	0.400	3.736e-02	2.749e-03
3.300	0.425	3.681e-02	2.666e-03
3.300	0.450	3.628e-02	2.586e-03
3.300	0.475	3.576e-02	2.510e-03
3.300	0.500	3.526e-02	2.436e-03
3.300	0.525	3.477e-02	2.365e-03
3.300	0.550	3.429e-02	2.296e-03
3.300	0.575	3.383e-02	2.229e-03
3.300	0.600	3.339e-02	2.165e-03
3.300	0.625	3.295e-02	2.103e-03
3.300	0.650	3.253e-02	2.043e-03
3.300	0.675	3.212e-02	1.985e-03
3.300	0.700	3.173e-02	1.929e-03
3.300	0.725	3.134e-02	1.875e-03
3.300	0.750	3.097e-02	1.823e-03
3.300	0.775	3.060e-02	1.772e-03
3.300	0.800	3.025e-02	1.724e-03
3.300	0.825	2.990e-02	1.676e-03
3.300	0.850	2.956e-02	1.631e-03
3.300	0.875	2.924e-02	1.587e-03
3.300	0.900	2.892e-02	1.544e-03
3.300	0.925	2.861e-02	1.503e-03
3.300	0.950	2.831e-02	1.464e-03
3.300	0.975	2.801e-02	1.425e-03
3.300	1.000	2.773e-02	1.388e-03
3.300	1.025	2.745e-02	1.353e-03
3.300	1.050	2.717e-02	1.318e-03
3.300	1.075	2.691e-02	1.285e-03
3.300	1.100	2.665e-02	1.253e-03
3.300	1.125	2.639e-02	1.222e-03
3.300	1.150	2.615e-02	1.193e-03
3.300	1.175	2.591e-02	1.164e-03
3.300	1.200	2.567e-02	1.136e-03
3.300	1.225	2.544e-02	1.110e-03
3.300	1.250	2.522e-02	1.084e-03
3.300	1.275	2.500e-02	1.059e-03
3.300	1.300	2.478e-02	1.035e-03
3.300	1.325	2.457e-02	1.012e-03
3.300	1.350	2.437e-02	9.902e-04
3.300	1.375	2.416e-02	9.688e-04
3.300	1.400	2.397e-02	9.483e-04
3.300	1.425	2.378e-02	9.285e-04
3.300	1.450	2.359e-02	9.095e-04
3.300	1.475	2.340e-02	8.912e-04
3.300	1.500	2.322e-02	8.735e-04
3.300	1.525	2.305e-02	8.566e-04
3.300	1.550	2.287e-02	8.403e-04
3.300	1.575	2.270e-02	8.246e-04
3.300	1.600	2.254e-02	8.094e-04
3.300	1.625	2.237e-02	7.949e-04
3.300	1.650	2.221e-02	7.809e-04
3.300	1.675	2.206e-02	7.675e-04
3.300	1.700	2.190e-02	7.546e-04
3.300	1.725	2.175e-02	7.422e-04
3.300	1.750	2.161e-02	7.302e-04
3.300	1.775	2.146e-02	7.187e-04
3.300	1.800	2.132e-02	7.077e-04
3.300	1.825	2.118e-02	6.970e-04
3.300	1.850	2.104e-02	6.868e-04
3.300	1.875	2.091e-02	6.770e-04
3.300	1.900	2.077e-02	6.676e-04
3.300	1.925	2.064e-02	6.585e-04
3.300	1.950	2.052e-02	6.497e-04
3.300	1.975	2.039e-02	6.413e-04
3.300	2.000	2.027e-02	6.332e-04
3.300	2.025	2.015e-02	6.255e-04
3.300	2.050	2.003e-02	6.180e-04
3.300	2.075	1.991e-02	6.108e-04
3.300	2.100	1.980e-02	6.038e-04
3.300	2.125	1.968e-02	5.971e-04
3.300	2.150	1.957e-02	5.907e-04
3.300	2.175	1.946e-02	5.845e-04
3.300	2.200	1.935e-02	5.785e-04
3.300	2.225	1.925e-02	5.727e-04
3.300	2.250	1.914e-02	5.672e-04
3.300	2.275	1.904e-02	5.618e-04
3.300	2.300	1.894e-02	5.566e-04
3.300	2.325	1.884e-02	5.516e-04
3.300	2.350	1.874e-02	5.468e-04
3.300	2.375	1.865e-02	5.421e-04
3.300	2.400	1.855e-02	5.376e-04
3.300	2.425	1.846e-02	5.332e-04
3.300	2.450	1.837e-02	5.290e-04
3.300	2.475	1.828e-02	5.249e-04
3.300	2.500	1.819e-02	5.209e-04
3.300	2.525	1.810e-02	5.171e-04
3.300	2.550	1.801e-02	5.134e-04
3.300	2.575	1.793e-02	5.097e-04
3.300	2.600	1.784e-02	5.062e-04
3.300	2.625	1.776e-02	5.028e-04
3.300	2.650	1.768e-02	4.995e-04
3.300	2.675	1.760e-02	4.963e-04
3.300	2.700	1.752e-02	4.932e-04
3.300	2.725	1.744e-02	4.902e-04
3.300	2.750	1.736e-02	4.872e-04
3.300	2.775	1.728e-02	4.843e-04
3.300	2.800	1.721e-02	4.815e-04
3.300	2.825	1.713e-02	4.788e-04
3.300	2.850	1.706e-02	4.761e-04
3.300	2.875	1.699e-02	4.735e-04
3.300	2.900	1.692e-02	4.710e-04
3.300	2.925	1.685e-02	4.685e-04
3.300	2.950	1.678e-02	4.661e-04
3.300	2.975	1.671e-02	4.637e-04
3.300	3.000	1.664e-02	4.614e-04
3.300	3.025	1.657e-02	4.591e-04
3.300	3.050	1.651e-02	4.569e-04
3.300	3.075	1.644e-02	4.548e-04
3.300	3.100	1.638e-02	4.526e-04
3.300	3.125	1.631e-02	4.506e-04
3.300	3.150	1.625e-02	4.485e-04
3.300	3.175	1.619e-02	4.466e-04
3.300	3.200	1.612e-02	4.446e-04
3.300	3.225	1.606e-02	4.427e-04
3.300	3.250	1.600e-02	4.408e-04
3.300	3.275	1.594e-02	4.390e-04
3.300	3.300	1.589e-02	4.372e-04
3.325	0.000	4.592e-02	6.636e-03
3.325	0.025	4.591e-02	5.775e-03
3.325	0.050	4.562e-02	5.176e-03
3.325	0.075	4.517e-02	4.740e-03
3.325	0.100	4.463e-02	4.410e-03
3.325	0.125	4.402e-02	4.150e-03
3.325	0.150	4.339e-02	3.938e-03
3.325	0.175	4.274e-02	3.760e-03
3.325	0.200	4.209e-02	3.606e-03
3.325	0.225	4.144e-02	3.469e-03
3.325	0.250	4.079e-02	3.345e-03
3.325	0.275	4.016e-02	3.231e-03
3.325	0.300	3.954e-02	3.124e-03
3.325	0.325	3.893e-02	3.025e-03
3.325	0.350	3.834e-02	2.930e-03
3.325	0.375	3.776e-02	2.840e-03
3.325	0.400	3.720e-02	2.754e-03
3.325	0.425	3.666e-02	2.671e-03
3.325	0.450	3.613e-02	2.592e-03
3.325	0.475	3.561e-02	2.516e-03
3.325	0.500	3.512e-02	2.442e-03
3.325	0.525	3.463e-02	2.371e-03
3.325	0.550	3.416e-02	2.302e-03
3.325	0.575	3.370e-02	2.236e-03
3.325	0.600	3.326e-02	2.172e-03
3.325	0.625	3.283e-02	2.110e-03
3.325	0.650	3.241e-02	2.050e-03
3.325	0.675	3.200e-02	1.992e-03
3.325	0.700	3.161e-02	1.936e-03
3.325	0.725	3.122e-02	1.882e-03
3.325	0.750	3.085e-02	1.830e-03
3.325	0.775	3.049e-02	1.779e-03
3.325	0.800	3.013e-02	1.730e-03
3.325	0.825	2.979e-02	1.683e-03
3.325	0.850	2.945e-02	1.637e-03
3.325	0.875	2.913e-02	1.593e-03
3.325	0.900	2.881e-02	1.551e-03
3.325	0.925	2.850e-02	1.510e-03
3.325	0.950	2.820e-02	1.470e-03
3.325	0.975	2.791e-02	1.432e-03
3.325	1.000	2.762e-02	1.395e-03
3.325	1.025	2.735e-02	1.359e-03
3.325	1.050	2.707e-02	1.324e-03
3.325	1.075	2.681e-02	1.291e-03
3.325	1.100	2.655e-02	1.259e-03
3.325	1.125	2.630e-02	1.228e-03
3.325	1.150	2.605e-02	1.198e-03
3.325	1.175	2.581e-02	1.169e-03
3.325	1.200	2.558e-02	1.141e-03
3.325	1.225	2.535e-02	1.115e-03
3.325	1.250	2.513e-02	1.089e-03
3.325	1.275	2.491e-02	1.064e-03
3.325	1.300	2.469e-02	1.040e-03
3.325	1.325	2.448e-02	1.017e-03
3.325	1.350	2.428e-02	9.944e-04
3.325	1.375	2.408e-02	9.729e-04
3.325	1.400	2.388e-02	9.523e-04
3.325	1.425	2.369e-02	9.323e-04
3.325	1.450	2.350e-02	9.132e-04
3.325	1.475	2.332e-02	8.947e-04
3.325	1.500	2.314e-02	8.769e-04
3.325	1.525	2.296e-02	8.598e-04
3.325	1.550	2.279e-02	8.433e-04
3.325	1.575	2.262e-02	8.275e-04
3.325	1.600	2.246e-02	8.122e-04
3.325	1.625	2.229e-02	7.975e-04
3.325	1.650	2.213e-02	7.834e-04
3.325	1.675	2.198e-02	7.698e-04
3.325	1.700	2.183e-02	7.568e-04
3.325	1.725	2.168e-02	7.442e-04
3.325	1.750	2.153e-02	7.321e-04
3.325	1.775	2.138e-02	7.205e-04
3.325	1.800	2.124e-02	7.093e-04
3.325	1.825	2.110e-02	6.986e-04
3.325	1.850	2.097e-02	6.882e-04
3.325	1.875	2.083e-02	6.783e-04
3.325	1.900	2.070e-02	6.687e-04
3.325	1.925	2.057e-02	6.595e-04
3.325	1.950	2.044e-02	6.506e-04
3.325	1.975	2.032e-02	6.421e-04
3.325	2.000	2.020e-02	6.339e-04
3.325	2.025	2.007e-02	6.260e-04
3.325	2.050	1.996e-02	6.184e-04
3.325	2.075	1.984e-02	6.111e-04
3.325	2.100	1.972e-02	6.041e-04
3.325	2.125	1.961e-02	5.973e-04
3.325	2.150	1.950e-02	5.908e-04
3.325	2.175	1.939e-02	5.845e-04
3.325	2.200	1.928e-02	5.784e-04
3.325	2.225	1.918e-02	5.725e-04
3.325	2.250	1.908e-02	5.669e-04
3.325	2.275	1.897e-02	5.614e-04
3.325	2.300	1.887e-02	5.562e-04
3.325	2.325	1.877e-02	5.511e-04
3.325	2.350	1.868e-02	5.462e-04
3.325	2.375	1.858e-02	5.415e-04
3.325	2.400	1.849e-02	5.369e-04
3.325	2.425	1.839e-02	5.325e-04
3.325	2.450	1.830e-02	5.282e-04
3.325	2.475	1.821e-02	5.240e-04
3.325	2.500	1.812e-02	5.200e-04
3.325	2.525	1.803e-02	5.161e-04
3.325	2.550	1.795e-02	5.123e-04
3.325	2.575	1.786e-02	5.087e-04
3.325	2.600	1.778e-02	5.051e-04
3.325	2.625	1.769e-02	5.017e-04
3.325	2.650	1.761e-02	4.983e-04
3.325	2.675	1.753e-02	4.951e-04
3.325	2.700	1.745e-02	4.919e-04
3.325	2.725	1.737e-02	4.889e-04
3.325	2.750	1.730e-02	4.859e-04
3.325	2.775	1.722e-02	4.830e-04
3.325	2.800	1.715e-02	4.801e-04
3.325	2.825	1.707e-02	4.774e-04
3.325	2.850	1.700e-02	4.747e-04
3.325	2.875	1.693e-02	4.720e-04
3.325	2.900	1.685e-02	4.695e-04
3.325	2.925	1.678e-02	4.670e-04
3.325	2.950	1.671e-02	4.645e-04
3.325	2.975	1.665e-02	4.621e-04
3.325	3.000	1.658e-02	4.598e-04
3.325	3.025	1.651e-02	4.575e-04
3.325	3.050	1.645e-02	4.553e-04
3.325	3.075	1.638e-02	4.531e-04
3.325	3.100	1.632e-02	4.510e-04
3.325	3.125	1.625e-02	4.489e-04
3.325	3.150	1.619e-02	4.469e-04
3.325	3.175	1.613e-02	4.449e-04
3.325	3.200	1.607e-02	4.429e-04
3.325	3.225	1.601e-02	4.410e-04
3.325	3.250	1.595e-02	4.391e-04
3.325	3.275	1.589e-02	4.373e-04
3.325	3.300	1.583e-02	4.354e-04
3.325	3.325	1.577e-02	4.337e-04
3.350	0.000	4.564e-02	6.651e-03
3.350	0.025	4.565e-02	5.786e-03
3.350	0.050	4.537e-02	5.184e-03
3.350	0.075	4.493e-02	4.746e-03
3.350	0.100	4.440e-02	4.414e-03
3.350	0.125	4.380e-02	4.154e-03
3.350	0.150	4.318e-02	3.942e-03
3.350	0.175	4.254e-02	3.763e-03
3.350	0.200	4.189e-02	3.609e-03
3.350	0.225	4.125e-02	3.472e-03
3.350	0.250	4.061e-02	3.348e-03
3.350	0.275	3.998e-02	3.235e-03
3.350	0.300	3.937e-02	3.129e-03
3.350	0.325	3.877e-02	3.029e-03
3.350	0.350	3.818e-02	2.935e-03
3.350	0.375	3.761e-02	2.845e-03
3.350	0.400	3.705e-02	2.759e-03
3.350	0.425	3.651e-02	2.677e-03
3.350	0.450	3.598e-02	2.598e-03
3.350	0.475	3.547e-02	2.522e-03
3.350	0.500	3.498e-02	2.448e-03
3.350	0.525	3.449e-02	2.377e-03
3.350	0.550	3.403e-02	2.309e-03
3.350	0.575	3.357e-02	2.242e-03
3.350	0.600	3.313e-02	2.178e-03
3.350	0.625	3.270e-02	2.116e-03
3.350	0.650	3.228e-02	2.057e-03
3.350	0.675	3.188e-02	1.999e-03
3.350	0.700	3.149e-02	1.943e-03
3.350	0.725	3.110e-02	1.889e-03
3.350	0.750	3.073e-02	1.836e-03
3.350	0.775	3.037e-02	1.786e-03
3.350	0.800	3.002e-02	1.737e-03
3.350	0.825	2.968e-02	1.690e-03
3.350	0.850	2.935e-02	1.644e-03
3.350	0.875	2.902e-02	1.600e-03
3.350	0.900	2.871e-02	1.557e-03
3.350	0.925	2.840e-02	1.516e-03
3.350	0.950	2.810e-02	1.476e-03
3.350	0.975	2.781e-02	1.438e-03
3.350	1.000	2.752e-02	1.401e-03
3.350	1.025	2.725e-02	1.365e-03
3.350	1.050	2.698e-02	1.330e-03
3.350	1.075	2.671e-02	1.297e-03
3.350	1.100	2.646e-02	1.265e-03
3.350	1.125	2.620e-02	1.234e-03
3.350	1.150	2.596e-02	1.203e-03
3.350	1.175	2.572e-02	1.175e-03
3.350	1.200	2.549e-02	1.147e-03
3.350	1.225	2.526e-02	1.120e-03
3.350	1.250	2.504e-02	1.094e-03
3.350	1.275	2.482e-02	1.069e-03
3.350	1.300	2.460e-02	1.044e-03
3.350	1.325	2.440e-02	1.021e-03
3.350	1.350	2.419e-02	9.987e-04
3.350	1.375	2.399e-02	9.771e-04
3.350	1.400	2.380e-02	9.562e-04
3.350	1.425	2.361e-02	9.362e-04
3.350	1.450	2.342e-02	9.168e-04
3.350	1.475	2.324e-02	8.982e-04
3.350	1.500	2.306e-02	8.803e-04
3.350	1.525	2.288e-02	8.630e-04
3.350	1.550	2.271e-02	8.464e-04
3.350	1.575	2.254e-02	8.304e-04
3.350	1.600	2.238e-02	8.150e-04
3.350	1.625	2.221e-02	8.002e-04
3.350	1.650	2.206e-02	7.859e-04
3.350	1.675	2.190e-02	7.722e-04
3.350	1.700	2.175e-02	7.590e-04
3.350	1.725	2.160e-02	7.463e-04
3.350	1.750	2.145e-02	7.341e-04
3.350	1.775	2.131e-02	7.223e-04
3.350	1.800	2.117e-02	7.110e-04
3.350	1.825	2.103e-02	7.001e-04
3.350	1.850	2.089e-02	6.896e-04
3.350	1.875	2.076e-02	6.796e-04
3.350	1.900	2.063e-02	6.699e-04
3.350	1.925	2.050e-02	6.606e-04
3.350	1.950	2.037e-02	6.516e-04
3.350	1.975	2.025e-02	6.429e-04
3.350	2.000	2.012e-02	6.346e-04
3.350	2.025	2.000e-02	6.266e-04
3.350	2.050	1.989e-02	6.189e-04
3.350	2.075	1.977e-02	6.115e-04
3.350	2.100	1.965e-02	6.044e-04
3.350	2.125	1.954e-02	5.975e-04
3.350	2.150	1.943e-02	5.909e-04
3.350	2.175	1.932e-02	5.845e-04
3.350	2.200	1.922e-02	5.783e-04
3.350	2.225	1.911e-02	5.724e-04
3.350	2.250	1.901e-02	5.667e-04
3.350	2.275	1.891e-02	5.611e-04
3.350	2.300	1.881e-02	5.558e-04
3.350	2.325	1.871e-02	5.507e-04
3.350	2.350	1.861e-02	5.457e-04
3.350	2.375	1.851e-02	5.409e-04
3.350	2.400	1.842e-02	5.362e-04
3.350	2.425	1.833e-02	5.318e-04
3.350	2.450	1.823e-02	5.274e-04
3.350	2.475	1.814e-02	5.232e-04
3.350	2.500	1.806e-02	5.191e-04
3.350	2.525	1.797e-02	5.152e-04
3.350	2.550	1.788e-02	5.114e-04
3.350	2.575	1.780e-02	5.077e-04
3.350	2.600	1.771e-02	5.041e-04
3.350	2.625	1.763e-02	5.006e-04
3.350	2.650	1.755e-02	4.972e-04
3.350	2.675	1.747e-02	4.939e-04
3.350	2.700	1.739e-02	4.907e-04
3.350	2.725	1.731e-02	4.876e-04
3.350	2.750	1.723e-02	4.846e-04
3.350	2.775	1.716e-02	4.816e-04
3.350	2.800	1.708e-02	4.788e-04
3.350	2.825	1.701e-02	4.760e-04
3.350	2.850	1.694e-02	4.732e-04
3.350	2.875	1.687e-02	4.706e-04
3.350	2.900	1.679e-02	4.680e-04
3.350	2.925	1.672e-02	4.655e-04
3.350	2.950	1.665e-02	4.630e-04
3.350	2.975	1.659e-02	4.606e-04
3.350	3.000	1.652e-02	4.582e-04
3.350	3.025	1.645e-02	4.560e-04
3.350	3.050	1.639e-02	4.537e-04
3.350	3.075	1.632e-02	4.515e-04
3.350	3.100	1.626e-02	4.494e-04
3.350	3.125	1.619e-02	4.473e-04
3.350	3.150	1.613e-02	4.452e-04
3.350	3.175	1.607e-02	4.432e-04
3.350	3.200	1.601e-02	4.412e-04
3.350	3.225	1.595e-02	4.393e-04
3.350	3.250	1.589e-02	4.374e-04
3.350	3.275	1.583e-02	4.355e-04
3.350	3.300	1.577e-02	4.337e-04
3.350	3.325	1.571e-02	4.319e-04
3.350	3.350	1.566e-02	4.302e-04
3.375	0.000	4.536e-02	6.666e-03
3.375	0.025	4.538e-02	5.797e-03
3.375	0.050	4.512e-02	5.192e-03
3.375	0.075	4.469e-02	4.752e-03
3.375	0.100	4.417e-02	4.419e-03
3.375	0.125	4.359e-02	4.158e-03
3.375	0.150	4.297e-02	3.945e-03
3.375	0.175	4.234e-02	3.767e-03
3.375	0.200	4.170e-02	3.612e-03
3.375	0.225	4.106e-02	3.476e-03
3.375	0.250	4.043e-02	3.352e-03
3.375	0.275	3.981e-02	3.238e-03
3.375	0.300	3.920e-02	3.133e-03
3.375	0.325	3.860e-02	3.034e-03
3.375	0.350	3.802e-02	2.940e-03
3.375	0.375	3.745e-02	2.850e-03
3.375	0.400	3.690e-02	2.765e-03
3.375	0.425	3.636e-02	2.682e-03
3.375	0.450	3.584e-02	2.603e-03
3.375	0.475	3.533e-02	2.527e-03
3.375	0.500	3.484e-02	2.454e-03
3.375	0.525	3.436e-02	2.383e-03
3.375	0.550	3.389e-02	2.315e-03
3.375	0.575	3.344e-02	2.249e-03
3.375	0.600	3.300e-02	2.185e-03
3.375	0.625	3.258e-02	2.123e-03
3.375	0.650	3.216e-02	2.063e-03
3.375	0.675	3.176e-02	2.005e-03
3.375	0.700	3.137e-02	1.949e-03
3.375	0.725	3.099e-02	1.895e-03
3.375	0.750	3.062e-02	1.843e-03
3.375	0.775	3.026e-02	1.792e-03
3.375	0.800	2.991e-02	1.744e-03
3.375	0.825	2.957e-02	1.696e-03
3.375	0.850	2.924e-02	1.651e-03
3.375	0.875	2.892e-02	1.606e-03
3.375	0.900	2.860e-02	1.564e-03
3.375	0.925	2.830e-02	1.522e-03
3.375	0.950	2.800e-02	1.483e-03
3.375	0.975	2.771e-02	1.444e-03
3.375	1.000	2.743e-02	1.407e-03
3.375	1.025	2.715e-02	1.371e-03
3.375	1.050	2.688e-02	1.336e-03
3.375	1.075	2.662e-02	1.303e-03
3.375	1.100	2.636e-02	1.270e-03
3.375	1.125	2.611e-02	1.239e-03
3.375	1.150	2.587e-02	1.209e-03
3.375	1.175	2.563e-02	1.180e-03
3.375	1.200	2.540e-02	1.152e-03
3.375	1.225	2.517e-02	1.125e-03
3.375	1.250	2.495e-02	1.099e-03
3.375	1.275	2.473e-02	1.073e-03
3.375	1.300	2.452e-02	1.049e-03
3.375	1.325	2.431e-02	1.026e-03
3.375	1.350	2.411e-02	1.003e-03
3.375	1.375	2.391e-02	9.812e-04
3.375	1.400	2.371e-02	9.602e-04
3.375	1.425	2.352e-02	9.400e-04
3.375	1.450	2.334e-02	9.206e-04
3.375	1.475	2.315e-02	9.018e-04
3.375	1.500	2.298e-02	8.837e-04
3.375	1.525	2.280e-02	8.663e-04
3.375	1.550	2.263e-02	8.495e-04
3.375	1.575	2.246e-02	8.334e-04
3.375	1.600	2.230e-02	8.178e-04
3.375	1.625	2.214e-02	8.029e-04
3.375	1.650	2.198e-02	7.885e-04
3.375	1.675	2.182e-02	7.746e-04
3.375	1.700	2.167e-02	7.613e-04
3.375	1.725	2.152e-02	7.484e-04
3.375	1.750	2.138e-02	7.361e-04
3.375	1.775	2.123e-02	7.242e-04
3.375	1.800	2.109e-02	7.127e-04
3.375	1.825	2.095e-02	7.017e-04
3.375	1.850	2.082e-02	6.911e-04
3.375	1.875	2.068e-02	6.809e-04
3.375	1.900	2.055e-02	6.711e-04
3.375	1.925	2.042e-02	6.617e-04
3.375	1.950	2.030e-02	6.526e-04
3.375	1.975	2.017e-02	6.438e-04
3.375	2.000	2.005e-02	6.354e-04
3.375	2.025	1.993e-02	6.273e-04
3.375	2.050	1.981e-02	6.195e-04
3.375	2.075	1.970e-02	6.120e-04
3.375	2.100	1.959e-02	6.047e-04
3.375	2.125	1.947e-02	5.978e-04
3.375	2.150	1.936e-02	5.910e-04
3.375	2.175	1.925e-02	5.846e-04
3.375	2.200	1.915e-02	5.783e-04
3.375	2.225	1.904e-02	5.723e-04
3.375	2.250	1.894e-02	5.665e-04
3.375	2.275	1.884e-02	5.609e-04
3.375	2.300	1.874e-02	5.555e-04
3.375	2.325	1.864e-02	5.503e-04
3.375	2.350	1.854e-02	5.452e-04
3.375	2.375	1.845e-02	5.404e-04
3.375	2.400	1.835e-02	5.356e-04
3.375	2.425	1.826e-02	5.311e-04
3.375	2.450	1.817e-02	5.267e-04
3.375	2.475	1.808e-02	5.224e-04
3.375	2.500	1.799e-02	5.183e-04
3.375	2.525	1.790e-02	5.143e-04
3.375	2.550	1.782e-02	5.104e-04
3.375	2.575	1.773e-02	5.067e-04
3.375	2.600	1.765e-02	5.030e-04
3.375	2.625	1.757e-02	4.995e-04
3.375	2.650	1.749e-02	4.961e-04
3.375	2.675	1.741e-02	4.927e-04
3.375	2.700	1.733e-02	4.895e-04
3.375	2.725	1.725e-02	4.864e-04
3.375	2.750	1.717e-02	4.833e-04
3.375	2.775	1.710e-02	4.803e-04
3.375	2.800	1.702e-02	4.774e-04
3.375	2.825	1.695e-02	4.746e-04
3.375	2.850	1.688e-02	4.719e-04
3.375	2.875	1.680e-02	4.692e-04
3.375	2.900	1.673e-02	4.666e-04
3.375	2.925	1.666e-02	4.640e-04
3.375	2.950	1.659e-02	4.615e-04
3.375	2.975	1.653e-02	4.591e-04
3.375	3.000	1.646e-02	4.567e-04
3.375	3.025	1.639e-02	4.544e-04
3.375	3.050	1.633e-02	4.521e-04
3.375	3.075	1.626e-02	4.499e-04
3.375	3.100	1.620e-02	4.478e-04
3.375	3.125	1.614e-02	4.456e-04
3.375	3.150	1.607e-02	4.436e-04
3.375	3.175	1.601e-02	4.416e-04
3.375	3.200	1.595e-02	4.396e-04
3.375	3.225	1.589e-02	4.376e-04
3.375	3.250	1.583e-02	4.357e-04
3.375	3.275	1.577e-02	4.339e-04
3.375	3.300	1.571e-02	4.320e-04
3.375	3.325	1.566e-02	4.302e-04
3.375	3.350	1.560e-02	4.285e-04
3.375	3.375	1.554e-02	4.268e-04
3.400	0.000	4.508e-02	6.681e-03
3.400	0.025	4.512e-02	5.807e-03
3.400	0.050	4.487e-02	5.199e-03
3.400	0.075	4.446e-02	4.757e-03
3.400	0.100	4.395e-02	4.423e-03
3.400	0.125	4.337e-02	4.161e-03
3.400	0.150	4.276e-02	3.948e-03
3.400	0.175	4.214e-02	3.770e-03
3.400	0.200	4.151e-02	3.615e-03
3.400	0.225	4.088e-02	3.479e-03
3.400	0.250	4.025e-02	3.355e-03
3.400	0.275	3.963e-02	3.242e-03
3.400	0.300	3.903e-02	3.137e-03
3.400	0.325	3.844e-02	3.038e-03
3.400	0.350	3.786e-02	2.944e-03
3.400	0.375	3.730e-02	2.855e-03
3.400	0.400	3.675e-02	2.770e-03
3.400	0.425	3.621e-02	2.688e-03
3.400	0.450	3.570e-02	2.609e-03
3.400	0.475	3.519e-02	2.533e-03
3.400	0.500	3.470e-02	2.460e-03
3.400	0.525	3.423e-02	2.389e-03
3.400	0.550	3.376e-02	2.321e-03
3.400	0.575	3.331e-02	2.255e-03
3.400	0.600	3.288e-02	2.191e-03
3.400	0.625	3.245e-02	2.129e-03
3.400	0.650	3.204e-02	2.070e-03
3.400	0.675	3.164e-02	2.012e-03
3.400	0.700	3.125e-02	1.956e-03
3.400	0.725	3.087e-02	1.902e-03
3.400	0.750	3.051e-02	1.850e-03
3.400	0.775	3.015e-02	1.799e-03
3.400	0.800	2.980e-02	1.750e-03
3.400	0.825	2.946e-02	1.703e-03
3.400	0.850	2.913e-02	1.657e-03
3.400	0.875	2.881e-02	1.613e-03
3.400	0.900	2.850e-02	1.570e-03
3.400	0.925	2.819e-02	1.529e-03
3.400	0.950	2.790e-02	1.489e-03
3.400	0.975	2.761e-02	1.450e-03
3.400	1.000	2.733e-02	1.413e-03
3.400	1.025	2.705e-02	1.377e-03
3.400	1.050	2.678e-02	1.342e-03
3.400	1.075	2.652e-02	1.308e-03
3.400	1.100	2.627e-02	1.276e-03
3.400	1.125	2.602e-02	1.245e-03
3.400	1.150	2.578e-02	1.214e-03
3.400	1.175	2.554e-02	1.185e-03
3.400	1.200	2.531e-02	1.157e-03
3.400	1.225	2.508e-02	1.130e-03
3.400	1.250	2.486e-02	1.103e-03
3.400	1.275	2.464e-02	1.078e-03
3.400	1.300	2.443e-02	1.054e-03
3.400	1.325	2.422e-02	1.030e-03
3.400	1.350	2.402e-02	1.007e-03
3.400	1.375	2.382e-02	9.854e-04
3.400	1.400	2.363e-02	9.643e-04
3.400	1.425	2.344e-02	9.439e-04
3.400	1.450	2.326e-02	9.243e-04
3.400	1.475	2.307e-02	9.054e-04
3.400	1.500	2.290e-02	8.872e-04
3.400	1.525	2.272e-02	8.696e-04
3.400	1.550	2.255e-02	8.527e-04
3.400	1.575	2.238e-02	8.364e-04
3.400	1.600	2.222e-02	8.207e-04
3.400	1.625	2.206e-02	8.056e-04
3.400	1.650	2.190e-02	7.911e-04
3.400	1.675	2.175e-02	7.771e-04
3.400	1.700	2.160e-02	7.636e-04
3.400	1.725	2.145e-02	7.506e-04
3.400	1.750	2.130e-02	7.381e-04
3.400	1.775	2.116e-02	7.261e-04
3.400	1.800	2.102e-02	7.145e-04
3.400	1.825	2.088e-02	7.034e-04
3.400	1.850	2.074e-02	6.927e-04
3.400	1.875	2.061e-02	6.823e-04
3.400	1.900	2.048e-02	6.724e-04
3.400	1.925	2.035e-02	6.628e-04
3.400	1.950	2.023e-02	6.536e-04
3.400	1.975	2.010e-02	6.448e-04
3.400	2.000	1.998e-02	6.362e-04
3.400	2.025	1.986e-02	6.280e-04
3.400	2.050	1.975e-02	6.201e-04
3.400	2.075	1.963e-02	6.125e-04
3.400	2.100	1.952e-02	6.052e-04
3.400	2.125	1.940e-02	5.981e-04
3.400	2.150	1.930e-02	5.913e-04
3.400	2.175	1.919e-02	5.847e-04
3.400	2.200	1.908e-02	5.784e-04
3.400	2.225	1.898e-02	5.723e-04
3.400	2.250	1.887e-02	5.664e-04
3.400	2.275	1.877e-02	5.607e-04
3.400	2.300	1.867e-02	5.552e-04
3.400	2.325	1.857e-02	5.499e-04
3.400	2.350	1.848e-02	5.448e-04
3.400	2.375	1.838e-02	5.399e-04
3.400	2.400	1.829e-02	5.351e-04
3.400	2.425	1.820e-02	5.305e-04
3.400	2.450	1.811e-02	5.260e-04
3.400	2.475	1.802e-02	5.217e-04
3.400	2.500	1.793e-02	5.175e-04
3.400	2.525	1.784e-02	5.135e-04
3.400	2.550	1.776e-02	5.095e-04
3.400	2.575	1.767e-02	5.057e-04
3.400	2.600	1.759e-02	5.020e-04
3.400	2.625	1.751e-02	4.985e-04
3.400	2.650	1.743e-02	4.950e-04
3.400	2.675	1.735e-02	4.916e-04
3.400	2.700	1.727e-02	4.883e-04
3.400	2.725	1.719e-02	4.852e-04
3.400	2.750	1.711e-02	4.821e-04
3.400	2.775	1.704e-02	4.791e-04
3.400	2.800	1.696e-02	4.761e-04
3.400	2.825	1.689e-02	4.733e-04
3.400	2.850	1.682e-02	4.705e-04
3.400	2.875	1.675e-02	4.678e-04
3.400	2.900	1.667e-02	4.652e-04
3.400	2.925	1.660e-02	4.626e-04
3.400	2.950	1.654e-02	4.601e-04
3.400	2.975	1.647e-02	4.576e-04
3.400	3.000	1.640e-02	4.552e-04
3.400	3.025	1.633e-02	4.529e-04
3.400	3.050	1.627e-02	4.506e-04
3.400	3.075	1.620e-02	4.484e-04
3.400	3.100	1.614e-02	4.462e-04
3.400	3.125	1.608e-02	4.441e-04
3.400	3.150	1.602e-02	4.420e-04
3.400	3.175	1.595e-02	4.399e-04
3.400	3.200	1.589e-02	4.379e-04
3.400	3.225	1.583e-02	4.360e-04
3.400	3.250	1.577e-02	4.341e-04
3.400	3.275	1.572e-02	4.322e-04
3.400	3.300	1.566e-02	4.304e-04
3.400	3.325	1.560e-02	4.286e-04
3.400	3.350	1.554e-02	4.268e-04
3.400	3.375	1.549e-02	4.251e-04
3.400	3.400	1.543e-02	4.234e-04
3.425	0.000	4.481e-02	6.695e-03
3.425	0.025	4.486e-02	5.818e-03
3.425	0.050	4.463e-02	5.207e-03
3.425	0.075	4.423e-02	4.763e-03
3.425	0.100	4.372e-02	4.428e-03
3.425	0.125	4.316e-02	4.165e-03
3.425	0.150	4.256e-02	3.952e-03
3.425	0.175	4.194e-02	3.773e-03
3.425	0.200	4.132e-02	3.618e-03
3.425	0.225	4.069e-02	3.482e-03
3.425	0.250	4.007e-02	3.359e-03
3.425	0.275	3.946e-02	3.246e-03
3.425	0.300	3.886e-02	3.141e-03
3.425	0.325	3.828e-02	3.042e-03
3.425	0.350	3.770e-02	2.949e-03
3.425	0.375	3.714e-02	2.860e-03
3.425	0.400	3.660e-02	2.775e-03
3.425	0.425	3.607e-02	2.693e-03
3.425	0.450	3.555e-02	2.614e-03
3.425	0.475	3.505e-02	2.539e-03
3.425	0.500	3.457e-02	2.466e-03
3.425	0.525	3.409e-02	2.395e-03
3.425	0.550	3.363e-02	2.327e-03
3.425	0.575	3.319e-02	2.261e-03
3.425	0.600	3.275e-02	2.197e-03
3.425	0.625	3.233e-02	2.136e-03
3.425	0.650	3.192e-02	2.076e-03
3.425	0.675	3.152e-02	2.018e-03
3.425	0.700	3.114e-02	1.962e-03
3.425	0.725	3.076e-02	1.908e-03
3.425	0.750	3.039e-02	1.856e-03
3.425	0.775	3.004e-02	1.805e-03
3.425	0.800	2.969e-02	1.757e-03
3.425	0.825	2.936e-02	1.709e-03
3.425	0.850	2.903e-02	1.663e-03
3.425	0.875	2.871e-02	1.619e-03
3.425	0.900	2.840e-02	1.576e-03
3.425	0.925	2.809e-02	1.535e-03
3.425	0.950	2.780e-02	1.495e-03
3.425	0.975	2.751e-02	1.456e-03
3.425	1.000	2.723e-02	1.419e-03
3.425	1.025	2.696e-02	1.383e-03
3.425	1.050	2.669e-02	1.348e-03
3.425	1.075	2.643e-02	1.314e-03
3.425	1.100	2.618e-02	1.281e-03
3.425	1.125	2.593e-02	1.250e-03
3.425	1.150	2.569e-02	1.220e-03
3.425	1.175	2.545e-02	1.190e-03
3.425	1.200	2.522e-02	1.162e-03
3.425	1.225	2.499e-02	1.135e-03
3.425	1.250	2.477e-02	1.108e-03
3.425	1.275	2.456e-02	1.083e-03
3.425	1.300	2.435e-02	1.058e-03
3.425	1.325	2.414e-02	1.034e-03
3.425	1.350	2.394e-02	1.012e-03
3.425	1.375	2.374e-02	9.896e-04
3.425	1.400	2.355e-02	9.683e-04
3.425	1.425	2.336e-02	9.478e-04
3.425	1.450	2.317e-02	9.280e-04
3.425	1.475	2.299e-02	9.090e-04
3.425	1.500	2.282e-02	8.906e-04
3.425	1.525	2.264e-02	8.729e-04
3.425	1.550	2.247e-02	8.559e-04
3.425	1.575	2.231e-02	8.395e-04
3.425	1.600	2.214e-02	8.236e-04
3.425	1.625	2.198e-02	8.084e-04
3.425	1.650	2.183e-02	7.937e-04
3.425	1.675	2.167e-02	7.796e-04
3.425	1.700	2.152e-02	7.659e-04
3.425	1.725	2.137e-02	7.528e-04
3.425	1.750	2.123e-02	7.402e-04
3.425	1.775	2.109e-02	7.280e-04
3.425	1.800	2.095e-02	7.163e-04
3.425	1.825	2.081e-02	7.051e-04
3.425	1.850	2.067e-02	6.942e-04
3.425	1.875	2.054e-02	6.838e-04
3.425	1.900	2.041e-02	6.737e-04
3.425	1.925	2.028e-02	6.641e-04
3.425	1.950	2.016e-02	6.547e-04
3.425	1.975	2.003e-02	6.458e-04
3.425	2.000	1.991e-02	6.371e-04
3.425	2.025	1.979e-02	6.288e-04
3.425	2.050	1.968e-02	6.208e-04
3.425	2.075	1.956e-02	6.131e-04
3.425	2.100	1.945e-02	6.056e-04
3.425	2.125	1.934e-02	5.985e-04
3.425	2.150	1.923e-02	5.915e-04
3.425	2.175	1.912e-02	5.849e-04
3.425	2.200	1.901e-02	5.785e-04
3.425	2.225	1.891e-02	5.723e-04
3.425	2.250	1.881e-02	5.663e-04
3.425	2.275	1.871e-02	5.605e-04
3.425	2.300	1.861e-02	5.550e-04
3.425	2.325	1.851e-02	5.496e-04
3.425	2.350	1.841e-02	5.444e-04
3.425	2.375	1.832e-02	5.394e-04
3.425	2.400	1.823e-02	5.346e-04
3.425	2.425	1.813e-02	5.299e-04
3.425	2.450	1.804e-02	5.254e-04
3.425	2.475	1.795e-02	5.210e-04
3.425	2.500	1.787e-02	5.168e-04
3.425	2.525	1.778e-02	5.126e-04
3.425	2.550	1.769e-02	5.087e-04
3.425	2.575	1.761e-02	5.048e-04
3.425	2.600	1.753e-02	5.011e-04
3.425	2.625	1.744e-02	4.975e-04
3.425	2.650	1.736e-02	4.939e-04
3.425	2.675	1.728e-02	4.905e-04
3.425	2.700	1.721e-02	4.872e-04
3.425	2.725	1.713e-02	4.840e-04
3.425	2.750	1.705e-02	4.809e-04
3.425	2.775	1.698e-02	4.778e-04
3.425	2.800	1.690e-02	4.749e-04
3.425	2.825	1.683e-02	4.720e-04
3.425	2.850	1.676e-02	4.692e-04
3.425	2.875	1.669e-02	4.664e-04
3.425	2.900	1.662e-02	4.638e-04
3.425	2.925	1.655e-02	4.612e-04
3.425	2.950	1.648e-02	4.587e-04
3.425	2.975	1.641e-02	4.562e-04
3.425	3.000	1.634e-02	4.538e-04
3.425	3.025	1.628e-02	4.514e-04
3.425	3.050	1.621e-02	4.491e-04
3.425	3.075	1.615e-02	4.469e-04
3.425	3.100	1.608e-02	4.447e-04
3.425	3.125	1.602e-02	4.425e-04
3.425	3.150	1.596e-02	4.404e-04
3.425	3.175	1.590e-02	4.384e-04
3.425	3.200	1.584e-02	4.364e-04
3.425	3.225	1.578e-02	4.344e-04
3.425	3.250	1.572e-02	4.325e-04
3.425	3.275	1.566e-02	4.306e-04
3.425	3.300	1.560e-02	4.287e-04
3.425	3.325	1.554e-02	4.269e-04
3.425	3.350	1.549e-02	4.252e-04
3.425	3.375	1.543e-02	4.234e-04
3.425	3.400	1.538e-02	4.217e-04
3.425	3.425	1.532e-02	4.201e-04
3.450	0.000	4.454e-02	6.710e-03
3.450	0.025	4.461e-02	5.828e-03
3.450	0.050	4.439e-02	5.214e-03
3.450	0.075	4.400e-02	4.768e-03
3.450	0.100	4.350e-02	4.432e-03
3.450	0.125	4.295e-02	4.168e-03
3.450	0.150	4.236e-02	3.955e-03
3.450	0.175	4.175e-02	3.776e-03
3.450	0.200	4.113e-02	3.621e-03
3.450	0.225	4.051e-02	3.485e-03
3.450	0.250	3.990e-02	3.362e-03
3.450	0.275	3.929e-02	3.249e-03
3.450	0.300	3.870e-02	3.145e-03
3.450	0.325	3.812e-02	3.046e-03
3.450	0.350	3.755e-02	2.953e-03
3.450	0.375	3.699e-02	2.864e-03
3.450	0.400	3.645e-02	2.779e-03
3.450	0.425	3.593e-02	2.698e-03
3.450	0.450	3.541e-02	2.620e-03
3.450	0.475	3.492e-02	2.544e-03
3.450	0.500	3.443e-02	2.471e-03
3.450	0.525	3.396e-02	2.401e-03
3.450	0.550	3.351e-02	2.333e-03
3.450	0.575	3.306e-02	2.267e-03
3.450	0.600	3.263e-02	2.204e-03
3.450	0.625	3.221e-02	2.142e-03
3.450	0.650	3.180e-02	2.082e-03
3.450	0.675	3.141e-02	2.025e-03
3.450	0.700	3.102e-02	1.969e-03
3.450	0.725	3.065e-02	1.915e-03
3.450	0.750	3.028e-02	1.863e-03
3.450	0.775	2.993e-02	1.812e-03
3.450	0.800	2.959e-02	1.763e-03
3.450	0.825	2.925e-02	1.716e-03
3.450	0.850	2.892e-02	1.670e-03
3.450	0.875	2.861e-02	1.625e-03
3.450	0.900	2.830e-02	1.583e-03
3.450	0.925	2.799e-02	1.541e-03
3.450	0.950	2.770e-02	1.501e-03
3.450	0.975	2.741e-02	1.462e-03
3.450	1.000	2.713e-02	1.425e-03
3.450	1.025	2.686e-02	1.389e-03
3.450	1.050	2.660e-02	1.354e-03
3.450	1.075	2.634e-02	1.320e-03
3.450	1.100	2.608e-02	1.287e-03
3.450	1.125	2.584e-02	1.255e-03
3.450	1.150	2.560e-02	1.225e-03
3.450	1.175	2.536e-02	1.195e-03
3.450	1.200	2.513e-02	1.167e-03
3.450	1.225	2.491e-02	1.140e-03
3.450	1.250	2.469e-02	1.113e-03
3.450	1.275	2.447e-02	1.087e-03
3.450	1.300	2.426e-02	1.063e-03
3.450	1.325	2.406e-02	1.039e-03
3.450	1.350	2.386e-02	1.016e-03
3.450	1.375	2.366e-02	9.938e-04
3.450	1.400	2.347e-02	9.724e-04
3.450	1.425	2.328e-02	9.517e-04
3.450	1.450	2.309e-02	9.318e-04
3.450	1.475	2.291e-02	9.126e-04
3.450	1.500	2.274e-02	8.941e-04
3.450	1.525	2.256e-02	8.763e-04
3.450	1.550	2.240e-02	8.591e-04
3.450	1.575	2.223e-02	8.425e-04
3.450	1.600	2.207e-02	8.266e-04
3.450	1.625	2.191e-02	8.112e-04
3.450	1.650	2.175e-02	7.964e-04
3.450	1.675	2.160e-02	7.821e-04
3.450	1.700	2.145e-02	7.683e-04
3.450	1.725	2.130e-02	7.551e-04
3.450	1.750	2.115e-02	7.423e-04
3.450	1.775	2.101e-02	7.301e-04
3.450	1.800	2.087e-02	7.182e-04
3.450	1.825	2.074e-02	7.068e-04
3.450	1.850	2.060e-02	6.959e-04
3.450	1.875	2.047e-02	6.853e-04
3.450	1.900	2.034e-02	6.751e-04
3.450	1.925	2.021e-02	6.653e-04
3.450	1.950	2.009e-02	6.559e-04
3.450	1.975	1.996e-02	6.468e-04
3.450	2.000	1.984e-02	6.380e-04
3.450	2.025	1.973e-02	6.296e-04
3.450	2.050	1.961e-02	6.215e-04
3.450	2.075	1.949e-02	6.137e-04
3.450	2.100	1.938e-02	6.061e-04
3.450	2.125	1.927e-02	5.989e-04
3.450	2.150	1.916e-02	5.919e-04
3.450	2.175	1.905e-02	5.851e-04
3.450	2.200	1.895e-02	5.786e-04
3.450	2.225	1.884e-02	5.723e-04
3.450	2.250	1.874e-02	5.663e-04
3.450	2.275	1.864e-02	5.604e-04
3.450	2.300	1.854e-02	5.548e-04
3.450	2.325	1.845e-02	5.494e-04
3.450	2.350	1.835e-02	5.441e-04
3.450	2.375	1.825e-02	5.390e-04
3.450	2.400	1.816e-02	5.341e-04
3.450	2.425	1.807e-02	5.294e-04
3.450	2.450	1.798e-02	5.248e-04
3.450	2.475	1.789e-02	5.203e-04
3.450	2.500	1.780e-02	5.160e-04
3.450	2.525	1.772e-02	5.119e-04
3.450	2.550	1.763e-02	5.079e-04
3.450	2.575	1.755e-02	5.040e-04
3.450	2.600	1.747e-02	5.002e-04
3.450	2.625	1.738e-02	4.965e-04
3.450	2.650	1.730e-02	4.929e-04
3.450	2.675	1.722e-02	4.895e-04
3.450	2.700	1.715e-02	4.861e-04
3.450	2.725	1.707e-02	4.829e-04
3.450	2.750	1.699e-02	4.797e-04
3.450	2.775	1.692e-02	4.766e-04
3.450	2.800	1.684e-02	4.736e-04
3.450	2.825	1.677e-02	4.707e-04
3.450	2.850	1.670e-02	4.679e-04
3.450	2.875	1.663e-02	4.651e-04
3.450	2.900	1.656e-02	4.624e-04
3.450	2.925	1.649e-02	4.598e-04
3.450	2.950	1.642e-02	4.573e-04
3.450	2.975	1.635e-02	4.548e-04
3.450	3.000	1.629e-02	4.523e-04
3.450	3.025	1.622e-02	4.500e-04
3.450	3.050	1.616e-02	4.476e-04
3.450	3.075	1.609e-02	4.454e-04
3.450	3.100	1.603e-02	4.432e-04
3.450	3.125	1.596e-02	4.410e-04
3.450	3.150	1.590e-02	4.389e-04
3.450	3.175	1.584e-02	4.368e-04
3.450	3.200	1.578e-02	4.348e-04
3.450	3.225	1.572e-02	4.328e-04
3.450	3.250	1.566e-02	4.309e-04
3.450	3.275	1.560e-02	4.290e-04
3.450	3.300	1.555e-02	4.271e-04
3.450	3.325	1.549e-02	4.253e-04
3.450	3.350	1.543e-02	4.236e-04
3.450	3.375	1.538e-02	4.218e-04
3.450	3.400	1.532e-02	4.201e-04
3.450	3.425	1.527e-02	4.184e-04
3.450	3.450	1.522e-02	4.168e-04
3.475	0.000	4.427e-02	6.723e-03
3.475	0.025	4.435e-02	5.837e-03
3.475	0.050	4.415e-02	5.221e-03
3.475	0.075	4.377e-02	4.773e-03
3.475	0.100	4.329e-02	4.436e-03
3.475	0.125	4.274e-02	4.172e-03
3.475	0.150	4.216e-02	3.958e-03
3.475	0.175	4.156e-02	3.779e-03
3.475	0.200	4.095e-02	3.624e-03
3.475	0.225	4.034e-02	3.488e-03
3.475	0.250	3.973e-02	3.365e-03
3.475	0.275	3.913e-02	3.253e-03
3.475	0.300	3.854e-02	3.148e-03
3.475	0.325	3.796e-02	3.050e-03
3.475	0.350	3.740e-02	2.957e-03
3.475	0.375	3.684e-02	2.869e-03
3.475	0.400	3.631e-02	2.784e-03
3.475	0.425	3.578e-02	2.703e-03
3.475	0.450	3.528e-02	2.625e-03
3.475	0.475	3.478e-02	2.550e-03
3.475	0.500	3.430e-02	2.477e-03
3.475	0.525	3.383e-02	2.407e-03
3.475	0.550	3.338e-02	2.339e-03
3.475	0.575	3.294e-02	2.273e-03
3.475	0.600	3.251e-02	2.210e-03
3.475	0.625	3.209e-02	2.148e-03
3.475	0.650	3.169e-02	2.089e-03
3.475	0.675	3.129e-02	2.031e-03
3.475	0.700	3.091e-02	1.975e-03
3.475	0.725	3.054e-02	1.921e-03
3.475	0.750	3.017e-02	1.869e-03
3.475	0.775	2.982e-02	1.818e-03
3.475	0.800	2.948e-02	1.769e-03
3.475	0.825	2.915e-02	1.722e-03
3.475	0.850	2.882e-02	1.676e-03
3.475	0.875	2.850e-02	1.632e-03
3.475	0.900	2.820e-02	1.589e-03
3.475	0.925	2.790e-02	1.547e-03
3.475	0.950	2.760e-02	1.507e-03
3.475	0.975	2.732e-02	1.468e-03
3.475	1.000	2.704e-02	1.431e-03
3.475	1.025	2.677e-02	1.394e-03
3.475	1.050	2.650e-02	1.359e-03
3.475	1.075	2.625e-02	1.325e-03
3.475	1.100	2.599e-02	1.293e-03
3.475	1.125	2.575e-02	1.261e-03
3.475	1.150	2.551e-02	1.230e-03
3.475	1.175	2.527e-02	1.201e-03
3.475	1.200	2.504e-02	1.172e-03
3.475	1.225	2.482e-02	1.145e-03
3.475	1.250	2.460e-02	1.118e-03
3.475	1.275	2.439e-02	1.092e-03
3.475	1.300	2.418e-02	1.067e-03
3.475	1.325	2.397e-02	1.043e-03
3.475	1.350	2.377e-02	1.020e-03
3.475	1.375	2.358e-02	9.980e-04
3.475	1.400	2.339e-02	9.764e-04
3.475	1.425	2.320e-02	9.557e-04
3.475	1.450	2.302e-02	9.356e-04
3.475	1.475	2.284e-02	9.163e-04
3.475	1.500	2.266e-02	8.976e-04
3.475	1.525	2.249e-02	8.797e-04
3.475	1.550	2.232e-02	8.623e-04
3.475	1.575	2.215e-02	8.456e-04
3.475	1.600	2.199e-02	8.295e-04
3.475	1.625	2.183e-02	8.140e-04
3.475	1.650	2.168e-02	7.991e-04
3.475	1.675	2.152e-02	7.847e-04
3.475	1.700	2.137e-02	7.708e-04
3.475	1.725	2.123e-02	7.574e-04
3.475	1.750	2.108e-02	7.445e-04
3.475	1.775	2.094e-02	7.321e-04
3.475	1.800	2.080e-02	7.201e-04
3.475	1.825	2.067e-02	7.086e-04
3.475	1.850	2.053e-02	6.975e-04
3.475	1.875	2.040e-02	6.868e-04
3.475	1.900	2.027e-02	6.765e-04
3.475	1.925	2.014e-02	6.666e-04
3.475	1.950	2.002e-02	6.571e-04
3.475	1.975	1.990e-02	6.479e-04
3.475	2.000	1.978e-02	6.390e-04
3.475	2.025	1.966e-02	6.305e-04
3.475	2.050	1.954e-02	6.223e-04
3.475	2.075	1.943e-02	6.143e-04
3.475	2.100	1.931e-02	6.067e-04
3.475	2.125	1.920e-02	5.993e-04
3.475	2.150	1.910e-02	5.922e-04
3.475	2.175	1.899e-02	5.854e-04
3.475	2.200	1.888e-02	5.788e-04
3.475	2.225	1.878e-02	5.724e-04
3.475	2.250	1.868e-02	5.663e-04
3.475	2.275	1.858e-02	5.604e-04
3.475	2.300	1.848e-02	5.547e-04
3.475	2.325	1.838e-02	5.491e-04
3.475	2.350	1.829e-02	5.438e-04
3.475	2.375	1.819e-02	5.387e-04
3.475	2.400	1.810e-02	5.337e-04
3.475	2.425	1.801e-02	5.289e-04
3.475	2.450	1.792e-02	5.242e-04
3.475	2.475	1.783e-02	5.197e-04
3.475	2.500	1.774e-02	5.154e-04
3.475	2.525	1.766e-02	5.112e-04
3.475	2.550	1.757e-02	5.071e-04
3.475	2.575	1.749e-02	5.031e-04
3.475	2.600	1.740e-02	4.993e-04
3.475	2.625	1.732e-02	4.956e-04
3.475	2.650	1.724e-02	4.920e-04
3.475	2.675	1.716e-02	4.885e-04
3.475	2.700	1.709e-02	4.851e-04
3.475	2.725	1.701e-02	4.818e-04
3.475	2.750	1.693e-02	4.786e-04
3.475	2.775	1.686e-02	4.755e-04
3.475	2.800	1.679e-02	4.724e-04
3.475	2.825	1.671e-02	4.695e-04
3.475	2.850	1.664e-02	4.666e-04
3.475	2.875	1.657e-02	4.638e-04
3.475	2.900	1.650e-02	4.611e-04
3.475	2.925	1.643e-02	4.585e-04
3.475	2.950	1.636e-02	4.559e-04
3.475	2.975	1.630e-02	4.534e-04
3.475	3.000	1.623e-02	4.509e-04
3.475	3.025	1.616e-02	4.485e-04
3.475	3.050	1.610e-02	4.462e-04
3.475	3.075	1.603e-02	4.439e-04
3.475	3.100	1.597e-02	4.417e-04
3.475	3.125	1.591e-02	4.395e-04
3.475	3.150	1.585e-02	4.374e-04
3.475	3.175	1.579e-02	4.353e-04
3.475	3.200	1.573e-02	4.333e-04
3.475	3.225	1.567e-02	4.313e-04
3.475	3.250	1.561e-02	4.293e-04
3.475	3.275	1.555e-02	4.274e-04
3.475	3.300	1.549e-02	4.256e-04
3.475	3.325	1.544e-02	4.238e-04
3.475	3.350	1.538e-02	4.220e-04
3.475	3.375	1.532e-02	4.202e-04
3.475	3.400	1.527e-02	4.185e-04
3.475	3.425	1.522e-02	4.168e-04
3.475	3.450	1.516e-02	4.152e-04
3.475	3.475	1.511e-02	4.136e-04
3.500	0.000	4.400e-02	6.737e-03
3.500	0.025	4.411e-02	5.847e-03
3.500	0.050	4.391e-02	5.228e-03
3.500	0.075	4.354e-02	4.779e-03
3.500	0.100	4.307e-02	4.440e-03
3.500	0.125	4.254e-02	4.175e-03
3.500	0.150	4.196e-02	3.960e-03
3.500	0.175	4.137e-02	3.781e-03
3.500	0.200	4.076e-02	3.627e-03
3.500	0.225	4.016e-02	3.491e-03
3.500	0.250	3.956e-02	3.369e-03
3.500	0.275	3.896e-02	3.256e-03
3.500	0.300	3.838e-02	3.152e-03
3.500	0.325	3.780e-02	3.054e-03
3.500	0.350	3.724e-02	2.962e-03
3.500	0.375	3.670e-02	2.873e-03
3.500	0.400	3.616e-02	2.789e-03
3.500	0.425	3.564e-02	2.708e-03
3.500	0.450	3.514e-02	2.630e-03
3.500	0.475	3.465e-02	2.555e-03
3.500	0.500	3.417e-02	2.483e-03
3.500	0.525	3.370e-02	2.412e-03
3.500	0.550	3.325e-02	2.345e-03
3.500	0.575	3.281e-02	2.279e-03
3.500	0.600	3.239e-02	2.216e-03
3.500	0.625	3.197e-02	2.154e-03
3.500	0.650	3.157e-02	2.095e-03
3.500	0.675	3.118e-02	2.037e-03
3.500	0.700	3.080e-02	1.981e-03
3.500	0.725	3.043e-02	1.927e-03
3.500	0.750	3.007e-02	1.875e-03
3.500	0.775	2.972e-02	1.825e-03
3.500	0.800	2.937e-02	1.776e-03
3.500	0.825	2.904e-02	1.728e-03
3.500	0.850	2.872e-02	1.682e-03
3.500	0.875	2.840e-02	1.638e-03
3.500	0.900	2.810e-02	1.595e-03
3.500	0.925	2.780e-02	1.553e-03
3.500	0.950	2.751e-02	1.513e-03
3.500	0.975	2.722e-02	1.474e-03
3.500	1.000	2.695e-02	1.437e-03
3.500	1.025	2.668e-02	1.400e-03
3.500	1.050	2.641e-02	1.365e-03
3.500	1.075	2.615e-02	1.331e-03
3.500	1.100	2.590e-02	1.298e-03
3.500	1.125	2.566e-02	1.266e-03
3.500	1.150	2.542e-02	1.236e-03
3.500	1.175	2.519e-02	1.206e-03
3.500	1.200	2.496e-02	1.177e-03
3.500	1.225	2.473e-02	1.150e-03
3.500	1.250	2.452e-02	1.123e-03
3.500	1.275	2.430e-02	1.097e-03
3.500	1.300	2.410e-02	1.072e-03
3.500	1.325	2.389e-02	1.048e-03
3.500	1.350	2.369e-02	1.025e-03
3.500	1.375	2.350e-02	1.002e-03
3.500	1.400	2.331e-02	9.805e-04
3.500	1.425	2.312e-02	9.596e-04
3.500	1.450	2.294e-02	9.394e-04
3.500	1.475	2.276e-02	9.200e-04
3.500	1.500	2.258e-02	9.012e-04
3.500	1.525	2.241e-02	8.831e-04
3.500	1.550	2.224e-02	8.656e-04
3.500	1.575	2.208e-02	8.488e-04
3.500	1.600	2.192e-02	8.325e-04
3.500	1.625	2.176e-02	8.169e-04
3.500	1.650	2.160e-02	8.018e-04
3.500	1.675	2.145e-02	7.873e-04
3.500	1.700	2.130e-02	7.732e-04
3.500	1.725	2.115e-02	7.597e-04
3.500	1.750	2.101e-02	7.467e-04
3.500	1.775	2.087e-02	7.342e-04
3.500	1.800	2.073e-02	7.221e-04
3.500	1.825	2.060e-02	7.105e-04
3.500	1.850	2.046e-02	6.992e-04
3.500	1.875	2.033e-02	6.884e-04
3.500	1.900	2.020e-02	6.780e-04
3.500	1.925	2.008e-02	6.680e-04
3.500	1.950	1.995e-02	6.583e-04
3.500	1.975	1.983e-02	6.490e-04
3.500	2.000	1.971e-02	6.400e-04
3.500	2.025	1.959e-02	6.314e-04
3.500	2.050	1.948e-02	6.231e-04
3.500	2.075	1.936e-02	6.150e-04
3.500	2.100	1.925e-02	6.073e-04
3.500	2.125	1.914e-02	5.998e-04
3.500	2.150	1.903e-02	5.927e-04
3.500	2.175	1.892e-02	5.857e-04
3.500	2.200	1.882e-02	5.790e-04
3.500	2.225	1.872e-02	5.726e-04
3.500	2.250	1.861e-02	5.664e-04
3.500	2.275	1.851e-02	5.604e-04
3.500	2.300	1.842e-02	5.546e-04
3.500	2.325	1.832e-02	5.490e-04
3.500	2.350	1.822e-02	5.436e-04
3.500	2.375	1.813e-02	5.383e-04
3.500	2.400	1.804e-02	5.333e-04
3.500	2.425	1.795e-02	5.284e-04
3.500	2.450	1.786e-02	5.237e-04
3.500	2.475	1.777e-02	5.192e-04
3.500	2.500	1.768e-02	5.147e-04
3.500	2.525	1.760e-02	5.105e-04
3.500	2.550	1.751e-02	5.063e-04
3.500	2.575	1.743e-02	5.023e-04
3.500	2.600	1.735e-02	4.984e-04
3.500	2.625	1.726e-02	4.947e-04
3.500	2.650	1.718e-02	4.910e-04
3.500	2.675	1.711e-02	4.875e-04
3.500	2.700	1.703e-02	4.841e-04
3.500	2.725	1.695e-02	4.807e-04
3.500	2.750	1.688e-02	4.775e-04
3.500	2.775	1.680e-02	4.743e-04
3.500	2.800	1.673e-02	4.713e-04
3.500	2.825	1.666e-02	4.683e-04
3.500	2.850	1.658e-02	4.654e-04
3.500	2.875	1.651e-02	4.626e-04
3.500	2.900	1.644e-02	4.599e-04
3.500	2.925	1.637e-02	4.572e-04
3.500	2.950	1.631e-02	4.546e-04
3.500	2.975	1.624e-02	4.520e-04
3.500	3.000	1.617e-02	4.496e-04
3.500	3.025	1.611e-02	4.472e-04
3.500	3.050	1.604e-02	4.448e-04
3.500	3.075	1.598e-02	4.425e-04
3.500	3.100	1.592e-02	4.403e-04
3.500	3.125	1.585e-02	4.381e-04
3.500	3.150	1.579e-02	4.359e-04
3.500	3.175	1.573e-02	4.338e-04
3.500	3.200	1.567e-02	4.318e-04
3.500	3.225	1.561e-02	4.298e-04
3.500	3.250	1.555e-02	4.278e-04
3.500	3.275	1.550e-02	4.259e-04
3.500	3.300	1.544e-02	4.240e-04
3.500	3.325	1.538e-02	4.222e-04
3.500	3.350	1.533e-02	4.204e-04
3.500	3.375	1.527e-02	4.187e-04
3.500	3.400	1.522e-02	4.170e-04
3.500	3.425	1.516e-02	4.153e-04
3.500	3.450	1.511e-02	4.136e-04
3.500	3.475	1.506e-02	4.120e-04
3.500	3.500	1.500e-02	4.104e-04
3.525	0.000	4.374e-02	6.750e-03
3.525	0.025	4.386e-02	5.857e-03
3.525	0.050	4.368e-02	5.235e-03
3.525	0.075	4.332e-02	4.783e-03
3.525	0.100	4.286e-02	4.443e-03
3.525	0.125	4.233e-02	4.178e-03
3.525	0.150	4.177e-02	3.963e-03
3.525	0.175	4.118e-02	3.784e-03
3.525	0.200	4.058e-02	3.630e-03
3.525	0.225	3.998e-02	3.494e-03
3.525	0.250	3.939e-02	3.372e-03
3.525	0.275	3.880e-02	3.260e-03
3.525	0.300	3.822e-02	3.156e-03
3.525	0.325	3.765e-02	3.058e-03
3.525	0.350	3.709e-02	2.966e-03
3.525	0.375	3.655e-02	2.878e-03
3.525	0.400	3.602e-02	2.794e-03
3.525	0.425	3.551e-02	2.713e-03
3.525	0.450	3.500e-02	2.635e-03
3.525	0.475	3.451e-02	2.560e-03
3.525	0.500	3.404e-02	2.488e-03
3.525	0.525	3.358e-02	2.418e-03
3.525	0.550	3.313e-02	2.350e-03
3.525	0.575	3.269e-02	2.285e-03
3.525	0.600	3.227e-02	2.222e-03
3.525	0.625	3.186e-02	2.160e-03
3.525	0.650	3.146e-02	2.101e-03
3.525	0.675	3.107e-02	2.043e-03
3.525	0.700	3.069e-02	1.988e-03
3.525	0.725	3.032e-02	1.934e-03
3.525	0.750	2.996e-02	1.881e-03
3.525	0.775	2.961e-02	1.831e-03
3.525	0.800	2.927e-02	1.782e-03
3.525	0.825	2.894e-02	1.734e-03
3.525	0.850	2.862e-02	1.688e-03
3.525	0.875	2.830e-02	1.644e-03
3.525	0.900	2.800e-02	1.601e-03
3.525	0.925	2.770e-02	1.559e-03
3.525	0.950	2.741e-02	1.519e-03
3.525	0.975	2.713e-02	1.480e-03
3.525	1.000	2.685e-02	1.442e-03
3.525	1.025	2.658e-02	1.406e-03
3.525	1.050	2.632e-02	1.371e-03
3.525	1.075	2.606e-02	1.337e-03
3.525	1.100	2.581e-02	1.304e-03
3.525	1.125	2.557e-02	1.272e-03
3.525	1.150	2.533e-02	1.241e-03
3.525	1.175	2.510e-02	1.211e-03
3.525	1.200	2.487e-02	1.182e-03
3.525	1.225	2.465e-02	1.154e-03
3.525	1.250	2.443e-02	1.128e-03
3.525	1.275	2.422e-02	1.102e-03
3.525	1.300	2.401e-02	1.077e-03
3.525	1.325	2.381e-02	1.052e-03
3.525	1.350	2.361e-02	1.029e-03
3.525	1.375	2.342e-02	1.006e-03
3.525	1.400	2.323e-02	9.846e-04
3.525	1.425	2.304e-02	9.636e-04
3.525	1.450	2.286e-02	9.433e-04
3.525	1.475	2.268e-02	9.237e-04
3.525	1.500	2.251e-02	9.047e-04
3.525	1.525	2.234e-02	8.865e-04
3.525	1.550	2.217e-02	8.689e-04
3.525	1.575	2.200e-02	8.519e-04
3.525	1.600	2.184e-02	8.356e-04
3.525	1.625	2.168e-02	8.198e-04
3.525	1.650	2.153e-02	8.046e-04
3.525	1.675	2.138e-02	7.899e-04
3.525	1.700	2.123e-02	7.758e-04
3.525	1.725	2.108e-02	7.621e-04
3.525	1.750	2.094e-02	7.490e-04
3.525	1.775	2.080e-02	7.363e-04
3.525	1.800	2.066e-02	7.241e-04
3.525	1.825	2.053e-02	7.123e-04
3.525	1.850	2.039e-02	7.010e-04
3.525	1.875	2.026e-02	6.901e-04
3.525	1.900	2.013e-02	6.795e-04
3.525	1.925	2.001e-02	6.694e-04
3.525	1.950	1.988e-02	6.596e-04
3.525	1.975	1.976e-02	6.502e-04
3.525	2.000	1.964e-02	6.411e-04
3.525	2.025	1.952e-02	6.324e-04
3.525	2.050	1.941e-02	6.239e-04
3.525	2.075	1.930e-02	6.158e-04
3.525	2.100	1.918e-02	6.080e-04
3.525	2.125	1.907e-02	6.004e-04
3.525	2.150	1.897e-02	5.931e-04
3.525	2.175	1.886e-02	5.861e-04
3.525	2.200	1.876e-02	5.793e-04
3.525	2.225	1.865e-02	5.728e-04
3.525	2.250	1.855e-02	5.665e-04
3.525	2.275	1.845e-02	5.604e-04
3.525	2.300	1.835e-02	5.545e-04
3.525	2.325	1.826e-02	5.488e-04
3.525	2.350	1.816e-02	5.434e-04
3.525	2.375	1.807e-02	5.381e-04
3.525	2.400	1.798e-02	5.330e-04
3.525	2.425	1.789e-02	5.280e-04
3.525	2.450	1.780e-02	5.232e-04
3.525	2.475	1.771e-02	5.186e-04
3.525	2.500	1.762e-02	5.141e-04
3.525	2.525	1.754e-02	5.098e-04
3.525	2.550	1.745e-02	5.056e-04
3.525	2.575	1.737e-02	5.016e-04
3.525	2.600	1.729e-02	4.976e-04
3.525	2.625	1.721e-02	4.938e-04
3.525	2.650	1.713e-02	4.901e-04
3.525	2.675	1.705e-02	4.866e-04
3.525	2.700	1.697e-02	4.831e-04
3.525	2.725	1.689e-02	4.797e-04
3.525	2.750	1.682e-02	4.764e-04
3.525	2.775	1.674e-02	4.733e-04
3.525	2.800	1.667e-02	4.702e-04
3.525	2.825	1.660e-02	4.671e-04
3.525	2.850	1.653e-02	4.642e-04
3.525	2.875	1.646e-02	4.614e-04
3.525	2.900	1.639e-02	4.586e-04
3.525	2.925	1.632e-02	4.559e-04
3.525	2.950	1.625e-02	4.533e-04
3.525	2.975	1.618e-02	4.507e-04
3.525	3.000	1.612e-02	4.482e-04
3.525	3.025	1.605e-02	4.458e-04
3.525	3.050	1.599e-02	4.434e-04
3.525	3.075	1.592e-02	4.411e-04
3.525	3.100	1.586e-02	4.388e-04
3.525	3.125	1.580e-02	4.366e-04
3.525	3.150	1.574e-02	4.345e-04
3.525	3.175	1.568e-02	4.324e-04
3.525	3.200	1.562e-02	4.303e-04
3.525	3.225	1.556e-02	4.283e-04
3.525	3.250	1.550e-02	4.263e-04
3.525	3.275	1.544e-02	4.244e-04
3.525	3.300	1.539e-02	4.225e-04
3.525	3.325	1.533e-02	4.207e-04
3.525	3.350	1.527e-02	4.189e-04
3.525	3.375	1.522e-02	4.171e-04
3.525	3.400	1.516e-02	4.154e-04
3.525	3.425	1.511e-02	4.137e-04
3.525	3.450	1.506e-02	4.121e-04
3.525	3.475	1.500e-02	4.105e-04
3.525	3.500	1.495e-02	4.089e-04
3.525	3.525	1.490e-02	4.074e-04
3.550	0.000	4.348e-02	6.763e-03
3.550	0.025	4.362e-02	5.866e-03
3.550	0.050	4.345e-02	5.241e-03
3.550	0.075	4.310e-02	4.788e-03
3.550	0.100	4.265e-02	4.447e-03
3.550	0.125	4.213e-02	4.181e-03
3.550	0.150	4.158e-02	3.966e-03
3.550	0.175	4.100e-02	3.786e-03
3.550	0.200	4.040e-02	3.632e-03
3.550	0.225	3.981e-02	3.497e-03
3.550	0.250	3.922e-02	3.375e-03
3.550	0.275	3.864e-02	3.263e-03
3.550	0.300	3.806e-02	3.159e-03
3.550	0.325	3.750e-02	3.062e-03
3.550	0.350	3.694e-02	2.970e-03
3.550	0.375	3.641e-02	2.882e-03
3.550	0.400	3.588e-02	2.798e-03
3.550	0.425	3.537e-02	2.718e-03
3.550	0.450	3.487e-02	2.640e-03
3.550	0.475	3.438e-02	2.565e-03
3.550	0.500	3.391e-02	2.493e-03
3.550	0.525	3.345e-02	2.424e-03
3.550	0.550	3.301e-02	2.356e-03
3.550	0.575	3.257e-02	2.291e-03
3.550	0.600	3.215e-02	2.227e-03
3.550	0.625	3.174e-02	2.166e-03
3.550	0.650	3.134e-02	2.107e-03
3.550	0.675	3.095e-02	2.049e-03
3.550	0.700	3.058e-02	1.994e-03
3.550	0.725	3.021e-02	1.940e-03
3.550	0.750	2.985e-02	1.888e-03
3.550	0.775	2.951e-02	1.837e-03
3.550	0.800	2.917e-02	1.788e-03
3.550	0.825	2.884e-02	1.741e-03
3.550	0.850	2.852e-02	1.695e-03
3.550	0.875	2.821e-02	1.650e-03
3.550	0.900	2.790e-02	1.607e-03
3.550	0.925	2.760e-02	1.565e-03
3.550	0.950	2.732e-02	1.525e-03
3.550	0.975	2.703e-02	1.486e-03
3.550	1.000	2.676e-02	1.448e-03
3.550	1.025	2.649e-02	1.412e-03
3.550	1.050	2.623e-02	1.376e-03
3.550	1.075	2.598e-02	1.342e-03
3.550	1.100	2.573e-02	1.309e-03
3.550	1.125	2.548e-02	1.277e-03
3.550	1.150	2.525e-02	1.246e-03
3.550	1.175	2.502e-02	1.216e-03
3.550	1.200	2.479e-02	1.187e-03
3.550	1.225	2.457e-02	1.159e-03
3.550	1.250	2.435e-02	1.132e-03
3.550	1.275	2.414e-02	1.106e-03
3.550	1.300	2.393e-02	1.081e-03
3.550	1.325	2.373e-02	1.057e-03
3.550	1.350	2.353e-02	1.033e-03
3.550	1.375	2.334e-02	1.011e-03
3.550	1.400	2.315e-02	9.887e-04
3.550	1.425	2.296e-02	9.675e-04
3.550	1.450	2.278e-02	9.471e-04
3.550	1.475	2.261e-02	9.274e-04
3.550	1.500	2.243e-02	9.083e-04
3.550	1.525	2.226e-02	8.900e-04
3.550	1.550	2.209e-02	8.722e-04
3.550	1.575	2.193e-02	8.551e-04
3.550	1.600	2.177e-02	8.386e-04
3.550	1.625	2.161e-02	8.227e-04
3.550	1.650	2.146e-02	8.074e-04
3.550	1.675	2.131e-02	7.926e-04
3.550	1.700	2.116e-02	7.783e-04
3.550	1.725	2.101e-02	7.645e-04
3.550	1.750	2.087e-02	7.513e-04
3.550	1.775	2.073e-02	7.385e-04
3.550	1.800	2.059e-02	7.261e-04
3.550	1.825	2.046e-02	7.143e-04
3.550	1.850	2.032e-02	7.028e-04
3.550	1.875	2.019e-02	6.917e-04
3.550	1.900	2.007e-02	6.811e-04
3.550	1.925	1.994e-02	6.708e-04
3.550	1.950	1.982e-02	6.609e-04
3.550	1.975	1.970e-02	6.514e-04
3.550	2.000	1.958e-02	6.422e-04
3.550	2.025	1.946e-02	6.334e-04
3.550	2.050	1.934e-02	6.248e-04
3.550	2.075	1.923e-02	6.166e-04
3.550	2.100	1.912e-02	6.087e-04
3.550	2.125	1.901e-02	6.010e-04
3.550	2.150	1.890e-02	5.936e-04
3.550	2.175	1.880e-02	5.865e-04
3.550	2.200	1.869e-02	5.796e-04
3.550	2.225	1.859e-02	5.730e-04
3.550	2.250	1.849e-02	5.666e-04
3.550	2.275	1.839e-02	5.605e-04
3.550	2.300	1.829e-02	5.545e-04
3.550	2.325	1.820e-02	5.488e-04
3.550	2.350	1.810e-02	5.432e-04
3.550	2.375	1.801e-02	5.378e-04
3.550	2.400	1.792e-02	5.327e-04
3.550	2.425	1.783e-02	5.277e-04
3.550	2.450	1.774e-02	5.228e-04
3.550	2.475	1.765e-02	5.181e-04
3.550	2.500	1.756e-02	5.136e-04
3.550	2.525	1.748e-02	5.092e-04
3.550	2.550	1.739e-02	5.050e-04
3.550	2.575	1.731e-02	5.009e-04
3.550	2.600	1.723e-02	4.969e-04
3.550	2.625	1.715e-02	4.930e-04
3.550	2.650	1.707e-02	4.893e-04
3.550	2.675	1.699e-02	4.857e-04
3.550	2.700	1.691e-02	4.821e-04
3.550	2.725	1.684e-02	4.787e-04
3.550	2.750	1.676e-02	4.754e-04
3.550	2.775	1.669e-02	4.722e-04
3.550	2.800	1.661e-02	4.691e-04
3.550	2.825	1.654e-02	4.660e-04
3.550	2.850	1.647e-02	4.631e-04
3.550	2.875	1.640e-02	4.602e-04
3.550	2.900	1.633e-02	4.574e-04
3.550	2.925	1.626e-02	4.547e-04
3.550	2.950	1.620e-02	4.520e-04
3.550	2.975	1.613e-02	4.494e-04
3.550	3.000	1.606e-02	4.469e-04
3.550	3.025	1.600e-02	4.445e-04
3.550	3.050	1.593e-02	4.421e-04
3.550	3.075	1.587e-02	4.397e-04
3.550	3.100	1.581e-02	4.375e-04
3.550	3.125	1.575e-02	4.352e-04
3.550	3.150	1.569e-02	4.331e-04
3.550	3.175	1.562e-02	4.310e-04
3.550	3.200	1.557e-02	4.289e-04
3.550	3.225	1.551e-02	4.269e-04
3.550	3.250	1.545e-02	4.249e-04
3.550	3.275	1.539e-02	4.230e-04
3.550	3.300	1.533e-02	4.211e-04
3.550	3.325	1.528e-02	4.192e-04
3.550	3.350	1.522e-02	4.174e-04
3.550	3.375	1.517e-02	4.157e-04
3.550	3.400	1.511e-02	4.139e-04
3.550	3.425	1.506e-02	4.122e-04
3.550	3.450	1.501e-02	4.106e-04
3.550	3.475	1.495e-02	4.090e-04
3.550	3.500	1.490e-02	4.074e-04
3.550	3.525	1.485e-02	4.058e-04
3.550	3.550	1.480e-02	4.043e-04
3.575	0.000	4.323e-02	6.776e-03
3.575	0.025	4.337e-02	5.875e-03
3.575	0.050	4.322e-02	5.248e-03
3.575	0.075	4.289e-02	4.793e-03
3.575	0.100	4.244e-02	4.451e-03
3.575	0.125	4.193e-02	4.184e-03
3.575	0.150	4.138e-02	3.968e-03
3.575	0.175	4.081e-02	3.789e-03
3.575	0.200	4.023e-02	3.635e-03
3.575	0.225	3.964e-02	3.499e-03
3.575	0.250	3.905e-02	3.378e-03
3.575	0.275	3.848e-02	3.266e-03
3.575	0.300	3.791e-02	3.163e-03
3.575	0.325	3.735e-02	3.065e-03
3.575	0.350	3.680e-02	2.974e-03
3.575	0.375	3.626e-02	2.886e-03
3.575	0.400	3.574e-02	2.803e-03
3.575	0.425	3.523e-02	2.722e-03
3.575	0.450	3.474e-02	2.645e-03
3.575	0.475	3.425e-02	2.571e-03
3.575	0.500	3.378e-02	2.499e-03
3.575	0.525	3.333e-02	2.429e-03
3.575	0.550	3.288e-02	2.362e-03
3.575	0.575	3.245e-02	2.296e-03
3.575	0.600	3.203e-02	2.233e-03
3.575	0.625	3.163e-02	2.172e-03
3.575	0.650	3.123e-02	2.113e-03
3.575	0.675	3.084e-02	2.055e-03
3.575	0.700	3.047e-02	2.000e-03
3.575	0.725	3.010e-02	1.946e-03
3.575	0.750	2.975e-02	1.894e-03
3.575	0.775	2.940e-02	1.843e-03
3.575	0.800	2.907e-02	1.794e-03
3.575	0.825	2.874e-02	1.747e-03
3.575	0.850	2.842e-02	1.701e-03
3.575	0.875	2.811e-02	1.656e-03
3.575	0.900	2.781e-02	1.613e-03
3.575	0.925	2.751e-02	1.571e-03
3.575	0.950	2.722e-02	1.531e-03
3.575	0.975	2.694e-02	1.492e-03
3.575	1.000	2.667e-02	1.454e-03
3.575	1.025	2.640e-02	1.417e-03
3.575	1.050	2.614e-02	1.382e-03
3.575	1.075	2.589e-02	1.348e-03
3.575	1.100	2.564e-02	1.314e-03
3.575	1.125	2.540e-02	1.282e-03
3.575	1.150	2.516e-02	1.251e-03
3.575	1.175	2.493e-02	1.221e-03
3.575	1.200	2.471e-02	1.192e-03
3.575	1.225	2.448e-02	1.164e-03
3.575	1.250	2.427e-02	1.137e-03
3.575	1.275	2.406e-02	1.111e-03
3.575	1.300	2.385e-02	1.086e-03
3.575	1.325	2.365e-02	1.061e-03
3.575	1.350	2.345e-02	1.038e-03
3.575	1.375	2.326e-02	1.015e-03
3.575	1.400	2.307e-02	9.928e-04
3.575	1.425	2.289e-02	9.715e-04
3.575	1.450	2.271e-02	9.509e-04
3.575	1.475	2.253e-02	9.311e-04
3.575	1.500	2.236e-02	9.119e-04
3.575	1.525	2.219e-02	8.934e-04
3.575	1.550	2.202e-02	8.756e-04
3.575	1.575	2.186e-02	8.583e-04
3.575	1.600	2.170e-02	8.417e-04
3.575	1.625	2.154e-02	8.257e-04
3.575	1.650	2.139e-02	8.102e-04
3.575	1.675	2.124e-02	7.953e-04
3.575	1.700	2.109e-02	7.809e-04
3.575	1.725	2.094e-02	7.670e-04
3.575	1.750	2.080e-02	7.536e-04
3.575	1.775	2.066e-02	7.407e-04
3.575	1.800	2.052e-02	7.282e-04
3.575	1.825	2.039e-02	7.162e-04
3.575	1.850	2.026e-02	7.046e-04
3.575	1.875	2.013e-02	6.935e-04
3.575	1.900	2.000e-02	6.827e-04
3.575	1.925	1.987e-02	6.723e-04
3.575	1.950	1.975e-02	6.623e-04
3.575	1.975	1.963e-02	6.527e-04
3.575	2.000	1.951e-02	6.434e-04
3.575	2.025	1.939e-02	6.344e-04
3.575	2.050	1.928e-02	6.258e-04
3.575	2.075	1.917e-02	6.174e-04
3.575	2.100	1.906e-02	6.094e-04
3.575	2.125	1.895e-02	6.017e-04
3.575	2.150	1.884e-02	5.942e-04
3.575	2.175	1.873e-02	5.870e-04
3.575	2.200	1.863e-02	5.800e-04
3.575	2.225	1.853e-02	5.733e-04
3.575	2.250	1.843e-02	5.668e-04
3.575	2.275	1.833e-02	5.606e-04
3.575	2.300	1.823e-02	5.545e-04
3.575	2.325	1.813e-02	5.487e-04
3.575	2.350	1.804e-02	5.431e-04
3.575	2.375	1.795e-02	5.377e-04
3.575	2.400	1.786e-02	5.324e-04
3.575	2.425	1.777e-02	5.273e-04
3.575	2.450	1.768e-02	5.224e-04
3.575	2.475	1.759e-02	5.177e-04
3.575	2.500	1.750e-02	5.131e-04
3.575	2.525	1.742e-02	5.086e-04
3.575	2.550	1.733e-02	5.043e-04
3.575	2.575	1.725e-02	5.002e-04
3.575	2.600	1.717e-02	4.961e-04
3.575	2.625	1.709e-02	4.922e-04
3.575	2.650	1.701e-02	4.885e-04
3.575	2.675	1.693e-02	4.848e-04
3.575	2.700	1.686e-02	4.812e-04
3.575	2.725	1.678e-02	4.778e-04
3.575	2.750	1.670e-02	4.744e-04
3.575	2.775	1.663e-02	4.712e-04
3.575	2.800	1.656e-02	4.680e-04
3.575	2.825	1.649e-02	4.649e-04
3.575	2.850	1.642e-02	4.619e-04
3.575	2.875	1.635e-02	4.590e-04
3.575	2.900	1.628e-02	4.562e-04
3.575	2.925	1.621e-02	4.535e-04
3.575	2.950	1.614e-02	4.508e-04
3.575	2.975	1.607e-02	4.482e-04
3.575	3.000	1.601e-02	4.456e-04
3.575	3.025	1.594e-02	4.432e-04
3.575	3.050	1.588e-02	4.408e-04
3.575	3.075	1.582e-02	4.384e-04
3.575	3.100	1.575e-02	4.361e-04
3.575	3.125	1.569e-02	4.339e-04
3.575	3.150	1.563e-02	4.317e-04
3.575	3.175	1.557e-02	4.296e-04
3.575	3.200	1.551e-02	4.275e-04
3.575	3.225	1.545e-02	4.254e-04
3.575	3.250	1.540e-02	4.235e-04
3.575	3.275	1.534e-02	4.215e-04
3.575	3.300	1.528e-02	4.196e-04
3.575	3.325	1.523e-02	4.178e-04
3.575	3.350	1.517e-02	4.160e-04
3.575	3.375	1.512e-02	4.142e-04
3.575	3.400	1.506e-02	4.125e-04
3.575	3.425	1.501e-02	4.108e-04
3.575	3.450	1.496e-02	4.091e-04
3.575	3.475	1.490e-02	4.075e-04
3.575	3.500	1.485e-02	4.059e-04
3.575	3.525	1.480e-02	4.044e-04
3.575	3.550	1.475e-02	4.028e-04
3.575	3.575	1.470e-02	4.014e-04
3.600	0.000	4.298e-02	6.789e-03
3.600	0.025	4.314e-02	5.884e-03
3.600	0.050	4.299e-02	5.254e-03
3.600	0.075	4.267e-02	4.798e-03
3.600	0.100	4.224e-02	4.454e-03
3.600	0.125	4.174e-02	4.187e-03
3.600	0.150	4.120e-02	3.971e-03
3.600	0.175	4.063e-02	3.791e-03
3.600	0.200	4.005e-02	3.637e-03
3.600	0.225	3.947e-02	3.502e-03
3.600	0.250	3.889e-02	3.380e-03
3.600	0.275	3.832e-02	3.269e-03
3.600	0.300	3.775e-02	3.166e-03
3.600	0.325	3.720e-02	3.069e-03
3.600	0.350	3.665e-02	2.977e-03
3.600	0.375	3.612e-02	2.890e-03
3.600	0.400	3.560e-02	2.807e-03
3.600	0.425	3.510e-02	2.727e-03
3.600	0.450	3.460e-02	2.650e-03
3.600	0.475	3.413e-02	2.576e-03
3.600	0.500	3.366e-02	2.504e-03
3.600	0.525	3.321e-02	2.434e-03
3.600	0.550	3.276e-02	2.367e-03
3.600	0.575	3.233e-02	2.302e-03
3.600	0.600	3.192e-02	2.239e-03
3.600	0.625	3.151e-02	2.178e-03
3.600	0.650	3.112e-02	2.119e-03
3.600	0.675	3.073e-02	2.061e-03
3.600	0.700	3.036e-02	2.006e-03
3.600	0.725	3.000e-02	1.952e-03
3.600	0.750	2.964e-02	1.900e-03
3.600	0.775	2.930e-02	1.849e-03
3.600	0.800	2.896e-02	1.800e-03
3.600	0.825	2.864e-02	1.753e-03
3.600	0.850	2.832e-02	1.707e-03
3.600	0.875	2.801e-02	1.662e-03
3.600	0.900	2.771e-02	1.619e-03
3.600	0.925	2.742e-02	1.577e-03
3.600	0.950	2.713e-02	1.537e-03
3.600	0.975	2.685e-02	1.498e-03
3.600	1.000	2.658e-02	1.460e-03
3.600	1.025	2.631e-02	1.423e-03
3.600	1.050	2.605e-02	1.387e-03
3.600	1.075	2.580e-02	1.353e-03
3.600	1.100	2.555e-02	1.320e-03
3.600	1.125	2.531e-02	1.288e-03
3.600	1.150	2.508e-02	1.257e-03
3.600	1.175	2.485e-02	1.227e-03
3.600	1.200	2.462e-02	1.197e-03
3.600	1.225	2.440e-02	1.169e-03
3.600	1.250	2.419e-02	1.142e-03
3.600	1.275	2.398e-02	1.116e-03
3.600	1.300	2.377e-02	1.090e-03
3.600	1.325	2.357e-02	1.066e-03
3.600	1.350	2.338e-02	1.042e-03
3.600	1.375	2.318e-02	1.019e-03
3.600	1.400	2.300e-02	9.969e-04
3.600	1.425	2.281e-02	9.755e-04
3.600	1.450	2.263e-02	9.548e-04
3.600	1.475	2.246e-02	9.348e-04
3.600	1.500	2.228e-02	9.155e-04
3.600	1.525	2.211e-02	8.969e-04
3.600	1.550	2.195e-02	8.789e-04
3.600	1.575	2.178e-02	8.616e-04
3.600	1.600	2.163e-02	8.448e-04
3.600	1.625	2.147e-02	8.287e-04
3.600	1.650	2.132e-02	8.130e-04
3.600	1.675	2.117e-02	7.980e-04
3.600	1.700	2.102e-02	7.835e-04
3.600	1.725	2.087e-02	7.695e-04
3.600	1.750	2.073e-02	7.559e-04
3.600	1.775	2.059e-02	7.429e-04
3.600	1.800	2.046e-02	7.303e-04
3.600	1.825	2.032e-02	7.182e-04
3.600	1.850	2.019e-02	7.065e-04
3.600	1.875	2.006e-02	6.952e-04
3.600	1.900	1.993e-02	6.843e-04
3.600	1.925	1.981e-02	6.739e-04
3.600	1.950	1.969e-02	6.637e-04
3.600	1.975	1.957e-02	6.540e-04
3.600	2.000	1.945e-02	6.446e-04
3.600	2.025	1.933e-02	6.355e-04
3.600	2.050	1.922e-02	6.268e-04
3.600	2.075	1.910e-02	6.183e-04
3.600	2.100	1.899e-02	6.102e-04
3.600	2.125	1.888e-02	6.023e-04
3.600	2.150	1.878e-02	5.948e-04
3.600	2.175	1.867e-02	5.875e-04
3.600	2.200	1.857e-02	5.804e-04
3.600	2.225	1.847e-02	5.736e-04
3.600	2.250	1.837e-02	5.671e-04
3.600	2.275	1.827e-02	5.607e-04
3.600	2.300	1.817e-02	5.546e-04
3.600	2.325	1.807e-02	5.487e-04
3.600	2.350	1.798e-02	5.430e-04
3.600	2.375	1.789e-02	5.375e-04
3.600	2.400	1.780e-02	5.322e-04
3.600	2.425	1.771e-02	5.270e-04
3.600	2.450	1.762e-02	5.221e-04
3.600	2.475	1.753e-02	5.173e-04
3.600	2.500	1.744e-02	5.126e-04
3.600	2.525	1.736e-02	5.081e-04
3.600	2.550	1.728e-02	5.038e-04
3.600	2.575	1.719e-02	4.995e-04
3.600	2.600	1.711e-02	4.955e-04
3.600	2.625	1.703e-02	4.915e-04
3.600	2.650	1.695e-02	4.877e-04
3.600	2.675	1.688e-02	4.839e-04
3.600	2.700	1.680e-02	4.803e-04
3.600	2.725	1.672e-02	4.768e-04
3.600	2.750	1.665e-02	4.735e-04
3.600	2.775	1.658e-02	4.702e-04
3.600	2.800	1.650e-02	4.670e-04
3.600	2.825	1.643e-02	4.639e-04
3.600	2.850	1.636e-02	4.608e-04
3.600	2.875	1.629e-02	4.579e-04
3.600	2.900	1.622e-02	4.551e-04
3.600	2.925	1.615e-02	4.523e-04
3.600	2.950	1.609e-02	4.496e-04
3.600	2.975	1.602e-02	4.469e-04
3.600	3.000	1.596e-02	4.444e-04
3.600	3.025	1.589e-02	4.419e-04
3.600	3.050	1.583e-02	4.395e-04
3.600	3.075	1.576e-02	4.371e-04
3.600	3.100	1.570e-02	4.348e-04
3.600	3.125	1.564e-02	4.325e-04
3.600	3.150	1.558e-02	4.303e-04
3.600	3.175	1.552e-02	4.282e-04
3.600	3.200	1.546e-02	4.261e-04
3.600	3.225	1.540e-02	4.240e-04
3.600	3.250	1.534e-02	4.221e-04
3.600	3.275	1.529e-02	4.201e-04
3.600	3.300	1.523e-02	4.182e-04
3.600	3.325	1.517e-02	4.163e-04
3.600	3.350	1.512e-02	4.145e-04
3.600	3.375	1.506e-02	4.128e-04
3.600	3.400	1.501e-02	4.110e-04
3.600	3.425	1.496e-02	4.093e-04
3.600	3.450	1.490e-02	4.077e-04
3.600	3.475	1.485e-02	4.060e-04
3.600	3.500	1.480e-02	4.045e-04
3.600	3.525	1.475e-02	4.029e-04
3.600	3.550	1.470e-02	4.014e-04
3.600	3.575	1.465e-02	3.999e-04
3.600	3.600	1.460e-02	3.985e-04
3.625	0.000	4.273e-02	6.801e-03
3.625	0.025	4.290e-02	5.893e-03
3.625	0.050	4.277e-02	5.260e-03
3.625	0.075	4.246e-02	4.802e-03
3.625	0.100	4.204e-02	4.458e-03
3.625	0.125	4.154e-02	4.189e-03
3.625	0.150	4.101e-02	3.973e-03
3.625	0.175	4.045e-02	3.794e-03
3.625	0.200	3.988e-02	3.640e-03
3.625	0.225	3.930e-02	3.504e-03
3.625	0.250	3.873e-02	3.383e-03
3.625	0.275	3.816e-02	3.272e-03
3.625	0.300	3.760e-02	3.169e-03
3.625	0.325	3.705e-02	3.073e-03
3.625	0.350	3.651e-02	2.981e-03
3.625	0.375	3.598e-02	2.894e-03
3.625	0.400	3.547e-02	2.811e-03
3.625	0.425	3.496e-02	2.731e-03
3.625	0.450	3.447e-02	2.655e-03
3.625	0.475	3.400e-02	2.580e-03
3.625	0.500	3.353e-02	2.509e-03
3.625	0.525	3.308e-02	2.440e-03
3.625	0.550	3.264e-02	2.372e-03
3.625	0.575	3.222e-02	2.307e-03
3.625	0.600	3.180e-02	2.245e-03
3.625	0.625	3.140e-02	2.184e-03
3.625	0.650	3.101e-02	2.124e-03
3.625	0.675	3.063e-02	2.067e-03
3.625	0.700	3.025e-02	2.012e-03
3.625	0.725	2.989e-02	1.958e-03
3.625	0.750	2.954e-02	1.906e-03
3.625	0.775	2.920e-02	1.855e-03
3.625	0.800	2.886e-02	1.806e-03
3.625	0.825	2.854e-02	1.759e-03
3.625	0.850	2.822e-02	1.713e-03
3.625	0.875	2.792e-02	1.668e-03
3.625	0.900	2.762e-02	1.625e-03
3.625	0.925	2.732e-02	1.583e-03
3.625	0.950	2.704e-02	1.543e-03
3.625	0.975	2.676e-02	1.503e-03
3.625	1.000	2.649e-02	1.465e-03
3.625	1.025	2.622e-02	1.429e-03
3.625	1.050	2.597e-02	1.393e-03
3.625	1.075	2.571e-02	1.359e-03
3.625	1.100	2.547e-02	1.325e-03
3.625	1.125	2.523e-02	1.293e-03
3.625	1.150	2.499e-02	1.262e-03
3.625	1.175	2.477e-02	1.232e-03
3.625	1.200	2.454e-02	1.202e-03
3.625	1.225	2.432e-02	1.174e-03
3.625	1.250	2.411e-02	1.147e-03
3.625	1.275	2.390e-02	1.120e-03
3.625	1.300	2.370e-02	1.095e-03
3.625	1.325	2.350e-02	1.070e-03
3.625	1.350	2.330e-02	1.046e-03
3.625	1.375	2.311e-02	1.023e-03
3.625	1.400	2.292e-02	1.001e-03
3.625	1.425	2.274e-02	9.795e-04
3.625	1.450	2.256e-02	9.587e-04
3.625	1.475	2.238e-02	9.386e-04
3.625	1.500	2.221e-02	9.192e-04
3.625	1.525	2.204e-02	9.004e-04
3.625	1.550	2.188e-02	8.823e-04
3.625	1.575	2.171e-02	8.648e-04
3.625	1.600	2.155e-02	8.479e-04
3.625	1.625	2.140e-02	8.317e-04
3.625	1.650	2.125e-02	8.159e-04
3.625	1.675	2.110e-02	8.007e-04
3.625	1.700	2.095e-02	7.861e-04
3.625	1.725	2.081e-02	7.720e-04
3.625	1.750	2.066e-02	7.583e-04
3.625	1.775	2.052e-02	7.452e-04
3.625	1.800	2.039e-02	7.325e-04
3.625	1.825	2.025e-02	7.202e-04
3.625	1.850	2.012e-02	7.084e-04
3.625	1.875	1.999e-02	6.970e-04
3.625	1.900	1.987e-02	6.860e-04
3.625	1.925	1.974e-02	6.754e-04
3.625	1.950	1.962e-02	6.652e-04
3.625	1.975	1.950e-02	6.553e-04
3.625	2.000	1.938e-02	6.458e-04
3.625	2.025	1.927e-02	6.366e-04
3.625	2.050	1.915e-02	6.278e-04
3.625	2.075	1.904e-02	6.193e-04
3.625	2.100	1.893e-02	6.110e-04
3.625	2.125	1.882e-02	6.031e-04
3.625	2.150	1.872e-02	5.954e-04
3.625	2.175	1.861e-02	5.880e-04
3.625	2.200	1.851e-02	5.809e-04
3.625	2.225	1.841e-02	5.740e-04
3.625	2.250	1.831e-02	5.674e-04
3.625	2.275	1.821e-02	5.609e-04
3.625	2.300	1.811e-02	5.547e-04
3.625	2.325	1.802e-02	5.488e-04
3.625	2.350	1.792e-02	5.430e-04
3.625	2.375	1.783e-02	5.374e-04
3.625	2.400	1.774e-02	5.320e-04
3.625	2.425	1.765e-02	5.268e-04
3.625	2.450	1.756e-02	5.218e-04
3.625	2.475	1.747e-02	5.169e-04
3.625	2.500	1.739e-02	5.122e-04
3.625	2.525	1.730e-02	5.076e-04
3.625	2.550	1.722e-02	5.032e-04
3.625	2.575	1.714e-02	4.989e-04
3.625	2.600	1.706e-02	4.948e-04
3.625	2.625	1.698e-02	4.908e-04
3.625	2.650	1.690e-02	4.869e-04
3.625	2.675	1.682e-02	4.831e-04
3.625	2.700	1.674e-02	4.795e-04
3.625	2.725	1.667e-02	4.760e-04
3.625	2.750	1.659e-02	4.725e-04
3.625	2.775	1.652e-02	4.692e-04
3.625	2.800	1.645e-02	4.660e-04
3.625	2.825	1.638e-02	4.628e-04
3.625	2.850	1.631e-02	4.598e-04
3.625	2.875	1.624e-02	4.568e-04
3.625	2.900	1.617e-02	4.539e-04
3.625	2.925	1.610e-02	4.511e-04
3.625	2.950	1.603e-02	4.484e-04
3.625	2.975	1.597e-02	4.457e-04
3.625	3.000	1.590e-02	4.432e-04
3.625	3.025	1.584e-02	4.406e-04
3.625	3.050	1.577e-02	4.382e-04
3.625	3.075	1.571e-02	4.358e-04
3.625	3.100	1.565e-02	4.335e-04
3.625	3.125	1.559e-02	4.312e-04
3.625	3.150	1.553e-02	4.290e-04
3.625	3.175	1.547e-02	4.268e-04
3.625	3.200	1.541e-02	4.247e-04
3.625	3.225	1.535e-02	4.227e-04
3.625	3.250	1.529e-02	4.207e-04
3.625	3.275	1.524e-02	4.187e-04
3.625	3.300	1.518e-02	4.168e-04
3.625	3.325	1.512e-02	4.149e-04
3.625	3.350	1.507e-02	4.131e-04
3.625	3.375	1.501e-02	4.113e-04
3.625	3.400	1.496e-02	4.096e-04
3.625	3.425	1.491e-02	4.079e-04
3.625	3.450	1.486e-02	4.062e-04
3.625	3.475	1.480e-02	4.046e-04
3.625	3.500	1.475e-02	4.030e-04
3.625	3.525	1.470e-02	4.015e-04
3.625	3.550	1.465e-02	4.000e-04
3.625	3.575	1.460e-02	3.985e-04
3.625	3.600	1.455e-02	3.970e-04
3.625	3.625	1.450e-02	3.956e-04
3.650	0.000	4.248e-02	6.813e-03
3.650	0.025	4.267e-02	5.901e-03
3.650	0.050	4.255e-02	5.266e-03
3.650	0.075	4.225e-02	4.806e-03
3.650	0.100	4.183e-02	4.461e-03
3.650	0.125	4.135e-02	4.192e-03
3.650	0.150	4.082e-02	3.976e-03
3.650	0.175	4.027e-02	3.796e-03
3.650	0.200	3.971e-02	3.642e-03
3.650	0.225	3.914e-02	3.507e-03
3.650	0.250	3.857e-02	3.386e-03
3.650	0.275	3.800e-02	3.275e-03
3.650	0.300	3.745e-02	3.172e-03
3.650	0.325	3.690e-02	3.076e-03
3.650	0.350	3.637e-02	2.985e-03
3.650	0.375	3.584e-02	2.898e-03
3.650	0.400	3.533e-02	2.815e-03
3.650	0.425	3.483e-02	2.736e-03
3.650	0.450	3.435e-02	2.659e-03
3.650	0.475	3.387e-02	2.585e-03
3.650	0.500	3.341e-02	2.514e-03
3.650	0.525	3.296e-02	2.445e-03
3.650	0.550	3.253e-02	2.378e-03
3.650	0.575	3.210e-02	2.313e-03
3.650	0.600	3.169e-02	2.250e-03
3.650	0.625	3.129e-02	2.189e-03
3.650	0.650	3.090e-02	2.130e-03
3.650	0.675	3.052e-02	2.073e-03
3.650	0.700	3.015e-02	2.017e-03
3.650	0.725	2.979e-02	1.964e-03
3.650	0.750	2.944e-02	1.912e-03
3.650	0.775	2.910e-02	1.861e-03
3.650	0.800	2.877e-02	1.812e-03
3.650	0.825	2.844e-02	1.765e-03
3.650	0.850	2.813e-02	1.719e-03
3.650	0.875	2.782e-02	1.674e-03
3.650	0.900	2.752e-02	1.631e-03
3.650	0.925	2.723e-02	1.589e-03
3.650	0.950	2.695e-02	1.548e-03
3.650	0.975	2.667e-02	1.509e-03
3.650	1.000	2.640e-02	1.471e-03
3.650	1.025	2.614e-02	1.434e-03
3.650	1.050	2.588e-02	1.399e-03
3.650	1.075	2.563e-02	1.364e-03
3.650	1.100	2.538e-02	1.331e-03
3.650	1.125	2.515e-02	1.298e-03
3.650	1.150	2.491e-02	1.267e-03
3.650	1.175	2.468e-02	1.237e-03
3.650	1.200	2.446e-02	1.207e-03
3.650	1.225	2.424e-02	1.179e-03
3.650	1.250	2.403e-02	1.152e-03
3.650	1.275	2.382e-02	1.125e-03
3.650	1.300	2.362e-02	1.099e-03
3.650	1.325	2.342e-02	1.075e-03
3.650	1.350	2.322e-02	1.051e-03
3.650	1.375	2.303e-02	1.028e-03
3.650	1.400	2.285e-02	1.005e-03
3.650	1.425	2.266e-02	9.835e-04
3.650	1.450	2.248e-02	9.625e-04
3.650	1.475	2.231e-02	9.423e-04
3.650	1.500	2.214e-02	9.228e-04
3.650	1.525	2.197e-02	9.039e-04
3.650	1.550	2.180e-02	8.857e-04
3.650	1.575	2.164e-02	8.681e-04
3.650	1.600	2.148e-02	8.511e-04
3.650	1.625	2.133e-02	8.347e-04
3.650	1.650	2.118e-02	8.188e-04
3.650	1.675	2.103e-02	8.035e-04
3.650	1.700	2.088e-02	7.888e-04
3.650	1.725	2.074e-02	7.745e-04
3.650	1.750	2.060e-02	7.607e-04
3.650	1.775	2.046e-02	7.475e-04
3.650	1.800	2.032e-02	7.346e-04
3.650	1.825	2.019e-02	7.223e-04
3.650	1.850	2.006e-02	7.104e-04
3.650	1.875	1.993e-02	6.988e-04
3.650	1.900	1.980e-02	6.877e-04
3.650	1.925	1.968e-02	6.770e-04
3.650	1.950	1.956e-02	6.667e-04
3.650	1.975	1.944e-02	6.567e-04
3.650	2.000	1.932e-02	6.471e-04
3.650	2.025	1.920e-02	6.378e-04
3.650	2.050	1.909e-02	6.289e-04
3.650	2.075	1.898e-02	6.202e-04
3.650	2.100	1.887e-02	6.119e-04
3.650	2.125	1.876e-02	6.039e-04
3.650	2.150	1.865e-02	5.961e-04
3.650	2.175	1.855e-02	5.886e-04
3.650	2.200	1.845e-02	5.814e-04
3.650	2.225	1.835e-02	5.744e-04
3.650	2.250	1.825e-02	5.677e-04
3.650	2.275	1.815e-02	5.612e-04
3.650	2.300	1.805e-02	5.549e-04
3.650	2.325	1.796e-02	5.488e-04
3.650	2.350	1.786e-02	5.430e-04
3.650	2.375	1.777e-02	5.373e-04
3.650	2.400	1.768e-02	5.319e-04
3.650	2.425	1.759e-02	5.266e-04
3.650	2.450	1.750e-02	5.215e-04
3.650	2.475	1.742e-02	5.165e-04
3.650	2.500	1.733e-02	5.118e-04
3.650	2.525	1.725e-02	5.072e-04
3.650	2.550	1.716e-02	5.027e-04
3.650	2.575	1.708e-02	4.984e-04
3.650	2.600	1.700e-02	4.942e-04
3.650	2.625	1.692e-02	4.901e-04
3.650	2.650	1.684e-02	4.862e-04
3.650	2.675	1.676e-02	4.824e-04
3.650	2.700	1.669e-02	4.787e-04
3.650	2.725	1.661e-02	4.751e-04
3.650	2.750	1.654e-02	4.716e-04
3.650	2.775	1.647e-02	4.683e-04
3.650	2.800	1.639e-02	4.650e-04
3.650	2.825	1.632e-02	4.618e-04
3.650	2.850	1.625e-02	4.587e-04
3.650	2.875	1.618e-02	4.557e-04
3.650	2.900	1.611e-02	4.528e-04
3.650	2.925	1.605e-02	4.500e-04
3.650	2.950	1.598e-02	4.472e-04
3.650	2.975	1.591e-02	4.446e-04
3.650	3.000	1.585e-02	4.420e-04
3.650	3.025	1.579e-02	4.394e-04
3.650	3.050	1.572e-02	4.370e-04
3.650	3.075	1.566e-02	4.346e-04
3.650	3.100	1.560e-02	4.322e-04
3.650	3.125	1.554e-02	4.299e-04
3.650	3.150	1.548e-02	4.277e-04
3.650	3.175	1.542e-02	4.255e-04
3.650	3.200	1.536e-02	4.234e-04
3.650	3.225	1.530e-02	4.213e-04
3.650	3.250	1.524e-02	4.193e-04
3.650	3.275	1.519e-02	4.174e-04
3.650	3.300	1.513e-02	4.155e-04
3.650	3.325	1.507e-02	4.136e-04
3.650	3.350	1.502e-02	4.118e-04
3.650	3.375	1.496e-02	4.100e-04
3.650	3.400	1.491e-02	4.082e-04
3.650	3.425	1.486e-02	4.065e-04
3.650	3.450	1.481e-02	4.049e-04
3.650	3.475	1.475e-02	4.032e-04
3.650	3.500	1.470e-02	4.016e-04
3.650	3.525	1.465e-02	4.001e-04
3.650	3.550	1.460e-02	3.986e-04
3.650	3.575	1.455e-02	3.971e-04
3.650	3.600	1.450e-02	3.957e-04
3.650	3.625	1.445e-02	3.942e-04
3.650	3.650	1.441e-02	3.929e-04
3.675	0.000	4.224e-02	6.825e-03
3.675	0.025	4.244e-02	5.909e-03
3.675	0.050	4.233e-02	5.272e-03
3.675	0.075	4.204e-02	4.811e-03
3.675	0.100	4.164e-02	4.464e-03
3.675	0.125	4.116e-02	4.195e-03
3.675	0.150	4.064e-02	3.978e-03
3.675	0.175	4.010e-02	3.798e-03
3.675	0.200	3.954e-02	3.644e-03
3.675	0.225	3.897e-02	3.509e-03
3.675	0.250	3.841e-02	3.388e-03
3.675	0.275	3.785e-02	3.278e-03
3.675	0.300	3.730e-02	3.175e-03
3.675	0.325	3.676e-02	3.079e-03
3.675	0.350	3.622e-02	2.988e-03
3.675	0.375	3.570e-02	2.902e-03
3.675	0.400	3.520e-02	2.819e-03
3.675	0.425	3.470e-02	2.740e-03
3.675	0.450	3.422e-02	2.664e-03
3.675	0.475	3.375e-02	2.590e-03
3.675	0.500	3.329e-02	2.519e-03
3.675	0.525	3.284e-02	2.450e-03
3.675	0.550	3.241e-02	2.383e-03
3.675	0.575	3.199e-02	2.318e-03
3.675	0.600	3.158e-02	2.256e-03
3.675	0.625	3.118e-02	2.195e-03
3.675	0.650	3.079e-02	2.136e-03
3.675	0.675	3.041e-02	2.079e-03
3.675	0.700	3.004e-02	2.023e-03
3.675	0.725	2.969e-02	1.969e-03
3.675	0.750	2.934e-02	1.917e-03
3.675	0.775	2.900e-02	1.867e-03
3.675	0.800	2.867e-02	1.818e-03
3.675	0.825	2.835e-02	1.770e-03
3.675	0.850	2.803e-02	1.724e-03
3.675	0.875	2.773e-02	1.680e-03
3.675	0.900	2.743e-02	1.636e-03
3.675	0.925	2.714e-02	1.595e-03
3.675	0.950	2.686e-02	1.554e-03
3.675	0.975	2.658e-02	1.515e-03
3.675	1.000	2.631e-02	1.477e-03
3.675	1.025	2.605e-02	1.440e-03
3.675	1.050	2.579e-02	1.404e-03
3.675	1.075	2.554e-02	1.369e-03
3.675	1.100	2.530e-02	1.336e-03
3.675	1.125	2.506e-02	1.303e-03
3.675	1.150	2.483e-02	1.272e-03
3.675	1.175	2.460e-02	1.242e-03
3.675	1.200	2.438e-02	1.212e-03
3.675	1.225	2.416e-02	1.184e-03
3.675	1.250	2.395e-02	1.156e-03
3.675	1.275	2.374e-02	1.130e-03
3.675	1.300	2.354e-02	1.104e-03
3.675	1.325	2.334e-02	1.079e-03
3.675	1.350	2.315e-02	1.055e-03
3.675	1.375	2.296e-02	1.032e-03
3.675	1.400	2.277e-02	1.009e-03
3.675	1.425	2.259e-02	9.875e-04
3.675	1.450	2.241e-02	9.664e-04
3.675	1.475	2.224e-02	9.461e-04
3.675	1.500	2.207e-02	9.264e-04
3.675	1.525	2.190e-02	9.074e-04
3.675	1.550	2.173e-02	8.891e-04
3.675	1.575	2.157e-02	8.714e-04
3.675	1.600	2.141e-02	8.543e-04
3.675	1.625	2.126e-02	8.377e-04
3.675	1.650	2.111e-02	8.218e-04
3.675	1.675	2.096e-02	8.063e-04
3.675	1.700	2.081e-02	7.914e-04
3.675	1.725	2.067e-02	7.771e-04
3.675	1.750	2.053e-02	7.632e-04
3.675	1.775	2.039e-02	7.498e-04
3.675	1.800	2.026e-02	7.369e-04
3.675	1.825	2.012e-02	7.244e-04
3.675	1.850	1.999e-02	7.123e-04
3.675	1.875	1.987e-02	7.007e-04
3.675	1.900	1.974e-02	6.895e-04
3.675	1.925	1.962e-02	6.787e-04
3.675	1.950	1.949e-02	6.682e-04
3.675	1.975	1.937e-02	6.581e-04
3.675	2.000	1.926e-02	6.484e-04
3.675	2.025	1.914e-02	6.390e-04
3.675	2.050	1.903e-02	6.300e-04
3.675	2.075	1.892e-02	6.212e-04
3.675	2.100	1.881e-02	6.128e-04
3.675	2.125	1.870e-02	6.047e-04
3.675	2.150	1.859e-02	5.968e-04
3.675	2.175	1.849e-02	5.892e-04
3.675	2.200	1.839e-02	5.819e-04
3.675	2.225	1.829e-02	5.749e-04
3.675	2.250	1.819e-02	5.680e-04
3.675	2.275	1.809e-02	5.615e-04
3.675	2.300	1.799e-02	5.551e-04
3.675	2.325	1.790e-02	5.490e-04
3.675	2.350	1.780e-02	5.430e-04
3.675	2.375	1.771e-02	5.373e-04
3.675	2.400	1.762e-02	5.318e-04
3.675	2.425	1.753e-02	5.264e-04
3.675	2.450	1.745e-02	5.213e-04
3.675	2.475	1.736e-02	5.162e-04
3.675	2.500	1.727e-02	5.114e-04
3.675	2.525	1.719e-02	5.067e-04
3.675	2.550	1.711e-02	5.022e-04
3.675	2.575	1.702e-02	4.978e-04
3.675	2.600	1.694e-02	4.936e-04
3.675	2.625	1.687e-02	4.895e-04
3.675	2.650	1.679e-02	4.855e-04
3.675	2.675	1.671e-02	4.816e-04
3.675	2.700	1.663e-02	4.779e-04
3.675	2.725	1.656e-02	4.743e-04
3.675	2.750	1.649e-02	4.708e-04
3.675	2.775	1.641e-02	4.674e-04
3.675	2.800	1.634e-02	4.641e-04
3.675	2.825	1.627e-02	4.609e-04
3.675	2.850	1.620e-02	4.577e-04
3.675	2.875	1.613e-02	4.547e-04
3.675	2.900	1.606e-02	4.518e-04
3.675	2.925	1.599e-02	4.489e-04
3.675	2.950	1.593e-02	4.461e-04
3.675	2.975	1.586e-02	4.434e-04
3.675	3.000	1.580e-02	4.408e-04
3.675	3.025	1.573e-02	4.382e-04
3.675	3.050	1.567e-02	4.358e-04
3.675	3.075	1.561e-02	4.333e-04
3.675	3.100	1.555e-02	4.310e-04
3.675	3.125	1.549e-02	4.287e-04
3.675	3.150	1.543e-02	4.264e-04
3.675	3.175	1.537e-02	4.242e-04
3.675	3.200	1.531e-02	4.221e-04
3.675	3.225	1.525e-02	4.200e-04
3.675	3.250	1.519e-02	4.180e-04
3.675	3.275	1.514e-02	4.160e-04
3.675	3.300	1.508e-02	4.141e-04
3.675	3.325	1.502e-02	4.122e-04
3.675	3.350	1.497e-02	4.104e-04
3.675	3.375	1.492e-02	4.086e-04
3.675	3.400	1.486e-02	4.069e-04
3.675	3.425	1.481e-02	4.052e-04
3.675	3.450	1.476e-02	4.035e-04
3.675	3.475	1.471e-02	4.019e-04
3.675	3.500	1.465e-02	4.003e-04
3.675	3.525	1.460e-02	3.987e-04
3.675	3.550	1.455e-02	3.972e-04
3.675	3.575	1.450e-02	3.957e-04
3.675	3.600	1.446e-02	3.943e-04
3.675	3.625	1.441e-02	3.929e-04
3.675	3.650	1.436e-02	3.915e-04
3.675	3.675	1.431e-02	3.902e-04
3.700	0.000	4.199e-02	6.837e-03
3.700	0.025	4.221e-02	5.918e-03
3.700	0.050	4.212e-02	5.278e-03
3.700	0.075	4.183e-02	4.815e-03
3.700	0.100	4.144e-02	4.467e-03
3.700	0.125	4.097e-02	4.197e-03
3.700	0.150	4.046e-02	3.980e-03
3.700	0.175	3.992e-02	3.800e-03
3.700	0.200	3.937e-02	3.646e-03
3.700	0.225	3.881e-02	3.511e-03
3.700	0.250	3.825e-02	3.391e-03
3.700	0.275	3.770e-02	3.280e-03
3.700	0.300	3.715e-02	3.178e-03
3.700	0.325	3.661e-02	3.082e-03
3.700	0.350	3.609e-02	2.992e-03
3.700	0.375	3.557e-02	2.906e-03
3.700	0.400	3.506e-02	2.823e-03
3.700	0.425	3.457e-02	2.744e-03
3.700	0.450	3.409e-02	2.668e-03
3.700	0.475	3.362e-02	2.595e-03
3.700	0.500	3.317e-02	2.524e-03
3.700	0.525	3.273e-02	2.455e-03
3.700	0.550	3.229e-02	2.388e-03
3.700	0.575	3.187e-02	2.324e-03
3.700	0.600	3.147e-02	2.261e-03
3.700	0.625	3.107e-02	2.200e-03
3.700	0.650	3.068e-02	2.141e-03
3.700	0.675	3.031e-02	2.084e-03
3.700	0.700	2.994e-02	2.029e-03
3.700	0.725	2.958e-02	1.975e-03
3.700	0.750	2.924e-02	1.923e-03
3.700	0.775	2.890e-02	1.873e-03
3.700	0.800	2.857e-02	1.824e-03
3.700	0.825	2.825e-02	1.776e-03
3.700	0.850	2.794e-02	1.730e-03
3.700	0.875	2.763e-02	1.685e-03
3.700	0.900	2.734e-02	1.642e-03
3.700	0.925	2.705e-02	1.600e-03
3.700	0.950	2.677e-02	1.560e-03
3.700	0.975	2.649e-02	1.520e-03
3.700	1.000	2.623e-02	1.482e-03
3.700	1.025	2.596e-02	1.445e-03
3.700	1.050	2.571e-02	1.409e-03
3.700	1.075	2.546e-02	1.375e-03
3.700	1.100	2.522e-02	1.341e-03
3.700	1.125	2.498e-02	1.309e-03
3.700	1.150	2.475e-02	1.277e-03
3.700	1.175	2.452e-02	1.247e-03
3.700	1.200	2.430e-02	1.217e-03
3.700	1.225	2.408e-02	1.189e-03
3.700	1.250	2.387e-02	1.161e-03
3.700	1.275	2.367e-02	1.134e-03
3.700	1.300	2.346e-02	1.109e-03
3.700	1.325	2.327e-02	1.084e-03
3.700	1.350	2.307e-02	1.059e-03
3.700	1.375	2.288e-02	1.036e-03
3.700	1.400	2.270e-02	1.013e-03
3.700	1.425	2.252e-02	9.915e-04
3.700	1.450	2.234e-02	9.703e-04
3.700	1.475	2.216e-02	9.499e-04
3.700	1.500	2.199e-02	9.301e-04
3.700	1.525	2.183e-02	9.110e-04
3.700	1.550	2.166e-02	8.925e-04
3.700	1.575	2.150e-02	8.747e-04
3.700	1.600	2.135e-02	8.574e-04
3.700	1.625	2.119e-02	8.408e-04
3.700	1.650	2.104e-02	8.247e-04
3.700	1.675	2.089e-02	8.092e-04
3.700	1.700	2.075e-02	7.941e-04
3.700	1.725	2.060e-02	7.797e-04
3.700	1.750	2.046e-02	7.657e-04
3.700	1.775	2.033e-02	7.521e-04
3.700	1.800	2.019e-02	7.391e-04
3.700	1.825	2.006e-02	7.265e-04
3.700	1.850	1.993e-02	7.143e-04
3.700	1.875	1.980e-02	7.026e-04
3.700	1.900	1.968e-02	6.913e-04
3.700	1.925	1.955e-02	6.803e-04
3.700	1.950	1.943e-02	6.698e-04
3.700	1.975	1.931e-02	6.596e-04
3.700	2.000	1.920e-02	6.498e-04
3.700	2.025	1.908e-02	6.403e-04
3.700	2.050	1.897e-02	6.311e-04
3.700	2.075	1.886e-02	6.223e-04
3.700	2.100	1.875e-02	6.138e-04
3.700	2.125	1.864e-02	6.055e-04
3.700	2.150	1.853e-02	5.976e-04
3.700	2.175	1.843e-02	5.899e-04
3.700	2.200	1.833e-02	5.825e-04
3.700	2.225	1.823e-02	5.754e-04
3.700	2.250	1.813e-02	5.685e-04
3.700	2.275	1.803e-02	5.618e-04
3.700	2.300	1.793e-02	5.553e-04
3.700	2.325	1.784e-02	5.491e-04
3.700	2.350	1.775e-02	5.431e-04
3.700	2.375	1.766e-02	5.373e-04
3.700	2.400	1.757e-02	5.317e-04
3.700	2.425	1.748e-02	5.263e-04
3.700	2.450	1.739e-02	5.211e-04
3.700	2.475	1.730e-02	5.160e-04
3.700	2.500	1.722e-02	5.111e-04
3.700	2.525	1.713e-02	5.064e-04
3.700	2.550	1.705e-02	5.018e-04
3.700	2.575	1.697e-02	4.973e-04
3.700	2.600	1.689e-02	4.930e-04
3.700	2.625	1.681e-02	4.889e-04
3.700	2.650	1.673e-02	4.848e-04
3.700	2.675	1.666e-02	4.809e-04
3.700	2.700	1.658e-02	4.772e-04
3.700	2.725	1.651e-02	4.735e-04
3.700	2.750	1.643e-02	4.699e-04
3.700	2.775	1.636e-02	4.665e-04
3.700	2.800	1.629e-02	4.632e-04
3.700	2.825	1.622e-02	4.599e-04
3.700	2.850	1.615e-02	4.568e-04
3.700	2.875	1.608e-02	4.537e-04
3.700	2.900	1.601e-02	4.507e-04
3.700	2.925	1.594e-02	4.478e-04
3.700	2.950	1.588e-02	4.450e-04
3.700	2.975	1.581e-02	4.423e-04
3.700	3.000	1.575e-02	4.397e-04
3.700	3.025	1.568e-02	4.371e-04
3.700	3.050	1.562e-02	4.346e-04
3.700	3.075	1.556e-02	4.321e-04
3.700	3.100	1.550e-02	4.298e-04
3.700	3.125	1.544e-02	4.274e-04
3.700	3.150	1.538e-02	4.252e-04
3.700	3.175	1.532e-02	4.230e-04
3.700	3.200	1.526e-02	4.208e-04
3.700	3.225	1.520e-02	4.188e-04
3.700	3.250	1.514e-02	4.167e-04
3.700	3.275	1.509e-02	4.147e-04
3.700	3.300	1.503e-02	4.128e-04
3.700	3.325	1.498e-02	4.109e-04
3.700	3.350	1.492e-02	4.091e-04
3.700	3.375	1.487e-02	4.073e-04
3.700	3.400	1.481e-02	4.055e-04
3.700	3.425	1.476e-02	4.038e-04
3.700	3.450	1.471e-02	4.022e-04
3.700	3.475	1.466e-02	4.005e-04
3.700	3.500	1.461e-02	3.990e-04
3.700	3.525	1.456e-02	3.974e-04
3.700	3.550	1.451e-02	3.959e-04
3.700	3.575	1.446e-02	3.944e-04
3.700	3.600	1.441e-02	3.930e-04
3.700	3.625	1.436e-02	3.916e-04
3.700	3.650	1.431e-02	3.902e-04
3.700	3.675	1.427e-02	3.889e-04
3.700	3.700	1.422e-02	3.876e-04
3.725	0.000	4.175e-02	6.848e-03
3.725	0.025	4.198e-02	5.926e-03
3.725	0.050	4.190e-02	5.284e-03
3.725	0.075	4.163e-02	4.819e-03
3.725	0.100	4.125e-02	4.470e-03
3.725	0.125	4.079e-02	4.199e-03
3.725	0.150	4.028e-02	3.982e-03
3.725	0.175	3.975e-02	3.802e-03
3.725	0.200	3.920e-02	3.648e-03
3.725	0.225	3.865e-02	3.514e-03
3.725	0.250	3.810e-02	3.393e-03
3.725	0.275	3.755e-02	3.283e-03
3.725	0.300	3.701e-02	3.181e-03
3.725	0.325	3.647e-02	3.086e-03
3.725	0.350	3.595e-02	2.995e-03
3.725	0.375	3.543e-02	2.910e-03
3.725	0.400	3.493e-02	2.827e-03
3.725	0.425	3.444e-02	2.749e-03
3.725	0.450	3.397e-02	2.673e-03
3.725	0.475	3.350e-02	2.599e-03
3.725	0.500	3.305e-02	2.528e-03
3.725	0.525	3.261e-02	2.460e-03
3.725	0.550	3.218e-02	2.393e-03
3.725	0.575	3.176e-02	2.329e-03
3.725	0.600	3.136e-02	2.266e-03
3.725	0.625	3.096e-02	2.206e-03
3.725	0.650	3.058e-02	2.147e-03
3.725	0.675	3.020e-02	2.090e-03
3.725	0.700	2.984e-02	2.035e-03
3.725	0.725	2.948e-02	1.981e-03
3.725	0.750	2.914e-02	1.929e-03
3.725	0.775	2.880e-02	1.878e-03
3.725	0.800	2.847e-02	1.829e-03
3.725	0.825	2.816e-02	1.782e-03
3.725	0.850	2.785e-02	1.736e-03
3.725	0.875	2.754e-02	1.691e-03
3.725	0.900	2.725e-02	1.648e-03
3.725	0.925	2.696e-02	1.606e-03
3.725	0.950	2.668e-02	1.565e-03
3.725	0.975	2.641e-02	1.526e-03
3.725	1.000	2.614e-02	1.488e-03
3.725	1.025	2.588e-02	1.451e-03
3.725	1.050	2.563e-02	1.415e-03
3.725	1.075	2.538e-02	1.380e-03
3.725	1.100	2.514e-02	1.346e-03
3.725	1.125	2.490e-02	1.314e-03
3.725	1.150	2.467e-02	1.282e-03
3.725	1.175	2.444e-02	1.252e-03
3.725	1.200	2.422e-02	1.222e-03
3.725	1.225	2.401e-02	1.194e-03
3.725	1.250	2.380e-02	1.166e-03
3.725	1.275	2.359e-02	1.139e-03
3.725	1.300	2.339e-02	1.113e-03
3.725	1.325	2.319e-02	1.088e-03
3.725	1.350	2.300e-02	1.064e-03
3.725	1.375	2.281e-02	1.040e-03
3.725	1.400	2.263e-02	1.017e-03
3.725	1.425	2.244e-02	9.955e-04
3.725	1.450	2.227e-02	9.742e-04
3.725	1.475	2.209e-02	9.536e-04
3.725	1.500	2.192e-02	9.337e-04
3.725	1.525	2.176e-02	9.145e-04
3.725	1.550	2.159e-02	8.959e-04
3.725	1.575	2.143e-02	8.780e-04
3.725	1.600	2.128e-02	8.606e-04
3.725	1.625	2.112e-02	8.439e-04
3.725	1.650	2.097e-02	8.277e-04
3.725	1.675	2.083e-02	8.120e-04
3.725	1.700	2.068e-02	7.969e-04
3.725	1.725	2.054e-02	7.823e-04
3.725	1.750	2.040e-02	7.682e-04
3.725	1.775	2.026e-02	7.545e-04
3.725	1.800	2.013e-02	7.414e-04
3.725	1.825	2.000e-02	7.287e-04
3.725	1.850	1.987e-02	7.164e-04
3.725	1.875	1.974e-02	7.045e-04
3.725	1.900	1.961e-02	6.931e-04
3.725	1.925	1.949e-02	6.821e-04
3.725	1.950	1.937e-02	6.714e-04
3.725	1.975	1.925e-02	6.611e-04
3.725	2.000	1.913e-02	6.512e-04
3.725	2.025	1.902e-02	6.416e-04
3.725	2.050	1.891e-02	6.323e-04
3.725	2.075	1.880e-02	6.234e-04
3.725	2.100	1.869e-02	6.147e-04
3.725	2.125	1.858e-02	6.064e-04
3.725	2.150	1.847e-02	5.984e-04
3.725	2.175	1.837e-02	5.906e-04
3.725	2.200	1.827e-02	5.831e-04
3.725	2.225	1.817e-02	5.759e-04
3.725	2.250	1.807e-02	5.689e-04
3.725	2.275	1.797e-02	5.621e-04
3.725	2.300	1.788e-02	5.556e-04
3.725	2.325	1.778e-02	5.493e-04
3.725	2.350	1.769e-02	5.432e-04
3.725	2.375	1.760e-02	5.374e-04
3.725	2.400	1.751e-02	5.317e-04
3.725	2.425	1.742e-02	5.262e-04
3.725	2.450	1.733e-02	5.209e-04
3.725	2.475	1.725e-02	5.158e-04
3.725	2.500	1.716e-02	5.108e-04
3.725	2.525	1.708e-02	5.060e-04
3.725	2.550	1.700e-02	5.014e-04
3.725	2.575	1.692e-02	4.969e-04
3.725	2.600	1.684e-02	4.925e-04
3.725	2.625	1.676e-02	4.883e-04
3.725	2.650	1.668e-02	4.842e-04
3.725	2.675	1.660e-02	4.803e-04
3.725	2.700	1.653e-02	4.765e-04
3.725	2.725	1.645e-02	4.727e-04
3.725	2.750	1.638e-02	4.691e-04
3.725	2.775	1.631e-02	4.657e-04
3.725	2.800	1.623e-02	4.623e-04
3.725	2.825	1.616e-02	4.590e-04
3.725	2.850	1.609e-02	4.558e-04
3.725	2.875	1.603e-02	4.527e-04
3.725	2.900	1.596e-02	4.497e-04
3.725	2.925	1.589e-02	4.468e-04
3.725	2.950	1.582e-02	4.440e-04
3.725	2.975	1.576e-02	4.412e-04
3.725	3.000	1.570e-02	4.385e-04
3.725	3.025	1.563e-02	4.359e-04
3.725	3.050	1.557e-02	4.334e-04
3.725	3.075	1.551e-02	4.310e-04
3.725	3.100	1.545e-02	4.286e-04
3.725	3.125	1.539e-02	4.262e-04
3.725	3.150	1.533e-02	4.240e-04
3.725	3.175	1.527e-02	4.218e-04
3.725	3.200	1.521e-02	4.196e-04
3.725	3.225	1.515e-02	4.175e-04
3.725	3.250	1.509e-02	4.155e-04
3.725	3.275	1.504e-02	4.135e-04
3.725	3.300	1.498e-02	4.115e-04
3.725	3.325	1.493e-02	4.096e-04
3.725	3.350	1.487e-02	4.078e-04
3.725	3.375	1.482e-02	4.060e-04
3.725	3.400	1.477e-02	4.042e-04
3.725	3.425	1.471e-02	4.025e-04
3.725	3.450	1.466e-02	4.009e-04
3.725	3.475	1.461e-02	3.992e-04
3.725	3.500	1.456e-02	3.977e-04
3.725	3.525	1.451e-02	3.961e-04
3.725	3.550	1.446e-02	3.946e-04
3.725	3.575	1.441e-02	3.931e-04
3.725	3.600	1.436e-02	3.917e-04
3.725	3.625	1.431e-02	3.903e-04
3.725	3.650	1.427e-02	3.889e-04
3.725	3.675	1.422e-02	3.876e-04
3.725	3.700	1.417e-02	3.863e-04
3.725	3.725	1.413e-02	3.850e-04
3.750	0.000	4.152e-02	6.860e-03
3.750	0.025	4.176e-02	5.933e-03
3.750	0.050	4.169e-02	5.289e-03
3.750	0.075	4.143e-02	4.823e-03
3.750	0.100	4.105e-02	4.473e-03
3.750	0.125	4.060e-02	4.202e-03
3.750	0.150	4.010e-02	3.984e-03
3.750	0.175	3.958e-02	3.804e-03
3.750	0.200	3.904e-02	3.650e-03
3.750	0.225	3.849e-02	3.516e-03
3.750	0.250	3.794e-02	3.395e-03
3.750	0.275	3.740e-02	3.285e-03
3.750	0.300	3.686e-02	3.184e-03
3.750	0.325	3.633e-02	3.089e-03
3.750	0.350	3.581e-02	2.999e-03
3.750	0.375	3.530e-02	2.913e-03
3.750	0.400	3.480e-02	2.831e-03
3.750	0.425	3.432e-02	2.753e-03
3.750	0.450	3.384e-02	2.677e-03
3.750	0.475	3.338e-02	2.604e-03
3.750	0.500	3.293e-02	2.533e-03
3.750	0.525	3.249e-02	2.464e-03
3.750	0.550	3.207e-02	2.398e-03
3.750	0.575	3.165e-02	2.334e-03
3.750	0.600	3.125e-02	2.271e-03
3.750	0.625	3.085e-02	2.211e-03
3.750	0.650	3.047e-02	2.152e-03
3.750	0.675	3.010e-02	2.095e-03
3.750	0.700	2.974e-02	2.040e-03
3.750	0.725	2.938e-02	1.986e-03
3.750	0.750	2.904e-02	1.934e-03
3.750	0.775	2.871e-02	1.884e-03
3.750	0.800	2.838e-02	1.835e-03
3.750	0.825	2.806e-02	1.788e-03
3.750	0.850	2.775e-02	1.741e-03
3.750	0.875	2.745e-02	1.697e-03
3.750	0.900	2.716e-02	1.654e-03
3.750	0.925	2.687e-02	1.612e-03
3.750	0.950	2.659e-02	1.571e-03
3.750	0.975	2.632e-02	1.531e-03
3.750	1.000	2.605e-02	1.493e-03
3.750	1.025	2.580e-02	1.456e-03
3.750	1.050	2.554e-02	1.420e-03
3.750	1.075	2.530e-02	1.385e-03
3.750	1.100	2.505e-02	1.352e-03
3.750	1.125	2.482e-02	1.319e-03
3.750	1.150	2.459e-02	1.287e-03
3.750	1.175	2.436e-02	1.257e-03
3.750	1.200	2.414e-02	1.227e-03
3.750	1.225	2.393e-02	1.198e-03
3.750	1.250	2.372e-02	1.171e-03
3.750	1.275	2.351e-02	1.144e-03
3.750	1.300	2.331e-02	1.118e-03
3.750	1.325	2.312e-02	1.092e-03
3.750	1.350	2.293e-02	1.068e-03
3.750	1.375	2.274e-02	1.044e-03
3.750	1.400	2.255e-02	1.022e-03
3.750	1.425	2.237e-02	9.995e-04
3.750	1.450	2.220e-02	9.781e-04
3.750	1.475	2.202e-02	9.574e-04
3.750	1.500	2.185e-02	9.374e-04
3.750	1.525	2.169e-02	9.181e-04
3.750	1.550	2.153e-02	8.994e-04
3.750	1.575	2.137e-02	8.813e-04
3.750	1.600	2.121e-02	8.638e-04
3.750	1.625	2.106e-02	8.470e-04
3.750	1.650	2.091e-02	8.306e-04
3.750	1.675	2.076e-02	8.149e-04
3.750	1.700	2.061e-02	7.996e-04
3.750	1.725	2.047e-02	7.849e-04
3.750	1.750	2.033e-02	7.707e-04
3.750	1.775	2.020e-02	7.569e-04
3.750	1.800	2.006e-02	7.437e-04
3.750	1.825	1.993e-02	7.308e-04
3.750	1.850	1.980e-02	7.185e-04
3.750	1.875	1.968e-02	7.065e-04
3.750	1.900	1.955e-02	6.949e-04
3.750	1.925	1.943e-02	6.838e-04
3.750	1.950	1.931e-02	6.730e-04
3.750	1.975	1.919e-02	6.626e-04
3.750	2.000	1.907e-02	6.526e-04
3.750	2.025	1.896e-02	6.429e-04
3.750	2.050	1.885e-02	6.335e-04
3.750	2.075	1.874e-02	6.245e-04
3.750	2.100	1.863e-02	6.158e-04
3.750	2.125	1.852e-02	6.074e-04
3.750	2.150	1.842e-02	5.992e-04
3.750	2.175	1.831e-02	5.914e-04
3.750	2.200	1.821e-02	5.838e-04
3.750	2.225	1.811e-02	5.765e-04
3.750	2.250	1.801e-02	5.694e-04
3.750	2.275	1.792e-02	5.625e-04
3.750	2.300	1.782e-02	5.559e-04
3.750	2.325	1.773e-02	5.496e-04
3.750	2.350	1.763e-02	5.434e-04
3.750	2.375	1.754e-02	5.375e-04
3.750	2.400	1.745e-02	5.317e-04
3.750	2.425	1.736e-02	5.261e-04
3.750	2.450	1.728e-02	5.208e-04
3.750	2.475	1.719e-02	5.156e-04
3.750	2.500	1.711e-02	5.106e-04
3.750	2.525	1.702e-02	5.057e-04
3.750	2.550	1.694e-02	5.010e-04
3.750	2.575	1.686e-02	4.964e-04
3.750	2.600	1.678e-02	4.920e-04
3.750	2.625	1.670e-02	4.878e-04
3.750	2.650	1.663e-02	4.836e-04
3.750	2.675	1.655e-02	4.796e-04
3.750	2.700	1.647e-02	4.758e-04
3.750	2.725	1.640e-02	4.720e-04
3.750	2.750	1.633e-02	4.684e-04
3.750	2.775	1.625e-02	4.649e-04
3.750	2.800	1.618e-02	4.614e-04
3.750	2.825	1.611e-02	4.581e-04
3.750	2.850	1.604e-02	4.549e-04
3.750	2.875	1.597e-02	4.518e-04
3.750	2.900	1.591e-02	4.487e-04
3.750	2.925	1.584e-02	4.458e-04
3.750	2.950	1.577e-02	4.429e-04
3.750	2.975	1.571e-02	4.402e-04
3.750	3.000	1.564e-02	4.375e-04
3.750	3.025	1.558e-02	4.348e-04
3.750	3.050	1.552e-02	4.323e-04
3.750	3.075	1.546e-02	4.298e-04
3.750	3.100	1.540e-02	4.274e-04
3.750	3.125	1.534e-02	4.251e-04
3.750	3.150	1.528e-02	4.228e-04
3.750	3.175	1.522e-02	4.205e-04
3.750	3.200	1.516e-02	4.184e-04
3.750	3.225	1.510e-02	4.163e-04
3.750	3.250	1.504e-02	4.142e-04
3.750	3.275	1.499e-02	4.122e-04
3.750	3.300	1.493e-02	4.103e-04
3.750	3.325	1.488e-02	4.084e-04
3.750	3.350	1.482e-02	4.065e-04
3.750	3.375	1.477e-02	4.047e-04
3.750	3.400	1.472e-02	4.030e-04
3.750	3.425	1.467e-02	4.013e-04
3.750	3.450	1.461e-02	3.996e-04
3.750	3.475	1.456e-02	3.980e-04
3.750	3.500	1.451e-02	3.964e-04
3.750	3.525	1.446e-02	3.948e-04
3.750	3.550	1.441e-02	3.933e-04
3.750	3.575	1.436e-02	3.919e-04
3.750	3.600	1.432e-02	3.904e-04
3.750	3.625	1.427e-02	3.890e-04
3.750	3.650	1.422e-02	3.877e-04
3.750	3.675	1.417e-02	3.863e-04
3.750	3.700	1.413e-02	3.851e-04
3.750	3.725	1.408e-02	3.838e-04
3.750	3.750	1.404e-02	3.826e-04
3.775	0.000	4.129e-02	6.871e-03
3.775	0.025	4.154e-02	5.941e-03
3.775	0.050	4.148e-02	5.294e-03
3.775	0.075	4.123e-02	4.826e-03
3.775	0.100	4.086e-02	4.476e-03
3.775	0.125	4.042e-02	4.204e-03
3.775	0.150	3.993e-02	3.986e-03
3.775	0.175	3.941e-02	3.806e-03
3.775	0.200	3.888e-02	3.652e-03
3.775	0.225	3.833e-02	3.518e-03
3.775	0.250	3.779e-02	3.397e-03
3.775	0.275	3.725e-02	3.288e-03
3.775	0.300	3.672e-02	3.187e-03
3.775	0.325	3.619e-02	3.092e-03
3.775	0.350	3.567e-02	3.002e-03
3.775	0.375	3.517e-02	2.917e-03
3.775	0.400	3.467e-02	2.835e-03
3.775	0.425	3.419e-02	2.757e-03
3.775	0.450	3.372e-02	2.681e-03
3.775	0.475	3.326e-02	2.608e-03
3.775	0.500	3.281e-02	2.538e-03
3.775	0.525	3.238e-02	2.469e-03
3.775	0.550	3.195e-02	2.403e-03
3.775	0.575	3.154e-02	2.339e-03
3.775	0.600	3.114e-02	2.277e-03
3.775	0.625	3.075e-02	2.216e-03
3.775	0.650	3.037e-02	2.158e-03
3.775	0.675	3.000e-02	2.101e-03
3.775	0.700	2.964e-02	2.046e-03
3.775	0.725	2.928e-02	1.992e-03
3.775	0.750	2.894e-02	1.940e-03
3.775	0.775	2.861e-02	1.890e-03
3.775	0.800	2.829e-02	1.841e-03
3.775	0.825	2.797e-02	1.793e-03
3.775	0.850	2.766e-02	1.747e-03
3.775	0.875	2.736e-02	1.702e-03
3.775	0.900	2.707e-02	1.659e-03
3.775	0.925	2.678e-02	1.617e-03
3.775	0.950	2.651e-02	1.576e-03
3.775	0.975	2.624e-02	1.537e-03
3.775	1.000	2.597e-02	1.499e-03
3.775	1.025	2.571e-02	1.461e-03
3.775	1.050	2.546e-02	1.425e-03
3.775	1.075	2.521e-02	1.391e-03
3.775	1.100	2.497e-02	1.357e-03
3.775	1.125	2.474e-02	1.324e-03
3.775	1.150	2.451e-02	1.292e-03
3.775	1.175	2.429e-02	1.262e-03
3.775	1.200	2.407e-02	1.232e-03
3.775	1.225	2.385e-02	1.203e-03
3.775	1.250	2.364e-02	1.175e-03
3.775	1.275	2.344e-02	1.148e-03
3.775	1.300	2.324e-02	1.122e-03
3.775	1.325	2.304e-02	1.097e-03
3.775	1.350	2.285e-02	1.072e-03
3.775	1.375	2.267e-02	1.049e-03
3.775	1.400	2.248e-02	1.026e-03
3.775	1.425	2.230e-02	1.003e-03
3.775	1.450	2.213e-02	9.820e-04
3.775	1.475	2.195e-02	9.612e-04
3.775	1.500	2.179e-02	9.411e-04
3.775	1.525	2.162e-02	9.216e-04
3.775	1.550	2.146e-02	9.028e-04
3.775	1.575	2.130e-02	8.847e-04
3.775	1.600	2.114e-02	8.671e-04
3.775	1.625	2.099e-02	8.501e-04
3.775	1.650	2.084e-02	8.336e-04
3.775	1.675	2.069e-02	8.178e-04
3.775	1.700	2.055e-02	8.024e-04
3.775	1.725	2.041e-02	7.876e-04
3.775	1.750	2.027e-02	7.732e-04
3.775	1.775	2.013e-02	7.594e-04
3.775	1.800	2.000e-02	7.460e-04
3.775	1.825	1.987e-02	7.331e-04
3.775	1.850	1.974e-02	7.206e-04
3.775	1.875	1.961e-02	7.085e-04
3.775	1.900	1.949e-02	6.968e-04
3.775	1.925	1.937e-02	6.856e-04
3.775	1.950	1.925e-02	6.747e-04
3.775	1.975	1.913e-02	6.642e-04
3.775	2.000	1.901e-02	6.541e-04
3.775	2.025	1.890e-02	6.443e-04
3.775	2.050	1.879e-02	6.348e-04
3.775	2.075	1.868e-02	6.257e-04
3.775	2.100	1.857e-02	6.168e-04
3.775	2.125	1.846e-02	6.083e-04
3.775	2.150	1.836e-02	6.001e-04
3.775	2.175	1.825e-02	5.921e-04
3.775	2.200	1.815e-02	5.845e-04
3.775	2.225	1.805e-02	5.771e-04
3.775	2.250	1.796e-02	5.699e-04
3.775	2.275	1.786e-02	5.630e-04
3.775	2.300	1.776e-02	5.563e-04
3.775	2.325	1.767e-02	5.499e-04
3.775	2.350	1.758e-02	5.436e-04
3.775	2.375	1.749e-02	5.376e-04
3.775	2.400	1.740e-02	5.318e-04
3.775	2.425	1.731e-02	5.261e-04
3.775	2.450	1.722e-02	5.207e-04
3.775	2.475	1.714e-02	5.154e-04
3.775	2.500	1.705e-02	5.103e-04
3.775	2.525	1.697e-02	5.054e-04
3.775	2.550	1.689e-02	5.007e-04
3.775	2.575	1.681e-02	4.960e-04
3.775	2.600	1.673e-02	4.916e-04
3.775	2.625	1.665e-02	4.873e-04
3.775	2.650	1.657e-02	4.831e-04
3.775	2.675	1.650e-02	4.790e-04
3.775	2.700	1.642e-02	4.751e-04
3.775	2.725	1.635e-02	4.713e-04
3.775	2.750	1.627e-02	4.677e-04
3.775	2.775	1.620e-02	4.641e-04
3.775	2.800	1.613e-02	4.606e-04
3.775	2.825	1.606e-02	4.573e-04
3.775	2.850	1.599e-02	4.540e-04
3.775	2.875	1.592e-02	4.509e-04
3.775	2.900	1.586e-02	4.478e-04
3.775	2.925	1.579e-02	4.448e-04
3.775	2.950	1.572e-02	4.419e-04
3.775	2.975	1.566e-02	4.391e-04
3.775	3.000	1.560e-02	4.364e-04
3.775	3.025	1.553e-02	4.338e-04
3.775	3.050	1.547e-02	4.312e-04
3.775	3.075	1.541e-02	4.287e-04
3.775	3.100	1.535e-02	4.263e-04
3.775	3.125	1.529e-02	4.239e-04
3.775	3.150	1.523e-02	4.216e-04
3.775	3.175	1.517e-02	4.194e-04
3.775	3.200	1.511e-02	4.172e-04
3.775	3.225	1.505e-02	4.151e-04
3.775	3.250	1.500e-02	4.130e-04
3.775	3.275	1.494e-02	4.110e-04
3.775	3.300	1.489e-02	4.090e-04
3.775	3.325	1.483e-02	4.071e-04
3.775	3.350	1.478e-02	4.053e-04
3.775	3.375	1.472e-02	4.035e-04
3.775	3.400	1.467e-02	4.017e-04
3.775	3.425	1.462e-02	4.000e-04
3.775	3.450	1.457e-02	3.983e-04
3.775	3.475	1.452e-02	3.967e-04
3.775	3.500	1.447e-02	3.951e-04
3.775	3.525	1.442e-02	3.936e-04
3.775	3.550	1.437e-02	3.921e-04
3.775	3.575	1.432e-02	3.906e-04
3.775	3.600	1.427e-02	3.892e-04
3.775	3.625	1.422e-02	3.878e-04
3.775	3.650	1.417e-02	3.864e-04
3.775	3.675	1.413e-02	3.851e-04
3.775	3.700	1.408e-02	3.838e-04
3.775	3.725	1.404e-02	3.826e-04
3.775	3.750	1.399e-02	3.814e-04
3.775	3.775	1.395e-02	3.802e-04
3.800	0.000	4.105e-02	6.881e-03
3.800	0.025	4.132e-02	5.949e-03
3.800	0.050	4.127e-02	5.300e-03
3.800	0.075	4.103e-02	4.830e-03
3.800	0.100	4.067e-02	4.478e-03
3.800	0.125	4.024e-02	4.206e-03
3.800	0.150	3.976e-02	3.988e-03
3.800	0.175	3.924e-02	3.807e-03
3.800	0.200	3.871e-02	3.654e-03
3.800	0.225	3.818e-02	3.520e-03
3.800	0.250	3.764e-02	3.400e-03
3.800	0.275	3.710e-02	3.290e-03
3.800	0.300	3.657e-02	3.189e-03
3.800	0.325	3.605e-02	3.095e-03
3.800	0.350	3.554e-02	3.005e-03
3.800	0.375	3.504e-02	2.920e-03
3.800	0.400	3.455e-02	2.839e-03
3.800	0.425	3.407e-02	2.760e-03
3.800	0.450	3.360e-02	2.685e-03
3.800	0.475	3.314e-02	2.612e-03
3.800	0.500	3.270e-02	2.542e-03
3.800	0.525	3.226e-02	2.474e-03
3.800	0.550	3.184e-02	2.408e-03
3.800	0.575	3.143e-02	2.344e-03
3.800	0.600	3.103e-02	2.282e-03
3.800	0.625	3.064e-02	2.221e-03
3.800	0.650	3.026e-02	2.163e-03
3.800	0.675	2.990e-02	2.106e-03
3.800	0.700	2.954e-02	2.051e-03
3.800	0.725	2.919e-02	1.997e-03
3.800	0.750	2.885e-02	1.945e-03
3.800	0.775	2.852e-02	1.895e-03
3.800	0.800	2.819e-02	1.846e-03
3.800	0.825	2.788e-02	1.799e-03
3.800	0.850	2.757e-02	1.753e-03
3.800	0.875	2.727e-02	1.708e-03
3.800	0.900	2.698e-02	1.665e-03
3.800	0.925	2.670e-02	1.623e-03
3.800	0.950	2.642e-02	1.582e-03
3.800	0.975	2.615e-02	1.542e-03
3.800	1.000	2.589e-02	1.504e-03
3.800	1.025	2.563e-02	1.467e-03
3.800	1.050	2.538e-02	1.431e-03
3.800	1.075	2.513e-02	1.396e-03
3.800	1.100	2.489e-02	1.362e-03
3.800	1.125	2.466e-02	1.329e-03
3.800	1.150	2.443e-02	1.297e-03
3.800	1.175	2.421e-02	1.267e-03
3.800	1.200	2.399e-02	1.237e-03
3.800	1.225	2.378e-02	1.208e-03
3.800	1.250	2.357e-02	1.180e-03
3.800	1.275	2.337e-02	1.153e-03
3.800	1.300	2.317e-02	1.127e-03
3.800	1.325	2.297e-02	1.101e-03
3.800	1.350	2.278e-02	1.077e-03
3.800	1.375	2.259e-02	1.053e-03
3.800	1.400	2.241e-02	1.030e-03
3.800	1.425	2.223e-02	1.007e-03
3.800	1.450	2.206e-02	9.859e-04
3.800	1.475	2.189e-02	9.650e-04
3.800	1.500	2.172e-02	9.448e-04
3.800	1.525	2.155e-02	9.252e-04
3.800	1.550	2.139e-02	9.063e-04
3.800	1.575	2.123e-02	8.880e-04
3.800	1.600	2.108e-02	8.703e-04
3.800	1.625	2.092e-02	8.532e-04
3.800	1.650	2.078e-02	8.367e-04
3.800	1.675	2.063e-02	8.207e-04
3.800	1.700	2.049e-02	8.052e-04
3.800	1.725	2.034e-02	7.902e-04
3.800	1.750	2.021e-02	7.758e-04
3.800	1.775	2.007e-02	7.618e-04
3.800	1.800	1.994e-02	7.483e-04
3.800	1.825	1.981e-02	7.353e-04
3.800	1.850	1.968e-02	7.227e-04
3.800	1.875	1.955e-02	7.105e-04
3.800	1.900	1.943e-02	6.987e-04
3.800	1.925	1.931e-02	6.874e-04
3.800	1.950	1.919e-02	6.764e-04
3.800	1.975	1.907e-02	6.658e-04
3.800	2.000	1.895e-02	6.555e-04
3.800	2.025	1.884e-02	6.456e-04
3.800	2.050	1.873e-02	6.361e-04
3.800	2.075	1.862e-02	6.269e-04
3.800	2.100	1.851e-02	6.179e-04
3.800	2.125	1.840e-02	6.093e-04
3.800	2.150	1.830e-02	6.010e-04
3.800	2.175	1.820e-02	5.930e-04
3.800	2.200	1.810e-02	5.852e-04
3.800	2.225	1.800e-02	5.777e-04
3.800	2.250	1.790e-02	5.705e-04
3.800	2.275	1.780e-02	5.635e-04
3.800	2.300	1.771e-02	5.567e-04
3.800	2.325	1.761e-02	5.502e-04
3.800	2.350	1.752e-02	5.439e-04
3.800	2.375	1.743e-02	5.378e-04
3.800	2.400	1.734e-02	5.319e-04
3.800	2.425	1.726e-02	5.262e-04
3.800	2.450	1.717e-02	5.206e-04
3.800	2.475	1.708e-02	5.153e-04
3.800	2.500	1.700e-02	5.102e-04
3.800	2.525	1.692e-02	5.052e-04
3.800	2.550	1.684e-02	5.004e-04
3.800	2.575	1.675e-02	4.957e-04
3.800	2.600	1.668e-02	4.912e-04
3.800	2.625	1.660e-02	4.868e-04
3.800	2.650	1.652e-02	4.826e-04
3.800	2.675	1.644e-02	4.785e-04
3.800	2.700	1.637e-02	4.745e-04
3.800	2.725	1.630e-02	4.707e-04
3.800	2.750	1.622e-02	4.669e-04
3.800	2.775	1.615e-02	4.633e-04
3.800	2.800	1.608e-02	4.598e-04
3.800	2.825	1.601e-02	4.565e-04
3.800	2.850	1.594e-02	4.532e-04
3.800	2.875	1.587e-02	4.500e-04
3.800	2.900	1.581e-02	4.469e-04
3.800	2.925	1.574e-02	4.439e-04
3.800	2.950	1.567e-02	4.410e-04
3.800	2.975	1.561e-02	4.381e-04
3.800	3.000	1.555e-02	4.354e-04
3.800	3.025	1.548e-02	4.327e-04
3.800	3.050	1.542e-02	4.301e-04
3.800	3.075	1.536e-02	4.276e-04
3.800	3.100	1.530e-02	4.252e-04
3.800	3.125	1.524e-02	4.228e-04
3.800	3.150	1.518e-02	4.205e-04
3.800	3.175	1.512e-02	4.182e-04
3.800	3.200	1.506e-02	4.160e-04
3.800	3.225	1.501e-02	4.139e-04
3.800	3.250	1.495e-02	4.118e-04
3.800	3.275	1.489e-02	4.098e-04
3.800	3.300	1.484e-02	4.078e-04
3.800	3.325	1.478e-02	4.059e-04
3.800	3.350	1.473e-02	4.041e-04
3.800	3.375	1.468e-02	4.023e-04
3.800	3.400	1.462e-02	4.005e-04
3.800	3.425	1.457e-02	3.988e-04
3.800	3.450	1.452e-02	3.971e-04
3.800	3.475	1.447e-02	3.955e-04
3.800	3.500	1.442e-02	3.939e-04
3.800	3.525	1.437e-02	3.924e-04
3.800	3.550	1.432e-02	3.909e-04
3.800	3.575	1.427e-02	3.894e-04
3.800	3.600	1.422e-02	3.880e-04
3.800	3.625	1.418e-02	3.866e-04
3.800	3.650	1.413e-02	3.853e-04
3.800	3.675	1.408e-02	3.839e-04
3.800	3.700	1.404e-02	3.827e-04
3.800	3.725	1.399e-02	3.814e-04
3.800	3.750	1.395e-02	3.802e-04
3.800	3.775	1.390e-02	3.790e-04
3.800	3.800	1.386e-02	3.779e-04
3.825	0.000	4.083e-02	6.892e-03
3.825	0.025	4.111e-02	5.956e-03
3.825	0.050	4.107e-02	5.305e-03
3.825	0.075	4.084e-02	4.834e-03
3.825	0.100	4.049e-02	4.481e-03
3.825	0.125	4.006e-02	4.208e-03
3.825	0.150	3.958e-02	3.989e-03
3.825	0.175	3.908e-02	3.809e-03
3.825	0.200	3.856e-02	3.655e-03
3.825	0.225	3.802e-02	3.521e-03
3.825	0.250	3.749e-02	3.402e-03
3.825	0.275	3.696e-02	3.293e-03
3.825	0.300	3.643e-02	3.192e-03
3.825	0.325	3.592e-02	3.097e-03
3.825	0.350	3.541e-02	3.008e-03
3.825	0.375	3.491e-02	2.923e-03
3.825	0.400	3.442e-02	2.842e-03
3.825	0.425	3.394e-02	2.764e-03
3.825	0.450	3.348e-02	2.689e-03
3.825	0.475	3.302e-02	2.617e-03
3.825	0.500	3.258e-02	2.546e-03
3.825	0.525	3.215e-02	2.478e-03
3.825	0.550	3.173e-02	2.413e-03
3.825	0.575	3.132e-02	2.349e-03
3.825	0.600	3.093e-02	2.287e-03
3.825	0.625	3.054e-02	2.226e-03
3.825	0.650	3.016e-02	2.168e-03
3.825	0.675	2.979e-02	2.111e-03
3.825	0.700	2.944e-02	2.056e-03
3.825	0.725	2.909e-02	2.003e-03
3.825	0.750	2.875e-02	1.951e-03
3.825	0.775	2.842e-02	1.900e-03
3.825	0.800	2.810e-02	1.852e-03
3.825	0.825	2.779e-02	1.804e-03
3.825	0.850	2.748e-02	1.758e-03
3.825	0.875	2.718e-02	1.713e-03
3.825	0.900	2.689e-02	1.670e-03
3.825	0.925	2.661e-02	1.628e-03
3.825	0.950	2.634e-02	1.587e-03
3.825	0.975	2.607e-02	1.548e-03
3.825	1.000	2.580e-02	1.509e-03
3.825	1.025	2.555e-02	1.472e-03
3.825	1.050	2.530e-02	1.436e-03
3.825	1.075	2.505e-02	1.401e-03
3.825	1.100	2.482e-02	1.367e-03
3.825	1.125	2.458e-02	1.334e-03
3.825	1.150	2.436e-02	1.302e-03
3.825	1.175	2.413e-02	1.272e-03
3.825	1.200	2.392e-02	1.242e-03
3.825	1.225	2.370e-02	1.213e-03
3.825	1.250	2.350e-02	1.185e-03
3.825	1.275	2.329e-02	1.157e-03
3.825	1.300	2.309e-02	1.131e-03
3.825	1.325	2.290e-02	1.106e-03
3.825	1.350	2.271e-02	1.081e-03
3.825	1.375	2.252e-02	1.057e-03
3.825	1.400	2.234e-02	1.034e-03
3.825	1.425	2.216e-02	1.011e-03
3.825	1.450	2.199e-02	9.897e-04
3.825	1.475	2.182e-02	9.688e-04
3.825	1.500	2.165e-02	9.484e-04
3.825	1.525	2.148e-02	9.288e-04
3.825	1.550	2.132e-02	9.098e-04
3.825	1.575	2.117e-02	8.914e-04
3.825	1.600	2.101e-02	8.736e-04
3.825	1.625	2.086e-02	8.563e-04
3.825	1.650	2.071e-02	8.397e-04
3.825	1.675	2.057e-02	8.236e-04
3.825	1.700	2.042e-02	8.080e-04
3.825	1.725	2.028e-02	7.929e-04
3.825	1.750	2.014e-02	7.784e-04
3.825	1.775	2.001e-02	7.643e-04
3.825	1.800	1.988e-02	7.507e-04
3.825	1.825	1.975e-02	7.375e-04
3.825	1.850	1.962e-02	7.248e-04
3.825	1.875	1.949e-02	7.126e-04
3.825	1.900	1.937e-02	7.007e-04
3.825	1.925	1.925e-02	6.892e-04
3.825	1.950	1.913e-02	6.781e-04
3.825	1.975	1.901e-02	6.674e-04
3.825	2.000	1.889e-02	6.571e-04
3.825	2.025	1.878e-02	6.471e-04
3.825	2.050	1.867e-02	6.374e-04
3.825	2.075	1.856e-02	6.281e-04
3.825	2.100	1.845e-02	6.191e-04
3.825	2.125	1.835e-02	6.104e-04
3.825	2.150	1.824e-02	6.020e-04
3.825	2.175	1.814e-02	5.938e-04
3.825	2.200	1.804e-02	5.860e-04
3.825	2.225	1.794e-02	5.784e-04
3.825	2.250	1.784e-02	5.711e-04
3.825	2.275	1.775e-02	5.640e-04
3.825	2.300	1.765e-02	5.571e-04
3.825	2.325	1.756e-02	5.505e-04
3.825	2.350	1.747e-02	5.441e-04
3.825	2.375	1.738e-02	5.380e-04
3.825	2.400	1.729e-02	5.320e-04
3.825	2.425	1.720e-02	5.262e-04
3.825	2.450	1.712e-02	5.206e-04
3.825	2.475	1.703e-02	5.152e-04
3.825	2.500	1.695e-02	5.100e-04
3.825	2.525	1.686e-02	5.050e-04
3.825	2.550	1.678e-02	5.001e-04
3.825	2.575	1.670e-02	4.954e-04
3.825	2.600	1.662e-02	4.908e-04
3.825	2.625	1.655e-02	4.864e-04
3.825	2.650	1.647e-02	4.821e-04
3.825	2.675	1.639e-02	4.779e-04
3.825	2.700	1.632e-02	4.739e-04
3.825	2.725	1.624e-02	4.700e-04
3.825	2.750	1.617e-02	4.663e-04
3.825	2.775	1.610e-02	4.626e-04
3.825	2.800	1.603e-02	4.591e-04
3.825	2.825	1.596e-02	4.557e-04
3.825	2.850	1.589e-02	4.523e-04
3.825	2.875	1.582e-02	4.491e-04
3.825	2.900	1.576e-02	4.460e-04
3.825	2.925	1.569e-02	4.430e-04
3.825	2.950	1.562e-02	4.400e-04
3.825	2.975	1.556e-02	4.372e-04
3.825	3.000	1.550e-02	4.344e-04
3.825	3.025	1.543e-02	4.317e-04
3.825	3.050	1.537e-02	4.291e-04
3.825	3.075	1.531e-02	4.265e-04
3.825	3.100	1.525e-02	4.241e-04
3.825	3.125	1.519e-02	4.217e-04
3.825	3.150	1.513e-02	4.193e-04
3.825	3.175	1.507e-02	4.171e-04
3.825	3.200	1.502e-02	4.149e-04
3.825	3.225	1.496e-02	4.127e-04
3.825	3.250	1.490e-02	4.107e-04
3.825	3.275	1.485e-02	4.086e-04
3.825	3.300	1.479e-02	4.067e-04
3.825	3.325	1.474e-02	4.048e-04
3.825	3.350	1.468e-02	4.029e-04
3.825	3.375	1.463e-02	4.011e-04
3.825	3.400	1.458e-02	3.993e-04
3.825	3.425	1.453e-02	3.976e-04
3.825	3.450	1.448e-02	3.959e-04
3.825	3.475	1.442e-02	3.943e-04
3.825	3.500	1.437e-02	3.927e-04
3.825	3.525	1.432e-02	3.912e-04
3.825	3.550	1.428e-02	3.897e-04
3.825	3.575	1.423e-02	3.882e-04
3.825	3.600	1.418e-02	3.868e-04
3.825	3.625	1.413e-02	3.854e-04
3.825	3.650	1.408e-02	3.841e-04
3.825	3.675	1.404e-02	3.828e-04
3.825	3.700	1.399e-02	3.815e-04
3.825	3.725	1.395e-02	3.803e-04
3.825	3.750	1.390e-02	3.791e-04
3.825	3.775	1.386e-02	3.779e-04
3.825	3.800	1.381e-02	3.768e-04
3.825	3.825	1.377e-02	3.757e-04
3.850	0.000	4.060e-02	6.902e-03
3.850	0.025	4.089e-02	5.963e-03
3.850	0.050	4.087e-02	5.310e-03
3.850	0.075	4.065e-02	4.837e-03
3.850	0.100	4.030e-02	4.483e-03
3.850	0.125	3.988e-02	4.210e-03
3.850	0.150	3.941e-02	3.991e-03
3.850	0.175	3.891e-02	3.810e-03
3.850	0.200	3.840e-02	3.657e-03
3.850	0.225	3.787e-02	3.523e-03
3.850	0.250	3.734e-02	3.404e-03
3.850	0.275	3.682e-02	3.295e-03
3.850	0.300	3.630e-02	3.194e-03
3.850	0.325	3.578e-02	3.100e-03
3.850	0.350	3.528e-02	3.011e-03
3.850	0.375	3.478e-02	2.927e-03
3.850	0.400	3.430e-02	2.846e-03
3.850	0.425	3.382e-02	2.768e-03
3.850	0.450	3.336e-02	2.693e-03
3.850	0.475	3.291e-02	2.621e-03
3.850	0.500	3.247e-02	2.551e-03
3.850	0.525	3.204e-02	2.483e-03
3.850	0.550	3.162e-02	2.417e-03
3.850	0.575	3.122e-02	2.353e-03
3.850	0.600	3.082e-02	2.292e-03
3.850	0.625	3.044e-02	2.231e-03
3.850	0.650	3.006e-02	2.173e-03
3.850	0.675	2.970e-02	2.116e-03
3.850	0.700	2.934e-02	2.061e-03
3.850	0.725	2.899e-02	2.008e-03
3.850	0.750	2.866e-02	1.956e-03
3.850	0.775	2.833e-02	1.906e-03
3.850	0.800	2.801e-02	1.857e-03
3.850	0.825	2.770e-02	1.810e-03
3.850	0.850	2.739e-02	1.763e-03
3.850	0.875	2.710e-02	1.719e-03
3.850	0.900	2.681e-02	1.675e-03
3.850	0.925	2.653e-02	1.633e-03
3.850	0.950	2.625e-02	1.593e-03
3.850	0.975	2.598e-02	1.553e-03
3.850	1.000	2.572e-02	1.515e-03
3.850	1.025	2.547e-02	1.477e-03
3.850	1.050	2.522e-02	1.441e-03
3.850	1.075	2.497e-02	1.406e-03
3.850	1.100	2.474e-02	1.372e-03
3.850	1.125	2.451e-02	1.339e-03
3.850	1.150	2.428e-02	1.307e-03
3.850	1.175	2.406e-02	1.276e-03
3.850	1.200	2.384e-02	1.246e-03
3.850	1.225	2.363e-02	1.217e-03
3.850	1.250	2.342e-02	1.189e-03
3.850	1.275	2.322e-02	1.162e-03
3.850	1.300	2.302e-02	1.136e-03
3.850	1.325	2.283e-02	1.110e-03
3.850	1.350	2.264e-02	1.085e-03
3.850	1.375	2.245e-02	1.061e-03
3.850	1.400	2.227e-02	1.038e-03
3.850	1.425	2.209e-02	1.015e-03
3.850	1.450	2.192e-02	9.936e-04
3.850	1.475	2.175e-02	9.725e-04
3.850	1.500	2.158e-02	9.521e-04
3.850	1.525	2.142e-02	9.324e-04
3.850	1.550	2.126e-02	9.132e-04
3.850	1.575	2.110e-02	8.947e-04
3.850	1.600	2.095e-02	8.768e-04
3.850	1.625	2.080e-02	8.595e-04
3.850	1.650	2.065e-02	8.427e-04
3.850	1.675	2.050e-02	8.265e-04
3.850	1.700	2.036e-02	8.108e-04
3.850	1.725	2.022e-02	7.957e-04
3.850	1.750	2.008e-02	7.810e-04
3.850	1.775	1.995e-02	7.668e-04
3.850	1.800	1.981e-02	7.531e-04
3.850	1.825	1.968e-02	7.398e-04
3.850	1.850	1.956e-02	7.270e-04
3.850	1.875	1.943e-02	7.146e-04
3.850	1.900	1.931e-02	7.027e-04
3.850	1.925	1.919e-02	6.911e-04
3.850	1.950	1.907e-02	6.799e-04
3.850	1.975	1.895e-02	6.691e-04
3.850	2.000	1.884e-02	6.586e-04
3.850	2.025	1.872e-02	6.485e-04
3.850	2.050	1.861e-02	6.388e-04
3.850	2.075	1.850e-02	6.294e-04
3.850	2.100	1.840e-02	6.202e-04
3.850	2.125	1.829e-02	6.114e-04
3.850	2.150	1.819e-02	6.029e-04
3.850	2.175	1.808e-02	5.947e-04
3.850	2.200	1.798e-02	5.868e-04
3.850	2.225	1.789e-02	5.791e-04
3.850	2.250	1.779e-02	5.717e-04
3.850	2.275	1.769e-02	5.645e-04
3.850	2.300	1.760e-02	5.576e-04
3.850	2.325	1.751e-02	5.509e-04
3.850	2.350	1.741e-02	5.444e-04
3.850	2.375	1.732e-02	5.382e-04
3.850	2.400	1.724e-02	5.321e-04
3.850	2.425	1.715e-02	5.263e-04
3.850	2.450	1.706e-02	5.207e-04
3.850	2.475	1.698e-02	5.152e-04
3.850	2.500	1.689e-02	5.099e-04
3.850	2.525	1.681e-02	5.048e-04
3.850	2.550	1.673e-02	4.999e-04
3.850	2.575	1.665e-02	4.951e-04
3.850	2.600	1.657e-02	4.904e-04
3.850	2.625	1.649e-02	4.860e-04
3.850	2.650	1.642e-02	4.816e-04
3.850	2.675	1.634e-02	4.774e-04
3.850	2.700	1.627e-02	4.734e-04
3.850	2.725	1.619e-02	4.694e-04
3.850	2.750	1.612e-02	4.656e-04
3.850	2.775	1.605e-02	4.619e-04
3.850	2.800	1.598e-02	4.584e-04
3.850	2.825	1.591e-02	4.549e-04
3.850	2.850	1.584e-02	4.515e-04
3.850	2.875	1.577e-02	4.483e-04
3.850	2.900	1.571e-02	4.451e-04
3.850	2.925	1.564e-02	4.421e-04
3.850	2.950	1.558e-02	4.391e-04
3.850	2.975	1.551e-02	4.362e-04
3.850	3.000	1.545e-02	4.334e-04
3.850	3.025	1.539e-02	4.307e-04
3.850	3.050	1.532e-02	4.281e-04
3.850	3.075	1.526e-02	4.255e-04
3.850	3.100	1.520e-02	4.230e-04
3.850	3.125	1.514e-02	4.206e-04
3.850	3.150	1.508e-02	4.183e-04
3.850	3.175	1.503e-02	4.160e-04
3.850	3.200	1.497e-02	4.138e-04
3.850	3.225	1.491e-02	4.116e-04
3.850	3.250	1.486e-02	4.095e-04
3.850	3.275	1.480e-02	4.075e-04
3.850	3.300	1.475e-02	4.055e-04
3.850	3.325	1.469e-02	4.036e-04
3.850	3.350	1.464e-02	4.017e-04
3.850	3.375	1.458e-02	3.999e-04
3.850	3.400	1.453e-02	3.981e-04
3.850	3.425	1.448e-02	3.964e-04
3.850	3.450	1.443e-02	3.948e-04
3.850	3.475	1.438e-02	3.931e-04
3.850	3.500	1.433e-02	3.916e-04
3.850	3.525	1.428e-02	3.900e-04
3.850	3.550	1.423e-02	3.885e-04
3.850	3.575	1.418e-02	3.871e-04
3.850	3.600	1.413e-02	3.857e-04
3.850	3.625	1.409e-02	3.843e-04
3.850	3.650	1.404e-02	3.830e-04
3.850	3.675	1.399e-02	3.817e-04
3.850	3.700	1.395e-02	3.804e-04
3.850	3.725	1.390e-02	3.792e-04
3.850	3.750	1.386e-02	3.780e-04
3.850	3.775	1.381e-02	3.768e-04
3.850	3.800	1.377e-02	3.757e-04
3.850	3.825	1.373e-02	3.746e-04
3.850	3.850	1.368e-02	3.736e-04
3.875	0.000	4.038e-02	6.913e-03
3.875	0.025	4.068e-02	5.970e-03
3.875	0.050	4.067e-02	5.314e-03
3.875	0.075	4.046e-02	4.840e-03
3.875	0.100	4.012e-02	4.486e-03
3.875	0.125	3.971e-02	4.212e-03
3.875	0.150	3.925e-02	3.993e-03
3.875	0.175	3.875e-02	3.812e-03
3.875	0.200	3.824e-02	3.659e-03
3.875	0.225	3.772e-02	3.525e-03
3.875	0.250	3.720e-02	3.405e-03
3.875	0.275	3.667e-02	3.297e-03
3.875	0.300	3.616e-02	3.197e-03
3.875	0.325	3.565e-02	3.103e-03
3.875	0.350	3.515e-02	3.014e-03
3.875	0.375	3.465e-02	2.930e-03
3.875	0.400	3.417e-02	2.849e-03
3.875	0.425	3.370e-02	2.772e-03
3.875	0.450	3.324e-02	2.697e-03
3.875	0.475	3.279e-02	2.625e-03
3.875	0.500	3.236e-02	2.555e-03
3.875	0.525	3.193e-02	2.487e-03
3.875	0.550	3.151e-02	2.422e-03
3.875	0.575	3.111e-02	2.358e-03
3.875	0.600	3.072e-02	2.296e-03
3.875	0.625	3.033e-02	2.236e-03
3.875	0.650	2.996e-02	2.178e-03
3.875	0.675	2.960e-02	2.122e-03
3.875	0.700	2.924e-02	2.067e-03
3.875	0.725	2.890e-02	2.013e-03
3.875	0.750	2.856e-02	1.961e-03
3.875	0.775	2.824e-02	1.911e-03
3.875	0.800	2.792e-02	1.862e-03
3.875	0.825	2.761e-02	1.815e-03
3.875	0.850	2.730e-02	1.769e-03
3.875	0.875	2.701e-02	1.724e-03
3.875	0.900	2.672e-02	1.681e-03
3.875	0.925	2.644e-02	1.639e-03
3.875	0.950	2.617e-02	1.598e-03
3.875	0.975	2.590e-02	1.558e-03
3.875	1.000	2.564e-02	1.520e-03
3.875	1.025	2.539e-02	1.482e-03
3.875	1.050	2.514e-02	1.446e-03
3.875	1.075	2.490e-02	1.411e-03
3.875	1.100	2.466e-02	1.377e-03
3.875	1.125	2.443e-02	1.344e-03
3.875	1.150	2.420e-02	1.312e-03
3.875	1.175	2.398e-02	1.281e-03
3.875	1.200	2.377e-02	1.251e-03
3.875	1.225	2.356e-02	1.222e-03
3.875	1.250	2.335e-02	1.194e-03
3.875	1.275	2.315e-02	1.166e-03
3.875	1.300	2.295e-02	1.140e-03
3.875	1.325	2.276e-02	1.114e-03
3.875	1.350	2.257e-02	1.089e-03
3.875	1.375	2.238e-02	1.065e-03
3.875	1.400	2.220e-02	1.042e-03
3.875	1.425	2.203e-02	1.019e-03
3.875	1.450	2.185e-02	9.975e-04
3.875	1.475	2.168e-02	9.763e-04
3.875	1.500	2.152e-02	9.558e-04
3.875	1.525	2.135e-02	9.359e-04
3.875	1.550	2.119e-02	9.167e-04
3.875	1.575	2.104e-02	8.981e-04
3.875	1.600	2.088e-02	8.801e-04
3.875	1.625	2.073e-02	8.626e-04
3.875	1.650	2.058e-02	8.458e-04
3.875	1.675	2.044e-02	8.295e-04
3.875	1.700	2.030e-02	8.137e-04
3.875	1.725	2.016e-02	7.984e-04
3.875	1.750	2.002e-02	7.836e-04
3.875	1.775	1.989e-02	7.693e-04
3.875	1.800	1.975e-02	7.555e-04
3.875	1.825	1.962e-02	7.421e-04
3.875	1.850	1.950e-02	7.292e-04
3.875	1.875	1.937e-02	7.167e-04
3.875	1.900	1.925e-02	7.046e-04
3.875	1.925	1.913e-02	6.930e-04
3.875	1.950	1.901e-02	6.817e-04
3.875	1.975	1.889e-02	6.708e-04
3.875	2.000	1.878e-02	6.602e-04
3.875	2.025	1.867e-02	6.500e-04
3.875	2.050	1.856e-02	6.402e-04
3.875	2.075	1.845e-02	6.306e-04
3.875	2.100	1.834e-02	6.214e-04
3.875	2.125	1.823e-02	6.125e-04
3.875	2.150	1.813e-02	6.040e-04
3.875	2.175	1.803e-02	5.956e-04
3.875	2.200	1.793e-02	5.876e-04
3.875	2.225	1.783e-02	5.799e-04
3.875	2.250	1.773e-02	5.724e-04
3.875	2.275	1.764e-02	5.651e-04
3.875	2.300	1.754e-02	5.581e-04
3.875	2.325	1.745e-02	5.513e-04
3.875	2.350	1.736e-02	5.448e-04
3.875	2.375	1.727e-02	5.385e-04
3.875	2.400	1.718e-02	5.323e-04
3.875	2.425	1.710e-02	5.264e-04
3.875	2.450	1.701e-02	5.207e-04
3.875	2.475	1.692e-02	5.152e-04
3.875	2.500	1.684e-02	5.098e-04
3.875	2.525	1.676e-02	5.047e-04
3.875	2.550	1.668e-02	4.997e-04
3.875	2.575	1.660e-02	4.948e-04
3.875	2.600	1.652e-02	4.901e-04
3.875	2.625	1.644e-02	4.856e-04
3.875	2.650	1.637e-02	4.812e-04
3.875	2.675	1.629e-02	4.770e-04
3.875	2.700	1.622e-02	4.729e-04
3.875	2.725	1.614e-02	4.689e-04
3.875	2.750	1.607e-02	4.650e-04
3.875	2.775	1.600e-02	4.613e-04
3.875	2.800	1.593e-02	4.577e-04
3.875	2.825	1.586e-02	4.542e-04
3.875	2.850	1.579e-02	4.508e-04
3.875	2.875	1.573e-02	4.475e-04
3.875	2.900	1.566e-02	4.443e-04
3.875	2.925	1.559e-02	4.412e-04
3.875	2.950	1.553e-02	4.382e-04
3.875	2.975	1.546e-02	4.353e-04
3.875	3.000	1.540e-02	4.325e-04
3.875	3.025	1.534e-02	4.297e-04
3.875	3.050	1.528e-02	4.271e-04
3.875	3.075	1.522e-02	4.245e-04
3.875	3.100	1.516e-02	4.220e-04
3.875	3.125	1.510e-02	4.196e-04
3.875	3.150	1.504e-02	4.172e-04
3.875	3.175	1.498e-02	4.149e-04
3.875	3.200	1.492e-02	4.127e-04
3.875	3.225	1.487e-02	4.105e-04
3.875	3.250	1.481e-02	4.084e-04
3.875	3.275	1.475e-02	4.064e-04
3.875	3.300	1.470e-02	4.044e-04
3.875	3.325	1.465e-02	4.025e-04
3.875	3.350	1.459e-02	4.006e-04
3.875	3.375	1.454e-02	3.988e-04
3.875	3.400	1.449e-02	3.970e-04
3.875	3.425	1.444e-02	3.953e-04
3.875	3.450	1.438e-02	3.936e-04
3.875	3.475	1.433e-02	3.920e-04
3.875	3.500	1.428e-02	3.904e-04
3.875	3.525	1.424e-02	3.889e-04
3.875	3.550	1.419e-02	3.874e-04
3.875	3.575	1.414e-02	3.859e-04
3.875	3.600	1.409e-02	3.845e-04
3.875	3.625	1.404e-02	3.832e-04
3.875	3.650	1.400e-02	3.818e-04
3.875	3.675	1.395e-02	3.806e-04
3.875	3.700	1.391e-02	3.793e-04
3.875	3.725	1.386e-02	3.781e-04
3.875	3.750	1.382e-02	3.769e-04
3.875	3.775	1.377e-02	3.758e-04
3.875	3.800	1.373e-02	3.747e-04
3.875	3.825	1.368e-02	3.736e-04
3.875	3.850	1.364e-02	3.726e-04
3.875	3.875	1.360e-02	3.715e-04
3.900	0.000	4.015e-02	6.922e-03
3.900	0.025	4.047e-02	5.977e-03
3.900	0.050	4.047e-02	5.319e-03
3.900	0.075	4.027e-02	4.844e-03
3.900	0.100	3.994e-02	4.488e-03
3.900	0.125	3.953e-02	4.213e-03
3.900	0.150	3.908e-02	3.994e-03
3.900	0.175	3.859e-02	3.813e-03
3.900	0.200	3.809e-02	3.660e-03
3.900	0.225	3.757e-02	3.526e-03
3.900	0.250	3.705e-02	3.407e-03
3.900	0.275	3.653e-02	3.299e-03
3.900	0.300	3.602e-02	3.199e-03
3.900	0.325	3.551e-02	3.105e-03
3.900	0.350	3.502e-02	3.017e-03
3.900	0.375	3.453e-02	2.933e-03
3.900	0.400	3.405e-02	2.853e-03
3.900	0.425	3.358e-02	2.775e-03
3.900	0.450	3.312e-02	2.701e-03
3.900	0.475	3.268e-02	2.629e-03
3.900	0.500	3.224e-02	2.559e-03
3.900	0.525	3.182e-02	2.492e-03
3.900	0.550	3.141e-02	2.426e-03
3.900	0.575	3.101e-02	2.363e-03
3.900	0.600	3.061e-02	2.301e-03
3.900	0.625	3.023e-02	2.241e-03
3.900	0.650	2.986e-02	2.183e-03
3.900	0.675	2.950e-02	2.127e-03
3.900	0.700	2.915e-02	2.072e-03
3.900	0.725	2.880e-02	2.018e-03
3.900	0.750	2.847e-02	1.967e-03
3.900	0.775	2.814e-02	1.916e-03
3.900	0.800	2.783e-02	1.868e-03
3.900	0.825	2.752e-02	1.820e-03
3.900	0.850	2.722e-02	1.774e-03
3.900	0.875	2.692e-02	1.729e-03
3.900	0.900	2.664e-02	1.686e-03
3.900	0.925	2.636e-02	1.644e-03
3.900	0.950	2.609e-02	1.603e-03
3.900	0.975	2.582e-02	1.563e-03
3.900	1.000	2.556e-02	1.525e-03
3.900	1.025	2.531e-02	1.488e-03
3.900	1.050	2.506e-02	1.451e-03
3.900	1.075	2.482e-02	1.416e-03
3.900	1.100	2.458e-02	1.382e-03
3.900	1.125	2.435e-02	1.349e-03
3.900	1.150	2.413e-02	1.317e-03
3.900	1.175	2.391e-02	1.286e-03
3.900	1.200	2.369e-02	1.256e-03
3.900	1.225	2.348e-02	1.227e-03
3.900	1.250	2.328e-02	1.198e-03
3.900	1.275	2.308e-02	1.171e-03
3.900	1.300	2.288e-02	1.144e-03
3.900	1.325	2.269e-02	1.119e-03
3.900	1.350	2.250e-02	1.094e-03
3.900	1.375	2.232e-02	1.070e-03
3.900	1.400	2.213e-02	1.046e-03
3.900	1.425	2.196e-02	1.023e-03
3.900	1.450	2.179e-02	1.001e-03
3.900	1.475	2.162e-02	9.801e-04
3.900	1.500	2.145e-02	9.595e-04
3.900	1.525	2.129e-02	9.395e-04
3.900	1.550	2.113e-02	9.202e-04
3.900	1.575	2.097e-02	9.015e-04
3.900	1.600	2.082e-02	8.833e-04
3.900	1.625	2.067e-02	8.658e-04
3.900	1.650	2.052e-02	8.488e-04
3.900	1.675	2.038e-02	8.324e-04
3.900	1.700	2.023e-02	8.165e-04
3.900	1.725	2.010e-02	8.011e-04
3.900	1.750	1.996e-02	7.863e-04
3.900	1.775	1.982e-02	7.719e-04
3.900	1.800	1.969e-02	7.579e-04
3.900	1.825	1.956e-02	7.445e-04
3.900	1.850	1.944e-02	7.314e-04
3.900	1.875	1.931e-02	7.189e-04
3.900	1.900	1.919e-02	7.067e-04
3.900	1.925	1.907e-02	6.949e-04
3.900	1.950	1.895e-02	6.835e-04
3.900	1.975	1.884e-02	6.725e-04
3.900	2.000	1.872e-02	6.618e-04
3.900	2.025	1.861e-02	6.515e-04
3.900	2.050	1.850e-02	6.416e-04
3.900	2.075	1.839e-02	6.320e-04
3.900	2.100	1.828e-02	6.227e-04
3.900	2.125	1.818e-02	6.137e-04
3.900	2.150	1.808e-02	6.050e-04
3.900	2.175	1.797e-02	5.966e-04
3.900	2.200	1.787e-02	5.885e-04
3.900	2.225	1.778e-02	5.806e-04
3.900	2.250	1.768e-02	5.731e-04
3.900	2.275	1.758e-02	5.657e-04
3.900	2.300	1.749e-02	5.586e-04
3.900	2.325	1.740e-02	5.518e-04
3.900	2.350	1.731e-02	5.452e-04
3.900	2.375	1.722e-02	5.388e-04
3.900	2.400	1.713e-02	5.326e-04
3.900	2.425	1.704e-02	5.266e-04
3.900	2.450	1.696e-02	5.208e-04
3.900	2.475	1.687e-02	5.152e-04
3.900	2.500	1.679e-02	5.098e-04
3.900	2.525	1.671e-02	5.046e-04
3.900	2.550	1.663e-02	4.995e-04
3.900	2.575	1.655e-02	4.946e-04
3.900	2.600	1.647e-02	4.899e-04
3.900	2.625	1.639e-02	4.853e-04
3.900	2.650	1.632e-02	4.808e-04
3.900	2.675	1.624e-02	4.765e-04
3.900	2.700	1.617e-02	4.724e-04
3.900	2.725	1.609e-02	4.684e-04
3.900	2.750	1.602e-02	4.645e-04
3.900	2.775	1.595e-02	4.607e-04
3.900	2.800	1.588e-02	4.570e-04
3.900	2.825	1.581e-02	4.535e-04
3.900	2.850	1.574e-02	4.500e-04
3.900	2.875	1.568e-02	4.467e-04
3.900	2.900	1.561e-02	4.435e-04
3.900	2.925	1.554e-02	4.404e-04
3.900	2.950	1.548e-02	4.373e-04
3.900	2.975	1.542e-02	4.344e-04
3.900	3.000	1.535e-02	4.316e-04
3.900	3.025	1.529e-02	4.288e-04
3.900	3.050	1.523e-02	4.261e-04
3.900	3.075	1.517e-02	4.235e-04
3.900	3.100	1.511e-02	4.210e-04
3.900	3.125	1.505e-02	4.185e-04
3.900	3.150	1.499e-02	4.162e-04
3.900	3.175	1.493e-02	4.139e-04
3.900	3.200	1.488e-02	4.116e-04
3.900	3.225	1.482e-02	4.094e-04
3.900	3.250	1.476e-02	4.073e-04
3.900	3.275	1.471e-02	4.053e-04
3.900	3.300	1.465e-02	4.033e-04
3.900	3.325	1.460e-02	4.014e-04
3.900	3.350	1.455e-02	3.995e-04
3.900	3.375	1.449e-02	3.977e-04
3.900	3.400	1.444e-02	3.959e-04
3.900	3.425	1.439e-02	3.942e-04
3.900	3.450	1.434e-02	3.925e-04
3.900	3.475	1.429e-02	3.909e-04
3.900	3.500	1.424e-02	3.893e-04
3.900	3.525	1.419e-02	3.878e-04
3.900	3.550	1.414e-02	3.863e-04
3.900	3.575	1.409e-02	3.848e-04
3.900	3.600	1.405e-02	3.834e-04
3.900	3.625	1.400e-02	3.821e-04
3.900	3.650	1.395e-02	3.808e-04
3.900	3.675	1.391e-02	3.795e-04
3.900	3.700	1.386e-02	3.782e-04
3.900	3.725	1.382e-02	3.770e-04
3.900	3.750	1.377e-02	3.759e-04
3.900	3.775	1.373e-02	3.747e-04
3.900	3.800	1.368e-02	3.736e-04
3.900	3.825	1.364e-02	3.726e-04
3.900	3.850	1.360e-02	3.716e-04
3.900	3.875	1.356e-02	3.706e-04
3.900	3.900	1.351e-02	3.696e-04
3.925	0.000	3.994e-02	6.932e-03
3.925	0.025	4.027e-02	5.984e-03
3.925	0.050	4.027e-02	5.324e-03
3.925	0.075	4.008e-02	4.847e-03
3.925	0.100	3.976e-02	4.490e-03
3.925	0.125	3.936e-02	4.215e-03
3.925	0.150	3.891e-02	3.995e-03
3.925	0.175	3.843e-02	3.815e-03
3.925	0.200	3.793e-02	3.661e-03
3.925	0.225	3.742e-02	3.528e-03
3.925	0.250	3.691e-02	3.409e-03
3.925	0.275	3.639e-02	3.301e-03
3.925	0.300	3.589e-02	3.201e-03
3.925	0.325	3.538e-02	3.108e-03
3.925	0.350	3.489e-02	3.020e-03
3.925	0.375	3.440e-02	2.936e-03
3.925	0.400	3.393e-02	2.856e-03
3.925	0.425	3.346e-02	2.779e-03
3.925	0.450	3.301e-02	2.705e-03
3.925	0.475	3.257e-02	2.633e-03
3.925	0.500	3.213e-02	2.563e-03
3.925	0.525	3.171e-02	2.496e-03
3.925	0.550	3.130e-02	2.431e-03
3.925	0.575	3.090e-02	2.367e-03
3.925	0.600	3.051e-02	2.306e-03
3.925	0.625	3.013e-02	2.246e-03
3.925	0.650	2.976e-02	2.188e-03
3.925	0.675	2.940e-02	2.132e-03
3.925	0.700	2.905e-02	2.077e-03
3.925	0.725	2.871e-02	2.024e-03
3.925	0.750	2.838e-02	1.972e-03
3.925	0.775	2.805e-02	1.922e-03
3.925	0.800	2.774e-02	1.873e-03
3.925	0.825	2.743e-02	1.825e-03
3.925	0.850	2.713e-02	1.779e-03
3.925	0.875	2.684e-02	1.735e-03
3.925	0.900	2.655e-02	1.691e-03
3.925	0.925	2.627e-02	1.649e-03
3.925	0.950	2.600e-02	1.608e-03
3.925	0.975	2.574e-02	1.569e-03
3.925	1.000	2.548e-02	1.530e-03
3.925	1.025	2.523e-02	1.493e-03
3.925	1.050	2.498e-02	1.456e-03
3.925	1.075	2.474e-02	1.421e-03
3.925	1.100	2.451e-02	1.387e-03
3.925	1.125	2.428e-02	1.354e-03
3.925	1.150	2.405e-02	1.322e-03
3.925	1.175	2.383e-02	1.291e-03
3.925	1.200	2.362e-02	1.261e-03
3.925	1.225	2.341e-02	1.231e-03
3.925	1.250	2.321e-02	1.203e-03
3.925	1.275	2.301e-02	1.175e-03
3.925	1.300	2.281e-02	1.149e-03
3.925	1.325	2.262e-02	1.123e-03
3.925	1.350	2.243e-02	1.098e-03
3.925	1.375	2.225e-02	1.074e-03
3.925	1.400	2.207e-02	1.050e-03
3.925	1.425	2.189e-02	1.027e-03
3.925	1.450	2.172e-02	1.005e-03
3.925	1.475	2.155e-02	9.839e-04
3.925	1.500	2.138e-02	9.632e-04
3.925	1.525	2.122e-02	9.431e-04
3.925	1.550	2.106e-02	9.237e-04
3.925	1.575	2.091e-02	9.048e-04
3.925	1.600	2.075e-02	8.866e-04
3.925	1.625	2.061e-02	8.690e-04
3.925	1.650	2.046e-02	8.519e-04
3.925	1.675	2.031e-02	8.354e-04
3.925	1.700	2.017e-02	8.194e-04
3.925	1.725	2.003e-02	8.039e-04
3.925	1.750	1.990e-02	7.889e-04
3.925	1.775	1.976e-02	7.744e-04
3.925	1.800	1.963e-02	7.604e-04
3.925	1.825	1.950e-02	7.468e-04
3.925	1.850	1.938e-02	7.337e-04
3.925	1.875	1.925e-02	7.210e-04
3.925	1.900	1.913e-02	7.087e-04
3.925	1.925	1.901e-02	6.968e-04
3.925	1.950	1.889e-02	6.853e-04
3.925	1.975	1.878e-02	6.742e-04
3.925	2.000	1.866e-02	6.635e-04
3.925	2.025	1.855e-02	6.531e-04
3.925	2.050	1.844e-02	6.430e-04
3.925	2.075	1.833e-02	6.333e-04
3.925	2.100	1.823e-02	6.239e-04
3.925	2.125	1.812e-02	6.149e-04
3.925	2.150	1.802e-02	6.061e-04
3.925	2.175	1.792e-02	5.976e-04
3.925	2.200	1.782e-02	5.894e-04
3.925	2.225	1.772e-02	5.815e-04
3.925	2.250	1.763e-02	5.738e-04
3.925	2.275	1.753e-02	5.664e-04
3.925	2.300	1.744e-02	5.592e-04
3.925	2.325	1.734e-02	5.523e-04
3.925	2.350	1.725e-02	5.456e-04
3.925	2.375	1.717e-02	5.391e-04
3.925	2.400	1.708e-02	5.328e-04
3.925	2.425	1.699e-02	5.268e-04
3.925	2.450	1.691e-02	5.209e-04
3.925	2.475	1.682e-02	5.153e-04
3.925	2.500	1.674e-02	5.098e-04
3.925	2.525	1.666e-02	5.045e-04
3.925	2.550	1.658e-02	4.994e-04
3.925	2.575	1.650e-02	4.944e-04
3.925	2.600	1.642e-02	4.896e-04
3.925	2.625	1.634e-02	4.850e-04
3.925	2.650	1.627e-02	4.805e-04
3.925	2.675	1.619e-02	4.761e-04
3.925	2.700	1.612e-02	4.719e-04
3.925	2.725	1.605e-02	4.679e-04
3.925	2.750	1.597e-02	4.639e-04
3.925	2.775	1.590e-02	4.601e-04
3.925	2.800	1.583e-02	4.564e-04
3.925	2.825	1.576e-02	4.528e-04
3.925	2.850	1.570e-02	4.493e-04
3.925	2.875	1.563e-02	4.460e-04
3.925	2.900	1.556e-02	4.427e-04
3.925	2.925	1.550e-02	4.396e-04
3.925	2.950	1.543e-02	4.365e-04
3.925	2.975	1.537e-02	4.335e-04
3.925	3.000	1.531e-02	4.307e-04
3.925	3.025	1.524e-02	4.279e-04
3.925	3.050	1.518e-02	4.252e-04
3.925	3.075	1.512e-02	4.226e-04
3.925	3.100	1.506e-02	4.200e-04
3.925	3.125	1.500e-02	4.175e-04
3.925	3.150	1.494e-02	4.152e-04
3.925	3.175	1.489e-02	4.128e-04
3.925	3.200	1.483e-02	4.106e-04
3.925	3.225	1.477e-02	4.084e-04
3.925	3.250	1.472e-02	4.063e-04
3.925	3.275	1.466e-02	4.042e-04
3.925	3.300	1.461e-02	4.022e-04
3.925	3.325	1.456e-02	4.003e-04
3.925	3.350	1.450e-02	3.984e-04
3.925	3.375	1.445e-02	3.966e-04
3.925	3.400	1.440e-02	3.948e-04
3.925	3.425	1.435e-02	3.931e-04
3.925	3.450	1.430e-02	3.914e-04
3.925	3.475	1.425e-02	3.898e-04
3.925	3.500	1.420e-02	3.882e-04
3.925	3.525	1.415e-02	3.867e-04
3.925	3.550	1.410e-02	3.852e-04
3.925	3.575	1.405e-02	3.838e-04
3.925	3.600	1.400e-02	3.824e-04
3.925	3.625	1.396e-02	3.810e-04
3.925	3.650	1.391e-02	3.797e-04
3.925	3.675	1.386e-02	3.784e-04
3.925	3.700	1.382e-02	3.772e-04
3.925	3.725	1.377e-02	3.760e-04
3.925	3.750	1.373e-02	3.749e-04
3.925	3.775	1.369e-02	3.737e-04
3.925	3.800	1.364e-02	3.727e-04
3.925	3.825	1.360e-02	3.716e-04
3.925	3.850	1.356e-02	3.706e-04
3.925	3.875	1.351e-02	3.696e-04
3.925	3.900	1.347e-02	3.687e-04
3.925	3.925	1.343e-02	3.678e-04
3.950	0.000	3.972e-02	6.942e-03
3.950	0.025	4.006e-02	5.990e-03
3.950	0.050	4.008e-02	5.328e-03
3.950	0.075	3.989e-02	4.850e-03
3.950	0.100	3.958e-02	4.492e-03
3.950	0.125	3.919e-02	4.217e-03
3.950	0.150	3.875e-02	3.997e-03
3.950	0.175	3.828e-02	3.816e-03
3.950	0.200	3.778e-02	3.663e-03
3.950	0.225	3.727e-02	3.529e-03
3.950	0.250	3.677e-02	3.411e-03
3.950	0.275	3.626e-02	3.303e-03
3.950	0.300	3.575e-02	3.203e-03
3.950	0.325	3.525e-02	3.110e-03
3.950	0.350	3.476e-02	3.023e-03
3.950	0.375	3.428e-02	2.939e-03
3.950	0.400	3.381e-02	2.859e-03
3.950	0.425	3.334e-02	2.782e-03
3.950	0.450	3.289e-02	2.708e-03
3.950	0.475	3.245e-02	2.637e-03
3.950	0.500	3.202e-02	2.567e-03
3.950	0.525	3.160e-02	2.500e-03
3.950	0.550	3.120e-02	2.435e-03
3.950	0.575	3.080e-02	2.372e-03
3.950	0.600	3.041e-02	2.310e-03
3.950	0.625	3.003e-02	2.251e-03
3.950	0.650	2.967e-02	2.193e-03
3.950	0.675	2.931e-02	2.137e-03
3.950	0.700	2.896e-02	2.082e-03
3.950	0.725	2.862e-02	2.029e-03
3.950	0.750	2.829e-02	1.977e-03
3.950	0.775	2.796e-02	1.927e-03
3.950	0.800	2.765e-02	1.878e-03
3.950	0.825	2.734e-02	1.831e-03
3.950	0.850	2.704e-02	1.785e-03
3.950	0.875	2.675e-02	1.740e-03
3.950	0.900	2.647e-02	1.697e-03
3.950	0.925	2.619e-02	1.654e-03
3.950	0.950	2.592e-02	1.613e-03
3.950	0.975	2.566e-02	1.574e-03
3.950	1.000	2.540e-02	1.535e-03
3.950	1.025	2.515e-02	1.498e-03
3.950	1.050	2.490e-02	1.462e-03
3.950	1.075	2.467e-02	1.426e-03
3.950	1.100	2.443e-02	1.392e-03
3.950	1.125	2.420e-02	1.359e-03
3.950	1.150	2.398e-02	1.327e-03
3.950	1.175	2.376e-02	1.296e-03
3.950	1.200	2.355e-02	1.265e-03
3.950	1.225	2.334e-02	1.236e-03
3.950	1.250	2.314e-02	1.208e-03
3.950	1.275	2.294e-02	1.180e-03
3.950	1.300	2.274e-02	1.153e-03
3.950	1.325	2.255e-02	1.127e-03
3.950	1.350	2.236e-02	1.102e-03
3.950	1.375	2.218e-02	1.078e-03
3.950	1.400	2.200e-02	1.054e-03
3.950	1.425	2.182e-02	1.031e-03
3.950	1.450	2.165e-02	1.009e-03
3.950	1.475	2.148e-02	9.876e-04
3.950	1.500	2.132e-02	9.668e-04
3.950	1.525	2.116e-02	9.467e-04
3.950	1.550	2.100e-02	9.271e-04
3.950	1.575	2.084e-02	9.082e-04
3.950	1.600	2.069e-02	8.899e-04
3.950	1.625	2.054e-02	8.722e-04
3.950	1.650	2.040e-02	8.550e-04
3.950	1.675	2.025e-02	8.384e-04
3.950	1.700	2.011e-02	8.223e-04
3.950	1.725	1.997e-02	8.067e-04
3.950	1.750	1.984e-02	7.916e-04
3.950	1.775	1.970e-02	7.770e-04
3.950	1.800	1.957e-02	7.629e-04
3.950	1.825	1.945e-02	7.492e-04
3.950	1.850	1.932e-02	7.360e-04
3.950	1.875	1.920e-02	7.232e-04
3.950	1.900	1.907e-02	7.108e-04
3.950	1.925	1.895e-02	6.988e-04
3.950	1.950	1.884e-02	6.872e-04
3.950	1.975	1.872e-02	6.760e-04
3.950	2.000	1.861e-02	6.652e-04
3.950	2.025	1.850e-02	6.547e-04
3.950	2.050	1.839e-02	6.445e-04
3.950	2.075	1.828e-02	6.347e-04
3.950	2.100	1.817e-02	6.252e-04
3.950	2.125	1.807e-02	6.161e-04
3.950	2.150	1.797e-02	6.072e-04
3.950	2.175	1.787e-02	5.986e-04
3.950	2.200	1.777e-02	5.903e-04
3.950	2.225	1.767e-02	5.823e-04
3.950	2.250	1.757e-02	5.746e-04
3.950	2.275	1.748e-02	5.671e-04
3.950	2.300	1.738e-02	5.598e-04
3.950	2.325	1.729e-02	5.528e-04
3.950	2.350	1.720e-02	5.460e-04
3.950	2.375	1.711e-02	5.395e-04
3.950	2.400	1.703e-02	5.331e-04
3.950	2.425	1.694e-02	5.270e-04
3.950	2.450	1.685e-02	5.211e-04
3.950	2.475	1.677e-02	5.154e-04
3.950	2.500	1.669e-02	5.098e-04
3.950	2.525	1.661e-02	5.045e-04
3.950	2.550	1.653e-02	4.993e-04
3.950	2.575	1.645e-02	4.943e-04
3.950	2.600	1.637e-02	4.894e-04
3.950	2.625	1.629e-02	4.847e-04
3.950	2.650	1.622e-02	4.802e-04
3.950	2.675	1.614e-02	4.758e-04
3.950	2.700	1.607e-02	4.715e-04
3.950	2.725	1.600e-02	4.674e-04
3.950	2.750	1.593e-02	4.634e-04
3.950	2.775	1.585e-02	4.595e-04
3.950	2.800	1.578e-02	4.558e-04
3.950	2.825	1.572e-02	4.522e-04
3.950	2.850	1.565e-02	4.487e-04
3.950	2.875	1.558e-02	4.453e-04
3.950	2.900	1.552e-02	4.420e-04
3.950	2.925	1.545e-02	4.388e-04
3.950	2.950	1.539e-02	4.357e-04
3.950	2.975	1.532e-02	4.327e-04
3.950	3.000	1.526e-02	4.298e-04
3.950	3.025	1.520e-02	4.270e-04
3.950	3.050	1.514e-02	4.243e-04
3.950	3.075	1.508e-02	4.216e-04
3.950	3.100	1.502e-02	4.191e-04
3.950	3.125	1.496e-02	4.166e-04
3.950	3.150	1.490e-02	4.142e-04
3.950	3.175	1.484e-02	4.118e-04
3.950	3.200	1.479e-02	4.096e-04
3.950	3.225	1.473e-02	4.074e-04
3.950	3.250	1.467e-02	4.052e-04
3.950	3.275	1.462e-02	4.032e-04
3.950	3.300	1.456e-02	4.012e-04
3.950	3.325	1.451e-02	3.992e-04
3.950	3.350	1.446e-02	3.973e-04
3.950	3.375	1.441e-02	3.955e-04
3.950	3.400	1.435e-02	3.937e-04
3.950	3.425	1.430e-02	3.920e-04
3.950	3.450	1.425e-02	3.903e-04
3.950	3.475	1.420e-02	3.887e-04
3.950	3.500	1.415e-02	3.871e-04
3.950	3.525	1.410e-02	3.856e-04
3.950	3.550	1.406e-02	3.841e-04
3.950	3.575	1.401e-02	3.827e-04
3.950	3.600	1.396e-02	3.813e-04
3.950	3.625	1.391e-02	3.800e-04
3.950	3.650	1.387e-02	3.787e-04
3.950	3.675	1.382e-02	3.774e-04
3.950	3.700	1.378e-02	3.762e-04
3.950	3.725	1.373e-02	3.750e-04
3.950	3.750	1.369e-02	3.739e-04
3.950	3.775	1.364e-02	3.728e-04
3.950	3.800	1.360e-02	3.717e-04
3.950	3.825	1.356e-02	3.707e-04
3.950	3.850	1.352e-02	3.697e-04
3.950	3.875	1.347e-02	3.687e-04
3.950	3.900	1.343e-02	3.678e-04
3.950	3.925	1.339e-02	3.669e-04
3.950	3.950	1.335e-02	3.660e-04
3.975	0.000	3.950e-02	6.951e-03
3.975	0.025	3.986e-02	5.996e-03
3.975	0.050	3.989e-02	5.332e-03
3.975	0.075	3.971e-02	4.853e-03
3.975	0.100	3.941e-02	4.494e-03
3.975	0.125	3.902e-02	4.218e-03
3.975	0.150	3.859e-02	3.998e-03
3.975	0.175	3.812e-02	3.817e-03
3.975	0.200	3.763e-02	3.664e-03
3.975	0.225	3.713e-02	3.531e-03
3.975	0.250	3.662e-02	3.412e-03
3.975	0.275	3.612e-02	3.305e-03
3.975	0.300	3.562e-02	3.206e-03
3.975	0.325	3.512e-02	3.113e-03
3.975	0.350	3.464e-02	3.025e-03
3.975	0.375	3.416e-02	2.942e-03
3.975	0.400	3.369e-02	2.862e-03
3.975	0.425	3.323e-02	2.786e-03
3.975	0.450	3.278e-02	2.712e-03
3.975	0.475	3.234e-02	2.640e-03
3.975	0.500	3.191e-02	2.571e-03
3.975	0.525	3.150e-02	2.504e-03
3.975	0.550	3.109e-02	2.439e-03
3.975	0.575	3.070e-02	2.376e-03
3.975	0.600	3.031e-02	2.315e-03
3.975	0.625	2.993e-02	2.255e-03
3.975	0.650	2.957e-02	2.198e-03
3.975	0.675	2.921e-02	2.141e-03
3.975	0.700	2.886e-02	2.087e-03
3.975	0.725	2.853e-02	2.034e-03
3.975	0.750	2.820e-02	1.982e-03
3.975	0.775	2.788e-02	1.932e-03
3.975	0.800	2.756e-02	1.883e-03
3.975	0.825	2.726e-02	1.836e-03
3.975	0.850	2.696e-02	1.790e-03
3.975	0.875	2.667e-02	1.745e-03
3.975	0.900	2.639e-02	1.702e-03
3.975	0.925	2.611e-02	1.660e-03
3.975	0.950	2.584e-02	1.619e-03
3.975	0.975	2.558e-02	1.579e-03
3.975	1.000	2.532e-02	1.540e-03
3.975	1.025	2.507e-02	1.503e-03
3.975	1.050	2.483e-02	1.467e-03
3.975	1.075	2.459e-02	1.431e-03
3.975	1.100	2.436e-02	1.397e-03
3.975	1.125	2.413e-02	1.364e-03
3.975	1.150	2.391e-02	1.332e-03
3.975	1.175	2.369e-02	1.300e-03
3.975	1.200	2.348e-02	1.270e-03
3.975	1.225	2.327e-02	1.241e-03
3.975	1.250	2.306e-02	1.212e-03
3.975	1.275	2.287e-02	1.184e-03
3.975	1.300	2.267e-02	1.158e-03
3.975	1.325	2.248e-02	1.132e-03
3.975	1.350	2.229e-02	1.106e-03
3.975	1.375	2.211e-02	1.082e-03
3.975	1.400	2.193e-02	1.058e-03
3.975	1.425	2.176e-02	1.035e-03
3.975	1.450	2.159e-02	1.013e-03
3.975	1.475	2.142e-02	9.914e-04
3.975	1.500	2.126e-02	9.705e-04
3.975	1.525	2.109e-02	9.502e-04
3.975	1.550	2.094e-02	9.306e-04
3.975	1.575	2.078e-02	9.116e-04
3.975	1.600	2.063e-02	8.932e-04
3.975	1.625	2.048e-02	8.754e-04
3.975	1.650	2.034e-02	8.581e-04
3.975	1.675	2.019e-02	8.414e-04
3.975	1.700	2.005e-02	8.252e-04
3.975	1.725	1.991e-02	8.095e-04
3.975	1.750	1.978e-02	7.943e-04
3.975	1.775	1.965e-02	7.796e-04
3.975	1.800	1.952e-02	7.654e-04
3.975	1.825	1.939e-02	7.516e-04
3.975	1.850	1.926e-02	7.383e-04
3.975	1.875	1.914e-02	7.254e-04
3.975	1.900	1.902e-02	7.129e-04
3.975	1.925	1.890e-02	7.008e-04
3.975	1.950	1.878e-02	6.891e-04
3.975	1.975	1.867e-02	6.778e-04
3.975	2.000	1.855e-02	6.669e-04
3.975	2.025	1.844e-02	6.563e-04
3.975	2.050	1.833e-02	6.460e-04
3.975	2.075	1.822e-02	6.361e-04
3.975	2.100	1.812e-02	6.266e-04
3.975	2.125	1.801e-02	6.173e-04
3.975	2.150	1.791e-02	6.083e-04
3.975	2.175	1.781e-02	5.997e-04
3.975	2.200	1.771e-02	5.913e-04
3.975	2.225	1.762e-02	5.832e-04
3.975	2.250	1.752e-02	5.754e-04
3.975	2.275	1.743e-02	5.678e-04
3.975	2.300	1.733e-02	5.605e-04
3.975	2.325	1.724e-02	5.534e-04
3.975	2.350	1.715e-02	5.465e-04
3.975	2.375	1.706e-02	5.399e-04
3.975	2.400	1.697e-02	5.335e-04
3.975	2.425	1.689e-02	5.273e-04
3.975	2.450	1.680e-02	5.213e-04
3.975	2.475	1.672e-02	5.155e-04
3.975	2.500	1.664e-02	5.099e-04
3.975	2.525	1.656e-02	5.045e-04
3.975	2.550	1.648e-02	4.992e-04
3.975	2.575	1.640e-02	4.941e-04
3.975	2.600	1.632e-02	4.892e-04
3.975	2.625	1.624e-02	4.845e-04
3.975	2.650	1.617e-02	4.799e-04
3.975	2.675	1.609e-02	4.754e-04
3.975	2.700	1.602e-02	4.711e-04
3.975	2.725	1.595e-02	4.669e-04
3.975	2.750	1.588e-02	4.629e-04
3.975	2.775	1.581e-02	4.590e-04
3.975	2.800	1.574e-02	4.552e-04
3.975	2.825	1.567e-02	4.516e-04
3.975	2.850	1.560e-02	4.480e-04
3.975	2.875	1.553e-02	4.446e-04
3.975	2.900	1.547e-02	4.413e-04
3.975	2.925	1.540e-02	4.380e-04
3.975	2.950	1.534e-02	4.349e-04
3.975	2.975	1.528e-02	4.319e-04
3.975	3.000	1.521e-02	4.290e-04
3.975	3.025	1.515e-02	4.261e-04
3.975	3.050	1.509e-02	4.234e-04
3.975	3.075	1.503e-02	4.207e-04
3.975	3.100	1.497e-02	4.181e-04
3.975	3.125	1.491e-02	4.156e-04
3.975	3.150	1.485e-02	4.132e-04
3.975	3.175	1.480e-02	4.109e-04
3.975	3.200	1.474e-02	4.086e-04
3.975	3.225	1.468e-02	4.064e-04
3.975	3.250	1.463e-02	4.042e-04
3.975	3.275	1.457e-02	4.022e-04
3.975	3.300	1.452e-02	4.001e-04
3.975	3.325	1.447e-02	3.982e-04
3.975	3.350	1.441e-02	3.963e-04
3.975	3.375	1.436e-02	3.945e-04
3.975	3.400	1.431e-02	3.927e-04
3.975	3.425	1.426e-02	3.910e-04
3.975	3.450	1.421e-02	3.893e-04
3.975	3.475	1.416e-02	3.877e-04
3.975	3.500	1.411e-02	3.861e-04
3.975	3.525	1.406e-02	3.846e-04
3.975	3.550	1.401e-02	3.831e-04
3.975	3.575	1.397e-02	3.817e-04
3.975	3.600	1.392e-02	3.803e-04
3.975	3.625	1.387e-02	3.790e-04
3.975	3.650	1.383e-02	3.777e-04
3.975	3.675	1.378e-02	3.764e-04
3.975	3.700	1.374e-02	3.752e-04
3.975	3.725	1.369e-02	3.741e-04
3.975	3.750	1.365e-02	3.729e-04
3.975	3.775	1.360e-02	3.718e-04
3.975	3.800	1.356e-02	3.708e-04
3.975	3.825	1.352e-02	3.698e-04
3.975	3.850	1.347e-02	3.688e-04
3.975	3.875	1.343e-02	3.678e-04
3.975	3.900	1.339e-02	3.669e-04
3.975	3.925	1.335e-02	3.660e-04
3.975	3.950	1.331e-02	3.652e-04
3.975	3.975	1.327e-02	3.644e-04
4.000	0.000	3.929e-02	6.960e-03
4.000	0.025	3.966e-02	6.003e-03
4.000	0.050	3.970e-02	5.337e-03
4.000	0.075	3.953e-02	4.855e-03
4.000	0.100	3.923e-02	4.496e-03
4.000	0.125	3.886e-02	4.219e-03
4.000	0.150	3.843e-02	3.999e-03
4.000	0.175	3.797e-02	3.818e-03
4.000	0.200	3.748e-02	3.665e-03
4.000	0.225	3.699e-02	3.532e-03
4.000	0.250	3.648e-02	3.414e-03
4.000	0.275	3.598e-02	3.307e-03
4.000	0.300	3.549e-02	3.208e-03
4.000	0.325	3.500e-02	3.115e-03
4.000	0.350	3.451e-02	3.028e-03
4.000	0.375	3.404e-02	2.945e-03
4.000	0.400	3.357e-02	2.865e-03
4.000	0.425	3.311e-02	2.789e-03
4.000	0.450	3.267e-02	2.715e-03
4.000	0.475	3.223e-02	2.644e-03
4.000	0.500	3.181e-02	2.575e-03
4.000	0.525	3.139e-02	2.508e-03
4.000	0.550	3.099e-02	2.444e-03
4.000	0.575	3.059e-02	2.381e-03
4.000	0.600	3.021e-02	2.319e-03
4.000	0.625	2.984e-02	2.260e-03
4.000	0.650	2.947e-02	2.202e-03
4.000	0.675	2.912e-02	2.146e-03
4.000	0.700	2.877e-02	2.092e-03
4.000	0.725	2.844e-02	2.038e-03
4.000	0.750	2.811e-02	1.987e-03
4.000	0.775	2.779e-02	1.937e-03
4.000	0.800	2.748e-02	1.888e-03
4.000	0.825	2.717e-02	1.841e-03
4.000	0.850	2.688e-02	1.795e-03
4.000	0.875	2.659e-02	1.750e-03
4.000	0.900	2.630e-02	1.707e-03
4.000	0.925	2.603e-02	1.665e-03
4.000	0.950	2.576e-02	1.624e-03
4.000	0.975	2.550e-02	1.584e-03
4.000	1.000	2.524e-02	1.545e-03
4.000	1.025	2.500e-02	1.508e-03
4.000	1.050	2.475e-02	1.471e-03
4.000	1.075	2.451e-02	1.436e-03
4.000	1.100	2.428e-02	1.402e-03
4.000	1.125	2.406e-02	1.369e-03
4.000	1.150	2.383e-02	1.336e-03
4.000	1.175	2.362e-02	1.305e-03
4.000	1.200	2.341e-02	1.275e-03
4.000	1.225	2.320e-02	1.245e-03
4.000	1.250	2.300e-02	1.217e-03
4.000	1.275	2.280e-02	1.189e-03
4.000	1.300	2.260e-02	1.162e-03
4.000	1.325	2.241e-02	1.136e-03
4.000	1.350	2.223e-02	1.111e-03
4.000	1.375	2.205e-02	1.086e-03
4.000	1.400	2.187e-02	1.062e-03
4.000	1.425	2.169e-02	1.039e-03
4.000	1.450	2.152e-02	1.017e-03
4.000	1.475	2.136e-02	9.952e-04
4.000	1.500	2.119e-02	9.742e-04
4.000	1.525	2.103e-02	9.538e-04
4.000	1.550	2.087e-02	9.341e-04
4.000	1.575	2.072e-02	9.150e-04
4.000	1.600	2.057e-02	8.965e-04
4.000	1.625	2.042e-02	8.785e-04
4.000	1.650	2.027e-02	8.612e-04
4.000	1.675	2.013e-02	8.444e-04
4.000	1.700	1.999e-02	8.281e-04
4.000	1.725	1.985e-02	8.123e-04
4.000	1.750	1.972e-02	7.970e-04
4.000	1.775	1.959e-02	7.822e-04
4.000	1.800	1.946e-02	7.679e-04
4.000	1.825	1.933e-02	7.540e-04
4.000	1.850	1.920e-02	7.406e-04
4.000	1.875	1.908e-02	7.276e-04
4.000	1.900	1.896e-02	7.150e-04
4.000	1.925	1.884e-02	7.028e-04
4.000	1.950	1.872e-02	6.910e-04
4.000	1.975	1.861e-02	6.796e-04
4.000	2.000	1.850e-02	6.686e-04
4.000	2.025	1.839e-02	6.579e-04
4.000	2.050	1.828e-02	6.476e-04
4.000	2.075	1.817e-02	6.376e-04
4.000	2.100	1.806e-02	6.279e-04
4.000	2.125	1.796e-02	6.186e-04
4.000	2.150	1.786e-02	6.095e-04
4.000	2.175	1.776e-02	6.008e-04
4.000	2.200	1.766e-02	5.923e-04
4.000	2.225	1.756e-02	5.841e-04
4.000	2.250	1.747e-02	5.762e-04
4.000	2.275	1.737e-02	5.685e-04
4.000	2.300	1.728e-02	5.611e-04
4.000	2.325	1.719e-02	5.540e-04
4.000	2.350	1.710e-02	5.470e-04
4.000	2.375	1.701e-02	5.403e-04
4.000	2.400	1.692e-02	5.338e-04
4.000	2.425	1.684e-02	5.276e-04
4.000	2.450	1.675e-02	5.215e-04
4.000	2.475	1.667e-02	5.156e-04
4.000	2.500	1.659e-02	5.100e-04
4.000	2.525	1.651e-02	5.045e-04
4.000	2.550	1.643e-02	4.992e-04
4.000	2.575	1.635e-02	4.940e-04
4.000	2.600	1.627e-02	4.891e-04
4.000	2.625	1.620e-02	4.843e-04
4.000	2.650	1.612e-02	4.796e-04
4.000	2.675	1.605e-02	4.751e-04
4.000	2.700	1.597e-02	4.707e-04
4.000	2.725	1.590e-02	4.665e-04
4.000	2.750	1.583e-02	4.625e-04
4.000	2.775	1.576e-02	4.585e-04
4.000	2.800	1.569e-02	4.547e-04
4.000	2.825	1.562e-02	4.510e-04
4.000	2.850	1.555e-02	4.474e-04
4.000	2.875	1.549e-02	4.439e-04
4.000	2.900	1.542e-02	4.406e-04
4.000	2.925	1.536e-02	4.373e-04
4.000	2.950	1.529e-02	4.342e-04
4.000	2.975	1.523e-02	4.311e-04
4.000	3.000	1.517e-02	4.282e-04
4.000	3.025	1.511e-02	4.253e-04
4.000	3.050	1.505e-02	4.225e-04
4.000	3.075	1.499e-02	4.198e-04
4.000	3.100	1.493e-02	4.172e-04
4.000	3.125	1.487e-02	4.147e-04
4.000	3.150	1.481e-02	4.123e-04
4.000	3.175	1.475e-02	4.099e-04
4.000	3.200	1.470e-02	4.076e-04
4.000	3.225	1.464e-02	4.054e-04
4.000	3.250	1.459e-02	4.032e-04
4.000	3.275	1.453e-02	4.012e-04
4.000	3.300	1.448e-02	3.991e-04
4.000	3.325	1.442e-02	3.972e-04
4.000	3.350	1.437e-02	3.953e-04
4.000	3.375	1.432e-02	3.934e-04
4.000	3.400	1.427e-02	3.917e-04
4.000	3.425	1.422e-02	3.899e-04
4.000	3.450	1.417e-02	3.883e-04
4.000	3.475	1.412e-02	3.867e-04
4.000	3.500	1.407e-02	3.851e-04
4.000	3.525	1.402e-02	3.836e-04
4.000	3.550	1.397e-02	3.821e-04
4.000	3.575	1.392e-02	3.807e-04
4.000	3.600	1.388e-02	3.793e-04
4.000	3.625	1.383e-02	3.780e-04
4.000	3.650	1.378e-02	3.767e-04
4.000	3.675	1.374e-02	3.755e-04
4.000	3.700	1.369e-02	3.743e-04
4.000	3.725	1.365e-02	3.731e-04
4.000	3.750	1.361e-02	3.720e-04
4.000	3.775	1.356e-02	3.709e-04
4.000	3.800	1.352e-02	3.699e-04
4.000	3.825	1.348e-02	3.689e-04
4.000	3.850	1.343e-02	3.679e-04
4.000	3.875	1.339e-02	3.670e-04
4.000	3.900	1.335e-02	3.661e-04
4.000	3.925	1.331e-02	3.652e-04
4.000	3.950	1.327e-02	3.644e-04
4.000	3.975	1.323e-02	3.636e-04
4.000	4.000	1.319e-02	3.629e-04
4.025	0.000	3.908e-02	6.969e-03
4.025	0.025	3.946e-02	6.009e-03
4.025	0.050	3.951e-02	5.341e-03
4.025	0.075	3.935e-02	4.858e-03
4.025	0.100	3.906e-02	4.498e-03
4.025	0.125	3.869e-02	4.221e-03
4.025	0.150	3.827e-02	4.000e-03
4.025	0.175	3.781e-02	3.819e-03
4.025	0.200	3.733e-02	3.666e-03
4.025	0.225	3.684e-02	3.533e-03
4.025	0.250	3.635e-02	3.415e-03
4.025	0.275	3.585e-02	3.308e-03
4.025	0.300	3.536e-02	3.210e-03
4.025	0.325	3.487e-02	3.117e-03
4.025	0.350	3.439e-02	3.030e-03
4.025	0.375	3.392e-02	2.947e-03
4.025	0.400	3.345e-02	2.868e-03
4.025	0.425	3.300e-02	2.792e-03
4.025	0.450	3.256e-02	2.719e-03
4.025	0.475	3.212e-02	2.648e-03
4.025	0.500	3.170e-02	2.579e-03
4.025	0.525	3.129e-02	2.512e-03
4.025	0.550	3.089e-02	2.448e-03
4.025	0.575	3.049e-02	2.385e-03
4.025	0.600	3.011e-02	2.324e-03
4.025	0.625	2.974e-02	2.265e-03
4.025	0.650	2.938e-02	2.207e-03
4.025	0.675	2.902e-02	2.151e-03
4.025	0.700	2.868e-02	2.096e-03
4.025	0.725	2.835e-02	2.043e-03
4.025	0.750	2.802e-02	1.992e-03
4.025	0.775	2.770e-02	1.942e-03
4.025	0.800	2.739e-02	1.893e-03
4.025	0.825	2.709e-02	1.846e-03
4.025	0.850	2.679e-02	1.800e-03
4.025	0.875	2.650e-02	1.755e-03
4.025	0.900	2.622e-02	1.712e-03
4.025	0.925	2.595e-02	1.670e-03
4.025	0.950	2.568e-02	1.629e-03
4.025	0.975	2.542e-02	1.589e-03
4.025	1.000	2.517e-02	1.550e-03
4.025	1.025	2.492e-02	1.513e-03
4.025	1.050	2.468e-02	1.476e-03
4.025	1.075	2.444e-02	1.441e-03
4.025	1.100	2.421e-02	1.407e-03
4.025	1.125	2.398e-02	1.373e-03
4.025	1.150	2.376e-02	1.341e-03
4.025	1.175	2.355e-02	1.310e-03
4.025	1.200	2.333e-02	1.279e-03
4.025	1.225	2.313e-02	1.250e-03
4.025	1.250	2.293e-02	1.221e-03
4.025	1.275	2.273e-02	1.193e-03
4.025	1.300	2.254e-02	1.166e-03
4.025	1.325	2.235e-02	1.140e-03
4.025	1.350	2.216e-02	1.115e-03
4.025	1.375	2.198e-02	1.090e-03
4.025	1.400	2.180e-02	1.066e-03
4.025	1.425	2.163e-02	1.043e-03
4.025	1.450	2.146e-02	1.021e-03
4.025	1.475	2.129e-02	9.989e-04
4.025	1.500	2.113e-02	9.778e-04
4.025	1.525	2.097e-02	9.574e-04
4.025	1.550	2.081e-02	9.376e-04
4.025	1.575	2.066e-02	9.184e-04
4.025	1.600	2.051e-02	8.998e-04
4.025	1.625	2.036e-02	8.817e-04
4.025	1.650	2.021e-02	8.643e-04
4.025	1.675	2.007e-02	8.474e-04
4.025	1.700	1.993e-02	8.310e-04
4.025	1.725	1.980e-02	8.151e-04
4.025	1.750	1.966e-02	7.997e-04
4.025	1.775	1.953e-02	7.848e-04
4.025	1.800	1.940e-02	7.704e-04
4.025	1.825	1.927e-02	7.564e-04
4.025	1.850	1.915e-02	7.429e-04
4.025	1.875	1.902e-02	7.298e-04
4.025	1.900	1.890e-02	7.171e-04
4.025	1.925	1.879e-02	7.048e-04
4.025	1.950	1.867e-02	6.930e-04
4.025	1.975	1.855e-02	6.815e-04
4.025	2.000	1.844e-02	6.703e-04
4.025	2.025	1.833e-02	6.596e-04
4.025	2.050	1.822e-02	6.491e-04
4.025	2.075	1.812e-02	6.390e-04
4.025	2.100	1.801e-02	6.293e-04
4.025	2.125	1.791e-02	6.198e-04
4.025	2.150	1.781e-02	6.107e-04
4.025	2.175	1.771e-02	6.019e-04
4.025	2.200	1.761e-02	5.933e-04
4.025	2.225	1.751e-02	5.851e-04
4.025	2.250	1.742e-02	5.770e-04
4.025	2.275	1.732e-02	5.693e-04
4.025	2.300	1.723e-02	5.618e-04
4.025	2.325	1.714e-02	5.546e-04
4.025	2.350	1.705e-02	5.476e-04
4.025	2.375	1.696e-02	5.408e-04
4.025	2.400	1.687e-02	5.342e-04
4.025	2.425	1.679e-02	5.279e-04
4.025	2.450	1.670e-02	5.218e-04
4.025	2.475	1.662e-02	5.158e-04
4.025	2.500	1.654e-02	5.101e-04
4.025	2.525	1.646e-02	5.045e-04
4.025	2.550	1.638e-02	4.992e-04
4.025	2.575	1.630e-02	4.940e-04
4.025	2.600	1.622e-02	4.889e-04
4.025	2.625	1.615e-02	4.841e-04
4.025	2.650	1.607e-02	4.794e-04
4.025	2.675	1.600e-02	4.748e-04
4.025	2.700	1.593e-02	4.704e-04
4.025	2.725	1.585e-02	4.662e-04
4.025	2.750	1.578e-02	4.620e-04
4.025	2.775	1.571e-02	4.580e-04
4.025	2.800	1.564e-02	4.542e-04
4.025	2.825	1.558e-02	4.504e-04
4.025	2.850	1.551e-02	4.468e-04
4.025	2.875	1.544e-02	4.433e-04
4.025	2.900	1.538e-02	4.399e-04
4.025	2.925	1.531e-02	4.366e-04
4.025	2.950	1.525e-02	4.334e-04
4.025	2.975	1.518e-02	4.304e-04
4.025	3.000	1.512e-02	4.274e-04
4.025	3.025	1.506e-02	4.245e-04
4.025	3.050	1.500e-02	4.217e-04
4.025	3.075	1.494e-02	4.190e-04
4.025	3.100	1.488e-02	4.164e-04
4.025	3.125	1.482e-02	4.138e-04
4.025	3.150	1.477e-02	4.114e-04
4.025	3.175	1.471e-02	4.090e-04
4.025	3.200	1.465e-02	4.067e-04
4.025	3.225	1.460e-02	4.045e-04
4.025	3.250	1.454e-02	4.023e-04
4.025	3.275	1.449e-02	4.002e-04
4.025	3.300	1.443e-02	3.982e-04
4.025	3.325	1.438e-02	3.962e-04
4.025	3.350	1.433e-02	3.943e-04
4.025	3.375	1.428e-02	3.925e-04
4.025	3.400	1.423e-02	3.907e-04
4.025	3.425	1.417e-02	3.890e-04
4.025	3.450	1.412e-02	3.873e-04
4.025	3.475	1.408e-02	3.857e-04
4.025	3.500	1.403e-02	3.841e-04
4.025	3.525	1.398e-02	3.826e-04
4.025	3.550	1.393e-02	3.811e-04
4.025	3.575	1.388e-02	3.797e-04
4.025	3.600	1.384e-02	3.784e-04
4.025	3.625	1.379e-02	3.770e-04
4.025	3.650	1.374e-02	3.758e-04
4.025	3.675	1.370e-02	3.745e-04
4.025	3.700	1.365e-02	3.733e-04
4.025	3.725	1.361e-02	3.722e-04
4.025	3.750	1.357e-02	3.711e-04
4.025	3.775	1.352e-02	3.700e-04
4.025	3.800	1.348e-02	3.690e-04
4.025	3.825	1.344e-02	3.680e-04
4.025	3.850	1.339e-02	3.671e-04
4.025	3.875	1.335e-02	3.662e-04
4.025	3.900	1.331e-02	3.653e-04
4.025	3.925	1.327e-02	3.644e-04
4.025	3.950	1.323e-02	3.636e-04
4.025	3.975	1.319e-02	3.629e-04
4.025	4.000	1.315e-02	3.621e-04
4.025	4.025	1.311e-02	3.614e-04
4.050	0.000	3.887e-02	6.978e-03
4.050	0.025	3.927e-02	6.015e-03
4.050	0.050	3.932e-02	5.345e-03
4.050	0.075	3.917e-02	4.861e-03
4.050	0.100	3.889e-02	4.500e-03
4.050	0.125	3.853e-02	4.222e-03
4.050	0.150	3.811e-02	4.001e-03
4.050	0.175	3.766e-02	3.820e-03
4.050	0.200	3.719e-02	3.667e-03
4.050	0.225	3.670e-02	3.535e-03
4.050	0.250	3.621e-02	3.417e-03
4.050	0.275	3.572e-02	3.310e-03
4.050	0.300	3.523e-02	3.211e-03
4.050	0.325	3.474e-02	3.119e-03
4.050	0.350	3.427e-02	3.033e-03
4.050	0.375	3.380e-02	2.950e-03
4.050	0.400	3.334e-02	2.871e-03
4.050	0.425	3.289e-02	2.795e-03
4.050	0.450	3.244e-02	2.722e-03
4.050	0.475	3.201e-02	2.651e-03
4.050	0.500	3.159e-02	2.583e-03
4.050	0.525	3.118e-02	2.516e-03
4.050	0.550	3.078e-02	2.452e-03
4.050	0.575	3.039e-02	2.389e-03
4.050	0.600	3.001e-02	2.328e-03
4.050	0.625	2.964e-02	2.269e-03
4.050	0.650	2.928e-02	2.211e-03
4.050	0.675	2.893e-02	2.155e-03
4.050	0.700	2.859e-02	2.101e-03
4.050	0.725	2.826e-02	2.048e-03
4.050	0.750	2.793e-02	1.997e-03
4.050	0.775	2.761e-02	1.947e-03
4.050	0.800	2.730e-02	1.898e-03
4.050	0.825	2.700e-02	1.851e-03
4.050	0.850	2.671e-02	1.805e-03
4.050	0.875	2.642e-02	1.760e-03
4.050	0.900	2.614e-02	1.717e-03
4.050	0.925	2.587e-02	1.675e-03
4.050	0.950	2.560e-02	1.634e-03
4.050	0.975	2.534e-02	1.594e-03
4.050	1.000	2.509e-02	1.555e-03
4.050	1.025	2.484e-02	1.518e-03
4.050	1.050	2.460e-02	1.481e-03
4.050	1.075	2.437e-02	1.446e-03
4.050	1.100	2.414e-02	1.411e-03
4.050	1.125	2.391e-02	1.378e-03
4.050	1.150	2.369e-02	1.346e-03
4.050	1.175	2.348e-02	1.314e-03
4.050	1.200	2.327e-02	1.284e-03
4.050	1.225	2.306e-02	1.254e-03
4.050	1.250	2.286e-02	1.225e-03
4.050	1.275	2.266e-02	1.198e-03
4.050	1.300	2.247e-02	1.171e-03
4.050	1.325	2.228e-02	1.144e-03
4.050	1.350	2.210e-02	1.119e-03
4.050	1.375	2.192e-02	1.094e-03
4.050	1.400	2.174e-02	1.070e-03
4.050	1.425	2.157e-02	1.047e-03
4.050	1.450	2.140e-02	1.024e-03
4.050	1.475	2.123e-02	1.003e-03
4.050	1.500	2.107e-02	9.815e-04
4.050	1.525	2.091e-02	9.610e-04
4.050	1.550	2.075e-02	9.411e-04
4.050	1.575	2.060e-02	9.218e-04
4.050	1.600	2.045e-02	9.031e-04
4.050	1.625	2.030e-02	8.849e-04
4.050	1.650	2.016e-02	8.674e-04
4.050	1.675	2.001e-02	8.504e-04
4.050	1.700	1.987e-02	8.339e-04
4.050	1.725	1.974e-02	8.179e-04
4.050	1.750	1.960e-02	8.024e-04
4.050	1.775	1.947e-02	7.874e-04
4.050	1.800	1.934e-02	7.729e-04
4.050	1.825	1.922e-02	7.588e-04
4.050	1.850	1.909e-02	7.452e-04
4.050	1.875	1.897e-02	7.320e-04
4.050	1.900	1.885e-02	7.193e-04
4.050	1.925	1.873e-02	7.069e-04
4.050	1.950	1.861e-02	6.949e-04
4.050	1.975	1.850e-02	6.833e-04
4.050	2.000	1.839e-02	6.721e-04
4.050	2.025	1.828e-02	6.612e-04
4.050	2.050	1.817e-02	6.507e-04
4.050	2.075	1.806e-02	6.405e-04
4.050	2.100	1.796e-02	6.307e-04
4.050	2.125	1.786e-02	6.212e-04
4.050	2.150	1.775e-02	6.119e-04
4.050	2.175	1.765e-02	6.030e-04
4.050	2.200	1.756e-02	5.944e-04
4.050	2.225	1.746e-02	5.860e-04
4.050	2.250	1.736e-02	5.779e-04
4.050	2.275	1.727e-02	5.701e-04
4.050	2.300	1.718e-02	5.626e-04
4.050	2.325	1.709e-02	5.552e-04
4.050	2.350	1.700e-02	5.481e-04
4.050	2.375	1.691e-02	5.413e-04
4.050	2.400	1.682e-02	5.347e-04
4.050	2.425	1.674e-02	5.283e-04
4.050	2.450	1.665e-02	5.221e-04
4.050	2.475	1.657e-02	5.161e-04
4.050	2.500	1.649e-02	5.102e-04
4.050	2.525	1.641e-02	5.046e-04
4.050	2.550	1.633e-02	4.992e-04
4.050	2.575	1.625e-02	4.939e-04
4.050	2.600	1.618e-02	4.889e-04
4.050	2.625	1.610e-02	4.839e-04
4.050	2.650	1.602e-02	4.792e-04
4.050	2.675	1.595e-02	4.746e-04
4.050	2.700	1.588e-02	4.701e-04
4.050	2.725	1.581e-02	4.658e-04
4.050	2.750	1.574e-02	4.616e-04
4.050	2.775	1.567e-02	4.576e-04
4.050	2.800	1.560e-02	4.537e-04
4.050	2.825	1.553e-02	4.499e-04
4.050	2.850	1.546e-02	4.462e-04
4.050	2.875	1.540e-02	4.427e-04
4.050	2.900	1.533e-02	4.393e-04
4.050	2.925	1.527e-02	4.360e-04
4.050	2.950	1.520e-02	4.327e-04
4.050	2.975	1.514e-02	4.296e-04
4.050	3.000	1.508e-02	4.266e-04
4.050	3.025	1.502e-02	4.237e-04
4.050	3.050	1.496e-02	4.209e-04
4.050	3.075	1.490e-02	4.182e-04
4.050	3.100	1.484e-02	4.155e-04
4.050	3.125	1.478e-02	4.130e-04
4.050	3.150	1.472e-02	4.105e-04
4.050	3.175	1.466e-02	4.081e-04
4.050	3.200	1.461e-02	4.058e-04
4.050	3.225	1.455e-02	4.035e-04
4.050	3.250	1.450e-02	4.014e-04
4.050	3.275	1.444e-02	3.993e-04
4.050	3.300	1.439e-02	3.972e-04
4.050	3.325	1.434e-02	3.952e-04
4.050	3.350	1.429e-02	3.933e-04
4.050	3.375	1.423e-02	3.915e-04
4.050	3.400	1.418e-02	3.897e-04
4.050	3.425	1.413e-02	3.880e-04
4.050	3.450	1.408e-02	3.863e-04
4.050	3.475	1.403e-02	3.847e-04
4.050	3.500	1.398e-02	3.831e-04
4.050	3.525	1.394e-02	3.816e-04
4.050	3.550	1.389e-02	3.802e-04
4.050	3.575	1.384e-02	3.788e-04
4.050	3.600	1.379e-02	3.774e-04
4.050	3.625	1.375e-02	3.761e-04
4.050	3.650	1.370e-02	3.748e-04
4.050	3.675	1.366e-02	3.736e-04
4.050	3.700	1.361e-02	3.724e-04
4.050	3.725	1.357e-02	3.713e-04
4.050	3.750	1.352e-02	3.702e-04
4.050	3.775	1.348e-02	3.692e-04
4.050	3.800	1.344e-02	3.682e-04
4.050	3.825	1.340e-02	3.672e-04
4.050	3.850	1.335e-02	3.663e-04
4.050	3.875	1.331e-02	3.654e-04
4.050	3.900	1.327e-02	3.645e-04
4.050	3.925	1.323e-02	3.637e-04
4.050	3.950	1.319e-02	3.629e-04
4.050	3.975	1.315e-02	3.622e-04
4.050	4.000	1.311e-02	3.614e-04
4.050	4.025	1.307e-02	3.608e-04
4.050	4.050	1.303e-02	3.601e-04
4.075	0.000	3.867e-02	6.987e-03
4.075	0.025	3.907e-02	6.021e-03
4.075	0.050	3.914e-02	5.348e-03
4.075	0.075	3.900e-02	4.863e-03
4.075	0.100	3.872e-02	4.502e-03
4.075	0.125	3.837e-02	4.223e-03
4.075	0.150	3.796e-02	4.002e-03
4.075	0.175	3.751e-02	3.821e-03
4.075	0.200	3.704e-02	3.668e-03
4.075	0.225	3.656e-02	3.536e-03
4.075	0.250	3.607e-02	3.418e-03
4.075	0.275	3.559e-02	3.312e-03
4.075	0.300	3.510e-02	3.213e-03
4.075	0.325	3.462e-02	3.122e-03
4.075	0.350	3.414e-02	3.035e-03
4.075	0.375	3.368e-02	2.953e-03
4.075	0.400	3.322e-02	2.874e-03
4.075	0.425	3.277e-02	2.798e-03
4.075	0.450	3.234e-02	2.725e-03
4.075	0.475	3.191e-02	2.655e-03
4.075	0.500	3.149e-02	2.587e-03
4.075	0.525	3.108e-02	2.520e-03
4.075	0.550	3.068e-02	2.456e-03
4.075	0.575	3.030e-02	2.393e-03
4.075	0.600	2.992e-02	2.333e-03
4.075	0.625	2.955e-02	2.273e-03
4.075	0.650	2.919e-02	2.216e-03
4.075	0.675	2.884e-02	2.160e-03
4.075	0.700	2.850e-02	2.106e-03
4.075	0.725	2.817e-02	2.053e-03
4.075	0.750	2.784e-02	2.001e-03
4.075	0.775	2.753e-02	1.951e-03
4.075	0.800	2.722e-02	1.903e-03
4.075	0.825	2.692e-02	1.856e-03
4.075	0.850	2.663e-02	1.810e-03
4.075	0.875	2.634e-02	1.765e-03
4.075	0.900	2.606e-02	1.722e-03
4.075	0.925	2.579e-02	1.679e-03
4.075	0.950	2.553e-02	1.639e-03
4.075	0.975	2.527e-02	1.599e-03
4.075	1.000	2.502e-02	1.560e-03
4.075	1.025	2.477e-02	1.523e-03
4.075	1.050	2.453e-02	1.486e-03
4.075	1.075	2.429e-02	1.451e-03
4.075	1.100	2.406e-02	1.416e-03
4.075	1.125	2.384e-02	1.383e-03
4.075	1.150	2.362e-02	1.350e-03
4.075	1.175	2.341e-02	1.319e-03
4.075	1.200	2.320e-02	1.288e-03
4.075	1.225	2.299e-02	1.259e-03
4.075	1.250	2.279e-02	1.230e-03
4.075	1.275	2.259e-02	1.202e-03
4.075	1.300	2.240e-02	1.175e-03
4.075	1.325	2.221e-02	1.149e-03
4.075	1.350	2.203e-02	1.123e-03
4.075	1.375	2.185e-02	1.098e-03
4.075	1.400	2.167e-02	1.074e-03
4.075	1.425	2.150e-02	1.051e-03
4.075	1.450	2.133e-02	1.028e-03
4.075	1.475	2.117e-02	1.006e-03
4.075	1.500	2.101e-02	9.851e-04
4.075	1.525	2.085e-02	9.645e-04
4.075	1.550	2.069e-02	9.445e-04
4.075	1.575	2.054e-02	9.252e-04
4.075	1.600	2.039e-02	9.064e-04
4.075	1.625	2.024e-02	8.882e-04
4.075	1.650	2.010e-02	8.705e-04
4.075	1.675	1.995e-02	8.534e-04
4.075	1.700	1.982e-02	8.368e-04
4.075	1.725	1.968e-02	8.207e-04
4.075	1.750	1.955e-02	8.052e-04
4.075	1.775	1.941e-02	7.901e-04
4.075	1.800	1.929e-02	7.755e-04
4.075	1.825	1.916e-02	7.613e-04
4.075	1.850	1.904e-02	7.476e-04
4.075	1.875	1.891e-02	7.343e-04
4.075	1.900	1.879e-02	7.214e-04
4.075	1.925	1.868e-02	7.090e-04
4.075	1.950	1.856e-02	6.969e-04
4.075	1.975	1.845e-02	6.852e-04
4.075	2.000	1.833e-02	6.739e-04
4.075	2.025	1.822e-02	6.629e-04
4.075	2.050	1.812e-02	6.523e-04
4.075	2.075	1.801e-02	6.421e-04
4.075	2.100	1.791e-02	6.321e-04
4.075	2.125	1.780e-02	6.225e-04
4.075	2.150	1.770e-02	6.132e-04
4.075	2.175	1.760e-02	6.042e-04
4.075	2.200	1.750e-02	5.955e-04
4.075	2.225	1.741e-02	5.870e-04
4.075	2.250	1.731e-02	5.789e-04
4.075	2.275	1.722e-02	5.710e-04
4.075	2.300	1.713e-02	5.633e-04
4.075	2.325	1.704e-02	5.559e-04
4.075	2.350	1.695e-02	5.488e-04
4.075	2.375	1.686e-02	5.418e-04
4.075	2.400	1.677e-02	5.351e-04
4.075	2.425	1.669e-02	5.286e-04
4.075	2.450	1.661e-02	5.224e-04
4.075	2.475	1.652e-02	5.163e-04
4.075	2.500	1.644e-02	5.104e-04
4.075	2.525	1.636e-02	5.048e-04
4.075	2.550	1.628e-02	4.993e-04
4.075	2.575	1.620e-02	4.939e-04
4.075	2.600	1.613e-02	4.888e-04
4.075	2.625	1.605e-02	4.838e-04
4.075	2.650	1.598e-02	4.790e-04
4.075	2.675	1.590e-02	4.744e-04
4.075	2.700	1.583e-02	4.698e-04
4.075	2.725	1.576e-02	4.655e-04
4.075	2.750	1.569e-02	4.613e-04
4.075	2.775	1.562e-02	4.572e-04
4.075	2.800	1.555e-02	4.532e-04
4.075	2.825	1.548e-02	4.494e-04
4.075	2.850	1.542e-02	4.457e-04
4.075	2.875	1.535e-02	4.421e-04
4.075	2.900	1.529e-02	4.387e-04
4.075	2.925	1.522e-02	4.353e-04
4.075	2.950	1.516e-02	4.321e-04
4.075	2.975	1.510e-02	4.289e-04
4.075	3.000	1.503e-02	4.259e-04
4.075	3.025	1.497e-02	4.230e-04
4.075	3.050	1.491e-02	4.201e-04
4.075	3.075	1.485e-02	4.174e-04
4.075	3.100	1.479e-02	4.147e-04
4.075	3.125	1.474e-02	4.121e-04
4.075	3.150	1.468e-02	4.096e-04
4.075	3.175	1.462e-02	4.072e-04
4.075	3.200	1.457e-02	4.049e-04
4.075	3.225	1.451e-02	4.026e-04
4.075	3.250	1.446e-02	4.004e-04
4.075	3.275	1.440e-02	3.983e-04
4.075	3.300	1.435e-02	3.963e-04
4.075	3.325	1.430e-02	3.943e-04
4.075	3.350	1.424e-02	3.924e-04
4.075	3.375	1.419e-02	3.906e-04
4.075	3.400	1.414e-02	3.888e-04
4.075	3.425	1.409e-02	3.870e-04
4.075	3.450	1.404e-02	3.854e-04
4.075	3.475	1.399e-02	3.838e-04
4.075	3.500	1.394e-02	3.822e-04
4.075	3.525	1.390e-02	3.807e-04
4.075	3.550	1.385e-02	3.793e-04
4.075	3.575	1.380e-02	3.779e-04
4.075	3.600	1.375e-02	3.765e-04
4.075	3.625	1.371e-02	3.752e-04
4.075	3.650	1.366e-02	3.739e-04
4.075	3.675	1.362e-02	3.727e-04
4.075	3.700	1.357e-02	3.716e-04
4.075	3.725	1.353e-02	3.705e-04
4.075	3.750	1.349e-02	3.694e-04
4.075	3.775	1.344e-02	3.683e-04
4.075	3.800	1.340e-02	3.674e-04
4.075	3.825	1.336e-02	3.664e-04
4.075	3.850	1.331e-02	3.655e-04
4.075	3.875	1.327e-02	3.646e-04
4.075	3.900	1.323e-02	3.638e-04
4.075	3.925	1.319e-02	3.630e-04
4.075	3.950	1.315e-02	3.622e-04
4.075	3.975	1.311e-02	3.615e-04
4.075	4.000	1.307e-02	3.608e-04
4.075	4.025	1.303e-02	3.601e-04
4.075	4.050	1.299e-02	3.595e-04
4.075	4.075	1.296e-02	3.589e-04
4.100	0.000	3.847e-02	6.995e-03
4.100	0.025	3.888e-02	6.026e-03
4.100	0.050	3.895e-02	5.352e-03
4.100	0.075	3.882e-02	4.866e-03
4.100	0.100	3.856e-02	4.503e-03
4.100	0.125	3.821e-02	4.224e-03
4.100	0.150	3.780e-02	4.003e-03
4.100	0.175	3.736e-02	3.822e-03
4.100	0.200	3.690e-02	3.669e-03
4.100	0.225	3.642e-02	3.537e-03
4.100	0.250	3.594e-02	3.419e-03
4.100	0.275	3.546e-02	3.313e-03
4.100	0.300	3.497e-02	3.215e-03
4.100	0.325	3.450e-02	3.124e-03
4.100	0.350	3.403e-02	3.037e-03
4.100	0.375	3.356e-02	2.955e-03
4.100	0.400	3.311e-02	2.877e-03
4.100	0.425	3.266e-02	2.801e-03
4.100	0.450	3.223e-02	2.729e-03
4.100	0.475	3.180e-02	2.658e-03
4.100	0.500	3.138e-02	2.590e-03
4.100	0.525	3.098e-02	2.524e-03
4.100	0.550	3.058e-02	2.460e-03
4.100	0.575	3.020e-02	2.397e-03
4.100	0.600	2.982e-02	2.337e-03
4.100	0.625	2.945e-02	2.278e-03
4.100	0.650	2.910e-02	2.220e-03
4.100	0.675	2.875e-02	2.165e-03
4.100	0.700	2.841e-02	2.110e-03
4.100	0.725	2.808e-02	2.057e-03
4.100	0.750	2.776e-02	2.006e-03
4.100	0.775	2.744e-02	1.956e-03
4.100	0.800	2.714e-02	1.908e-03
4.100	0.825	2.684e-02	1.860e-03
4.100	0.850	2.655e-02	1.815e-03
4.100	0.875	2.626e-02	1.770e-03
4.100	0.900	2.598e-02	1.727e-03
4.100	0.925	2.571e-02	1.684e-03
4.100	0.950	2.545e-02	1.643e-03
4.100	0.975	2.519e-02	1.604e-03
4.100	1.000	2.494e-02	1.565e-03
4.100	1.025	2.470e-02	1.527e-03
4.100	1.050	2.446e-02	1.491e-03
4.100	1.075	2.422e-02	1.455e-03
4.100	1.100	2.399e-02	1.421e-03
4.100	1.125	2.377e-02	1.387e-03
4.100	1.150	2.355e-02	1.355e-03
4.100	1.175	2.334e-02	1.323e-03
4.100	1.200	2.313e-02	1.293e-03
4.100	1.225	2.292e-02	1.263e-03
4.100	1.250	2.272e-02	1.234e-03
4.100	1.275	2.253e-02	1.206e-03
4.100	1.300	2.234e-02	1.179e-03
4.100	1.325	2.215e-02	1.153e-03
4.100	1.350	2.197e-02	1.127e-03
4.100	1.375	2.179e-02	1.102e-03
4.100	1.400	2.161e-02	1.078e-03
4.100	1.425	2.144e-02	1.055e-03
4.100	1.450	2.127e-02	1.032e-03
4.100	1.475	2.111e-02	1.010e-03
4.100	1.500	2.094e-02	9.888e-04
4.100	1.525	2.079e-02	9.681e-04
4.100	1.550	2.063e-02	9.480e-04
4.100	1.575	2.048e-02	9.285e-04
4.100	1.600	2.033e-02	9.097e-04
4.100	1.625	2.018e-02	8.914e-04
4.100	1.650	2.004e-02	8.736e-04
4.100	1.675	1.990e-02	8.564e-04
4.100	1.700	1.976e-02	8.397e-04
4.100	1.725	1.962e-02	8.236e-04
4.100	1.750	1.949e-02	8.079e-04
4.100	1.775	1.936e-02	7.927e-04
4.100	1.800	1.923e-02	7.780e-04
4.100	1.825	1.910e-02	7.638e-04
4.100	1.850	1.898e-02	7.500e-04
4.100	1.875	1.886e-02	7.366e-04
4.100	1.900	1.874e-02	7.236e-04
4.100	1.925	1.862e-02	7.111e-04
4.100	1.950	1.851e-02	6.989e-04
4.100	1.975	1.839e-02	6.871e-04
4.100	2.000	1.828e-02	6.757e-04
4.100	2.025	1.817e-02	6.647e-04
4.100	2.050	1.806e-02	6.540e-04
4.100	2.075	1.796e-02	6.436e-04
4.100	2.100	1.785e-02	6.336e-04
4.100	2.125	1.775e-02	6.239e-04
4.100	2.150	1.765e-02	6.145e-04
4.100	2.175	1.755e-02	6.054e-04
4.100	2.200	1.745e-02	5.966e-04
4.100	2.225	1.736e-02	5.881e-04
4.100	2.250	1.726e-02	5.798e-04
4.100	2.275	1.717e-02	5.718e-04
4.100	2.300	1.708e-02	5.641e-04
4.100	2.325	1.699e-02	5.566e-04
4.100	2.350	1.690e-02	5.494e-04
4.100	2.375	1.681e-02	5.424e-04
4.100	2.400	1.673e-02	5.356e-04
4.100	2.425	1.664e-02	5.291e-04
4.100	2.450	1.656e-02	5.227e-04
4.100	2.475	1.648e-02	5.166e-04
4.100	2.500	1.639e-02	5.107e-04
4.100	2.525	1.631e-02	5.049e-04
4.100	2.550	1.624e-02	4.994e-04
4.100	2.575	1.616e-02	4.940e-04
4.100	2.600	1.608e-02	4.888e-04
4.100	2.625	1.601e-02	4.837e-04
4.100	2.650	1.593e-02	4.789e-04
4.100	2.675	1.586e-02	4.742e-04
4.100	2.700	1.579e-02	4.696e-04
4.100	2.725	1.571e-02	4.652e-04
4.100	2.750	1.564e-02	4.609e-04
4.100	2.775	1.557e-02	4.568e-04
4.100	2.800	1.551e-02	4.528e-04
4.100	2.825	1.544e-02	4.489e-04
4.100	2.850	1.537e-02	4.452e-04
4.100	2.875	1.531e-02	4.416e-04
4.100	2.900	1.524e-02	4.381e-04
4.100	2.925	1.518e-02	4.347e-04
4.100	2.950	1.511e-02	4.314e-04
4.100	2.975	1.505e-02	4.283e-04
4.100	3.000	1.499e-02	4.252e-04
4.100	3.025	1.493e-02	4.222e-04
4.100	3.050	1.487e-02	4.194e-04
4.100	3.075	1.481e-02	4.166e-04
4.100	3.100	1.475e-02	4.139e-04
4.100	3.125	1.469e-02	4.113e-04
4.100	3.150	1.464e-02	4.088e-04
4.100	3.175	1.458e-02	4.064e-04
4.100	3.200	1.452e-02	4.040e-04
4.100	3.225	1.447e-02	4.018e-04
4.100	3.250	1.441e-02	3.996e-04
4.100	3.275	1.436e-02	3.974e-04
4.100	3.300	1.431e-02	3.954e-04
4.100	3.325	1.425e-02	3.934e-04
4.100	3.350	1.420e-02	3.915e-04
4.100	3.375	1.415e-02	3.896e-04
4.100	3.400	1.410e-02	3.878e-04
4.100	3.425	1.405e-02	3.861e-04
4.100	3.450	1.400e-02	3.845e-04
4.100	3.475	1.395e-02	3.828e-04
4.100	3.500	1.390e-02	3.813e-04
4.100	3.525	1.385e-02	3.798e-04
4.100	3.550	1.381e-02	3.783e-04
4.100	3.575	1.376e-02	3.770e-04
4.100	3.600	1.371e-02	3.756e-04
4.100	3.625	1.367e-02	3.743e-04
4.100	3.650	1.362e-02	3.731e-04
4.100	3.675	1.358e-02	3.719e-04
4.100	3.700	1.353e-02	3.707e-04
4.100	3.725	1.349e-02	3.696e-04
4.100	3.750	1.345e-02	3.686e-04
4.100	3.775	1.340e-02	3.675e-04
4.100	3.800	1.336e-02	3.666e-04
4.100	3.825	1.332e-02	3.656e-04
4.100	3.850	1.328e-02	3.647e-04
4.100	3.875	1.323e-02	3.639e-04
4.100	3.900	1.319e-02	3.631e-04
4.100	3.925	1.315e-02	3.623e-04
4.100	3.950	1.311e-02	3.615e-04
4.100	3.975	1.307e-02	3.608e-04
4.100	4.000	1.303e-02	3.601e-04
4.100	4.025	1.300e-02	3.595e-04
4.100	4.050	1.296e-02	3.589e-04
4.100	4.075	1.292e-02	3.583e-04
4.100	4.100	1.288e-02	3.578e-04
4.125	0.000	3.826e-02	7.003e-03
4.125	0.025	3.869e-02	6.032e-03
4.125	0.050	3.877e-02	5.356e-03
4.125	0.075	3.865e-02	4.868e-03
4.125	0.100	3.839e-02	4.505e-03
4.125	0.125	3.805e-02	4.225e-03
4.125	0.150	3.765e-02	4.004e-03
4.125	0.175	3.722e-02	3.823e-03
4.125	0.200	3.676e-02	3.670e-03
4.125	0.225	3.628e-02	3.538e-03
4.125	0.250	3.581e-02	3.421e-03
4.125	0.275	3.533e-02	3.315e-03
4.125	0.300	3.485e-02	3.217e-03
4.125	0.325	3.437e-02	3.126e-03
4.125	0.350	3.391e-02	3.040e-03
4.125	0.375	3.345e-02	2.958e-03
4.125	0.400	3.299e-02	2.880e-03
4.125	0.425	3.255e-02	2.804e-03
4.125	0.450	3.212e-02	2.732e-03
4.125	0.475	3.170e-02	2.662e-03
4.125	0.500	3.128e-02	2.594e-03
4.125	0.525	3.088e-02	2.528e-03
4.125	0.550	3.048e-02	2.464e-03
4.125	0.575	3.010e-02	2.401e-03
4.125	0.600	2.973e-02	2.341e-03
4.125	0.625	2.936e-02	2.282e-03
4.125	0.650	2.901e-02	2.225e-03
4.125	0.675	2.866e-02	2.169e-03
4.125	0.700	2.832e-02	2.115e-03
4.125	0.725	2.799e-02	2.062e-03
4.125	0.750	2.767e-02	2.011e-03
4.125	0.775	2.736e-02	1.961e-03
4.125	0.800	2.705e-02	1.912e-03
4.125	0.825	2.676e-02	1.865e-03
4.125	0.850	2.647e-02	1.819e-03
4.125	0.875	2.618e-02	1.775e-03
4.125	0.900	2.591e-02	1.731e-03
4.125	0.925	2.564e-02	1.689e-03
4.125	0.950	2.537e-02	1.648e-03
4.125	0.975	2.512e-02	1.608e-03
4.125	1.000	2.487e-02	1.570e-03
4.125	1.025	2.462e-02	1.532e-03
4.125	1.050	2.438e-02	1.496e-03
4.125	1.075	2.415e-02	1.460e-03
4.125	1.100	2.392e-02	1.426e-03
4.125	1.125	2.370e-02	1.392e-03
4.125	1.150	2.348e-02	1.360e-03
4.125	1.175	2.327e-02	1.328e-03
4.125	1.200	2.306e-02	1.297e-03
4.125	1.225	2.286e-02	1.268e-03
4.125	1.250	2.266e-02	1.239e-03
4.125	1.275	2.246e-02	1.211e-03
4.125	1.300	2.227e-02	1.183e-03
4.125	1.325	2.208e-02	1.157e-03
4.125	1.350	2.190e-02	1.131e-03
4.125	1.375	2.172e-02	1.106e-03
4.125	1.400	2.155e-02	1.082e-03
4.125	1.425	2.138e-02	1.059e-03
4.125	1.450	2.121e-02	1.036e-03
4.125	1.475	2.104e-02	1.014e-03
4.125	1.500	2.088e-02	9.924e-04
4.125	1.525	2.072e-02	9.716e-04
4.125	1.550	2.057e-02	9.515e-04
4.125	1.575	2.042e-02	9.319e-04
4.125	1.600	2.027e-02	9.129e-04
4.125	1.625	2.012e-02	8.946e-04
4.125	1.650	1.998e-02	8.767e-04
4.125	1.675	1.984e-02	8.594e-04
4.125	1.700	1.970e-02	8.427e-04
4.125	1.725	1.957e-02	8.264e-04
4.125	1.750	1.943e-02	8.107e-04
4.125	1.775	1.930e-02	7.954e-04
4.125	1.800	1.917e-02	7.806e-04
4.125	1.825	1.905e-02	7.662e-04
4.125	1.850	1.893e-02	7.523e-04
4.125	1.875	1.880e-02	7.389e-04
4.125	1.900	1.868e-02	7.258e-04
4.125	1.925	1.857e-02	7.132e-04
4.125	1.950	1.845e-02	7.009e-04
4.125	1.975	1.834e-02	6.890e-04
4.125	2.000	1.823e-02	6.775e-04
4.125	2.025	1.812e-02	6.664e-04
4.125	2.050	1.801e-02	6.556e-04
4.125	2.075	1.791e-02	6.452e-04
4.125	2.100	1.780e-02	6.351e-04
4.125	2.125	1.770e-02	6.253e-04
4.125	2.150	1.760e-02	6.158e-04
4.125	2.175	1.750e-02	6.066e-04
4.125	2.200	1.740e-02	5.977e-04
4.125	2.225	1.731e-02	5.891e-04
4.125	2.250	1.721e-02	5.808e-04
4.125	2.275	1.712e-02	5.727e-04
4.125	2.300	1.703e-02	5.649e-04
4.125	2.325	1.694e-02	5.574e-04
4.125	2.350	1.685e-02	5.501e-04
4.125	2.375	1.676e-02	5.430e-04
4.125	2.400	1.668e-02	5.361e-04
4.125	2.425	1.659e-02	5.295e-04
4.125	2.450	1.651e-02	5.231e-04
4.125	2.475	1.643e-02	5.169e-04
4.125	2.500	1.635e-02	5.109e-04
4.125	2.525	1.627e-02	5.051e-04
4.125	2.550	1.619e-02	4.995e-04
4.125	2.575	1.611e-02	4.940e-04
4.125	2.600	1.603e-02	4.888e-04
4.125	2.625	1.596e-02	4.837e-04
4.125	2.650	1.589e-02	4.788e-04
4.125	2.675	1.581e-02	4.740e-04
4.125	2.700	1.574e-02	4.694e-04
4.125	2.725	1.567e-02	4.649e-04
4.125	2.750	1.560e-02	4.606e-04
4.125	2.775	1.553e-02	4.564e-04
4.125	2.800	1.546e-02	4.524e-04
4.125	2.825	1.539e-02	4.485e-04
4.125	2.850	1.533e-02	4.447e-04
4.125	2.875	1.526e-02	4.411e-04
4.125	2.900	1.520e-02	4.375e-04
4.125	2.925	1.513e-02	4.341e-04
4.125	2.950	1.507e-02	4.308e-04
4.125	2.975	1.501e-02	4.276e-04
4.125	3.000	1.495e-02	4.245e-04
4.125	3.025	1.489e-02	4.215e-04
4.125	3.050	1.483e-02	4.186e-04
4.125	3.075	1.477e-02	4.158e-04
4.125	3.100	1.471e-02	4.131e-04
4.125	3.125	1.465e-02	4.105e-04
4.125	3.150	1.459e-02	4.080e-04
4.125	3.175	1.454e-02	4.056e-04
4.125	3.200	1.448e-02	4.032e-04
4.125	3.225	1.443e-02	4.009e-04
4.125	3.250	1.437e-02	3.987e-04
4.125	3.275	1.432e-02	3.966e-04
4.125	3.300	1.426e-02	3.945e-04
4.125	3.325	1.421e-02	3.925e-04
4.125	3.350	1.416e-02	3.906e-04
4.125	3.375	1.411e-02	3.887e-04
4.125	3.400	1.406e-02	3.870e-04
4.125	3.425	1.401e-02	3.852e-04
4.125	3.450	1.396e-02	3.836e-04
4.125	3.475	1.391e-02	3.820e-04
4.125	3.500	1.386e-02	3.804e-04
4.125	3.525	1.381e-02	3.789e-04
4.125	3.550	1.377e-02	3.775e-04
4.125	3.575	1.372e-02	3.761e-04
4.125	3.600	1.367e-02	3.747e-04
4.125	3.625	1.363e-02	3.735e-04
4.125	3.650	1.358e-02	3.722e-04
4.125	3.675	1.354e-02	3.710e-04
4.125	3.700	1.349e-02	3.699e-04
4.125	3.725	1.345e-02	3.688e-04
4.125	3.750	1.341e-02	3.678e-04
4.125	3.775	1.336e-02	3.668e-04
4.125	3.800	1.332e-02	3.658e-04
4.125	3.825	1.328e-02	3.649e-04
4.125	3.850	1.324e-02	3.640e-04
4.125	3.875	1.320e-02	3.632e-04
4.125	3.900	1.316e-02	3.624e-04
4.125	3.925	1.311e-02	3.616e-04
4.125	3.950	1.307e-02	3.609e-04
4.125	3.975	1.304e-02	3.602e-04
4.125	4.000	1.300e-02	3.595e-04
4.125	4.025	1.296e-02	3.589e-04
4.125	4.050	1.292e-02	3.584e-04
4.125	4.075	1.288e-02	3.578e-04
4.125	4.100	1.284e-02	3.573e-04
4.125	4.125	1.281e-02	3.568e-04
4.150	0.000	3.807e-02	7.011e-03
4.150	0.025	3.850e-02	6.037e-03
4.150	0.050	3.859e-02	5.359e-03
4.150	0.075	3.848e-02	4.870e-03
4.150	0.100	3.823e-02	4.506e-03
4.150	0.125	3.789e-02	4.226e-03
4.150	0.150	3.750e-02	4.005e-03
4.150	0.175	3.707e-02	3.823e-03
4.150	0.200	3.662e-02	3.671e-03
4.150	0.225	3.615e-02	3.539e-03
4.150	0.250	3.567e-02	3.422e-03
4.150	0.275	3.520e-02	3.316e-03
4.150	0.300	3.472e-02	3.218e-03
4.150	0.325	3.425e-02	3.128e-03
4.150	0.350	3.379e-02	3.042e-03
4.150	0.375	3.333e-02	2.960e-03
4.150	0.400	3.288e-02	2.882e-03
4.150	0.425	3.244e-02	2.807e-03
4.150	0.450	3.201e-02	2.735e-03
4.150	0.475	3.159e-02	2.665e-03
4.150	0.500	3.118e-02	2.597e-03
4.150	0.525	3.078e-02	2.531e-03
4.150	0.550	3.039e-02	2.467e-03
4.150	0.575	3.000e-02	2.405e-03
4.150	0.600	2.963e-02	2.345e-03
4.150	0.625	2.927e-02	2.286e-03
4.150	0.650	2.892e-02	2.229e-03
4.150	0.675	2.857e-02	2.173e-03
4.150	0.700	2.823e-02	2.119e-03
4.150	0.725	2.791e-02	2.067e-03
4.150	0.750	2.759e-02	2.015e-03
4.150	0.775	2.727e-02	1.966e-03
4.150	0.800	2.697e-02	1.917e-03
4.150	0.825	2.667e-02	1.870e-03
4.150	0.850	2.639e-02	1.824e-03
4.150	0.875	2.610e-02	1.779e-03
4.150	0.900	2.583e-02	1.736e-03
4.150	0.925	2.556e-02	1.694e-03
4.150	0.950	2.530e-02	1.653e-03
4.150	0.975	2.504e-02	1.613e-03
4.150	1.000	2.479e-02	1.574e-03
4.150	1.025	2.455e-02	1.537e-03
4.150	1.050	2.431e-02	1.500e-03
4.150	1.075	2.408e-02	1.465e-03
4.150	1.100	2.385e-02	1.430e-03
4.150	1.125	2.363e-02	1.397e-03
4.150	1.150	2.341e-02	1.364e-03
4.150	1.175	2.320e-02	1.332e-03
4.150	1.200	2.299e-02	1.302e-03
4.150	1.225	2.279e-02	1.272e-03
4.150	1.250	2.259e-02	1.243e-03
4.150	1.275	2.240e-02	1.215e-03
4.150	1.300	2.221e-02	1.188e-03
4.150	1.325	2.202e-02	1.161e-03
4.150	1.350	2.184e-02	1.135e-03
4.150	1.375	2.166e-02	1.110e-03
4.150	1.400	2.149e-02	1.086e-03
4.150	1.425	2.131e-02	1.063e-03
4.150	1.450	2.115e-02	1.040e-03
4.150	1.475	2.098e-02	1.018e-03
4.150	1.500	2.082e-02	9.960e-04
4.150	1.525	2.067e-02	9.752e-04
4.150	1.550	2.051e-02	9.549e-04
4.150	1.575	2.036e-02	9.353e-04
4.150	1.600	2.021e-02	9.162e-04
4.150	1.625	2.007e-02	8.978e-04
4.150	1.650	1.992e-02	8.798e-04
4.150	1.675	1.978e-02	8.625e-04
4.150	1.700	1.964e-02	8.456e-04
4.150	1.725	1.951e-02	8.293e-04
4.150	1.750	1.938e-02	8.134e-04
4.150	1.775	1.925e-02	7.981e-04
4.150	1.800	1.912e-02	7.832e-04
4.150	1.825	1.899e-02	7.687e-04
4.150	1.850	1.887e-02	7.547e-04
4.150	1.875	1.875e-02	7.412e-04
4.150	1.900	1.863e-02	7.280e-04
4.150	1.925	1.851e-02	7.153e-04
4.150	1.950	1.840e-02	7.030e-04
4.150	1.975	1.829e-02	6.910e-04
4.150	2.000	1.818e-02	6.794e-04
4.150	2.025	1.807e-02	6.682e-04
4.150	2.050	1.796e-02	6.573e-04
4.150	2.075	1.785e-02	6.468e-04
4.150	2.100	1.775e-02	6.366e-04
4.150	2.125	1.765e-02	6.267e-04
4.150	2.150	1.755e-02	6.171e-04
4.150	2.175	1.745e-02	6.079e-04
4.150	2.200	1.735e-02	5.989e-04
4.150	2.225	1.726e-02	5.902e-04
4.150	2.250	1.716e-02	5.818e-04
4.150	2.275	1.707e-02	5.737e-04
4.150	2.300	1.698e-02	5.658e-04
4.150	2.325	1.689e-02	5.581e-04
4.150	2.350	1.680e-02	5.508e-04
4.150	2.375	1.672e-02	5.436e-04
4.150	2.400	1.663e-02	5.367e-04
4.150	2.425	1.655e-02	5.300e-04
4.150	2.450	1.646e-02	5.235e-04
4.150	2.475	1.638e-02	5.172e-04
4.150	2.500	1.630e-02	5.112e-04
4.150	2.525	1.622e-02	5.053e-04
4.150	2.550	1.614e-02	4.996e-04
4.150	2.575	1.606e-02	4.941e-04
4.150	2.600	1.599e-02	4.888e-04
4.150	2.625	1.591e-02	4.837e-04
4.150	2.650	1.584e-02	4.787e-04
4.150	2.675	1.577e-02	4.739e-04
4.150	2.700	1.569e-02	4.692e-04
4.150	2.725	1.562e-02	4.647e-04
4.150	2.750	1.555e-02	4.603e-04
4.150	2.775	1.548e-02	4.561e-04
4.150	2.800	1.542e-02	4.520e-04
4.150	2.825	1.535e-02	4.481e-04
4.150	2.850	1.528e-02	4.443e-04
4.150	2.875	1.522e-02	4.406e-04
4.150	2.900	1.515e-02	4.370e-04
4.150	2.925	1.509e-02	4.336e-04
4.150	2.950	1.503e-02	4.302e-04
4.150	2.975	1.496e-02	4.270e-04
4.150	3.000	1.490e-02	4.239e-04
4.150	3.025	1.484e-02	4.209e-04
4.150	3.050	1.478e-02	4.179e-04
4.150	3.075	1.472e-02	4.151e-04
4.150	3.100	1.467e-02	4.124e-04
4.150	3.125	1.461e-02	4.098e-04
4.150	3.150	1.455e-02	4.072e-04
4.150	3.175	1.449e-02	4.048e-04
4.150	3.200	1.444e-02	4.024e-04
4.150	3.225	1.438e-02	4.001e-04
4.150	3.250	1.433e-02	3.979e-04
4.150	3.275	1.428e-02	3.957e-04
4.150	3.300	1.422e-02	3.937e-04
4.150	3.325	1.417e-02	3.917e-04
4.150	3.350	1.412e-02	3.897e-04
4.150	3.375	1.407e-02	3.879e-04
4.150	3.400	1.402e-02	3.861e-04
4.150	3.425	1.397e-02	3.844e-04
4.150	3.450	1.392e-02	3.827e-04
4.150	3.475	1.387e-02	3.811e-04
4.150	3.500	1.382e-02	3.795e-04
4.150	3.525	1.377e-02	3.780e-04
4.150	3.550	1.373e-02	3.766e-04
4.150	3.575	1.368e-02	3.752e-04
4.150	3.600	1.363e-02	3.739e-04
4.150	3.625	1.359e-02	3.726e-04
4.150	3.650	1.354e-02	3.714e-04
4.150	3.675	1.350e-02	3.702e-04
4.150	3.700	1.345e-02	3.691e-04
4.150	3.725	1.341e-02	3.680e-04
4.150	3.750	1.337e-02	3.670e-04
4.150	3.775	1.332e-02	3.660e-04
4.150	3.800	1.328e-02	3.651e-04
4.150	3.825	1.324e-02	3.642e-04
4.150	3.850	1.320e-02	3.633e-04
4.150	3.875	1.316e-02	3.625e-04
4.150	3.900	1.312e-02	3.617e-04
4.150	3.925	1.308e-02	3.610e-04
4.150	3.950	1.304e-02	3.603e-04
4.150	3.975	1.300e-02	3.596e-04
4.150	4.000	1.296e-02	3.590e-04
4.150	4.025	1.292e-02	3.584e-04
4.150	4.050	1.288e-02	3.578e-04
4.150	4.075	1.284e-02	3.573e-04
4.150	4.100	1.281e-02	3.568e-04
4.150	4.125	1.277e-02	3.564e-04
4.150	4.150	1.273e-02	3.559e-04
4.175	0.000	3.787e-02	7.019e-03
4.175	0.025	3.831e-02	6.042e-03
4.175	0.050	3.842e-02	5.363e-03
4.175	0.075	3.831e-02	4.872e-03
4.175	0.100	3.807e-02	4.507e-03
4.175	0.125	3.774e-02	4.227e-03
4.175	0.150	3.735e-02	4.005e-03
4.175	0.175	3.693e-02	3.824e-03
4.175	0.200	3.648e-02	3.672e-03
4.175	0.225	3.601e-02	3.540e-03
4.175	0.250	3.554e-02	3.423e-03
4.175	0.275	3.507e-02	3.317e-03
4.175	0.300	3.460e-02	3.220e-03
4.175	0.325	3.413e-02	3.129e-03
4.175	0.350	3.367e-02	3.044e-03
4.175	0.375	3.322e-02	2.963e-03
4.175	0.400	3.277e-02	2.885e-03
4.175	0.425	3.233e-02	2.810e-03
4.175	0.450	3.191e-02	2.738e-03
4.175	0.475	3.149e-02	2.668e-03
4.175	0.500	3.108e-02	2.601e-03
4.175	0.525	3.068e-02	2.535e-03
4.175	0.550	3.029e-02	2.471e-03
4.175	0.575	2.991e-02	2.409e-03
4.175	0.600	2.954e-02	2.349e-03
4.175	0.625	2.918e-02	2.290e-03
4.175	0.650	2.882e-02	2.233e-03
4.175	0.675	2.848e-02	2.178e-03
4.175	0.700	2.815e-02	2.124e-03
4.175	0.725	2.782e-02	2.071e-03
4.175	0.750	2.750e-02	2.020e-03
4.175	0.775	2.719e-02	1.970e-03
4.175	0.800	2.689e-02	1.922e-03
4.175	0.825	2.659e-02	1.875e-03
4.175	0.850	2.631e-02	1.829e-03
4.175	0.875	2.602e-02	1.784e-03
4.175	0.900	2.575e-02	1.741e-03
4.175	0.925	2.548e-02	1.699e-03
4.175	0.950	2.522e-02	1.658e-03
4.175	0.975	2.497e-02	1.618e-03
4.175	1.000	2.472e-02	1.579e-03
4.175	1.025	2.448e-02	1.541e-03
4.175	1.050	2.424e-02	1.505e-03
4.175	1.075	2.401e-02	1.469e-03
4.175	1.100	2.378e-02	1.435e-03
4.175	1.125	2.356e-02	1.401e-03
4.175	1.150	2.334e-02	1.369e-03
4.175	1.175	2.313e-02	1.337e-03
4.175	1.200	2.293e-02	1.306e-03
4.175	1.225	2.272e-02	1.276e-03
4.175	1.250	2.253e-02	1.247e-03
4.175	1.275	2.233e-02	1.219e-03
4.175	1.300	2.214e-02	1.192e-03
4.175	1.325	2.196e-02	1.165e-03
4.175	1.350	2.178e-02	1.139e-03
4.175	1.375	2.160e-02	1.114e-03
4.175	1.400	2.142e-02	1.090e-03
4.175	1.425	2.125e-02	1.066e-03
4.175	1.450	2.109e-02	1.043e-03
4.175	1.475	2.092e-02	1.021e-03
4.175	1.500	2.076e-02	9.996e-04
4.175	1.525	2.061e-02	9.787e-04
4.175	1.550	2.045e-02	9.584e-04
4.175	1.575	2.030e-02	9.387e-04
4.175	1.600	2.015e-02	9.195e-04
4.175	1.625	2.001e-02	9.010e-04
4.175	1.650	1.987e-02	8.830e-04
4.175	1.675	1.973e-02	8.655e-04
4.175	1.700	1.959e-02	8.486e-04
4.175	1.725	1.945e-02	8.321e-04
4.175	1.750	1.932e-02	8.162e-04
4.175	1.775	1.919e-02	8.007e-04
4.175	1.800	1.906e-02	7.858e-04
4.175	1.825	1.894e-02	7.712e-04
4.175	1.850	1.882e-02	7.571e-04
4.175	1.875	1.870e-02	7.435e-04
4.175	1.900	1.858e-02	7.303e-04
4.175	1.925	1.846e-02	7.174e-04
4.175	1.950	1.835e-02	7.050e-04
4.175	1.975	1.823e-02	6.930e-04
4.175	2.000	1.812e-02	6.813e-04
4.175	2.025	1.802e-02	6.700e-04
4.175	2.050	1.791e-02	6.590e-04
4.175	2.075	1.780e-02	6.484e-04
4.175	2.100	1.770e-02	6.381e-04
4.175	2.125	1.760e-02	6.281e-04
4.175	2.150	1.750e-02	6.185e-04
4.175	2.175	1.740e-02	6.091e-04
4.175	2.200	1.730e-02	6.001e-04
4.175	2.225	1.721e-02	5.913e-04
4.175	2.250	1.711e-02	5.828e-04
4.175	2.275	1.702e-02	5.746e-04
4.175	2.300	1.693e-02	5.666e-04
4.175	2.325	1.684e-02	5.589e-04
4.175	2.350	1.675e-02	5.515e-04
4.175	2.375	1.667e-02	5.443e-04
4.175	2.400	1.658e-02	5.373e-04
4.175	2.425	1.650e-02	5.305e-04
4.175	2.450	1.641e-02	5.240e-04
4.175	2.475	1.633e-02	5.176e-04
4.175	2.500	1.625e-02	5.115e-04
4.175	2.525	1.617e-02	5.055e-04
4.175	2.550	1.610e-02	4.998e-04
4.175	2.575	1.602e-02	4.942e-04
4.175	2.600	1.594e-02	4.889e-04
4.175	2.625	1.587e-02	4.837e-04
4.175	2.650	1.579e-02	4.786e-04
4.175	2.675	1.572e-02	4.738e-04
4.175	2.700	1.565e-02	4.691e-04
4.175	2.725	1.558e-02	4.645e-04
4.175	2.750	1.551e-02	4.601e-04
4.175	2.775	1.544e-02	4.558e-04
4.175	2.800	1.537e-02	4.517e-04
4.175	2.825	1.531e-02	4.477e-04
4.175	2.850	1.524e-02	4.439e-04
4.175	2.875	1.517e-02	4.401e-04
4.175	2.900	1.511e-02	4.365e-04
4.175	2.925	1.505e-02	4.330e-04
4.175	2.950	1.498e-02	4.297e-04
4.175	2.975	1.492e-02	4.264e-04
4.175	3.000	1.486e-02	4.233e-04
4.175	3.025	1.480e-02	4.202e-04
4.175	3.050	1.474e-02	4.173e-04
4.175	3.075	1.468e-02	4.144e-04
4.175	3.100	1.462e-02	4.117e-04
4.175	3.125	1.457e-02	4.090e-04
4.175	3.150	1.451e-02	4.065e-04
4.175	3.175	1.445e-02	4.040e-04
4.175	3.200	1.440e-02	4.016e-04
4.175	3.225	1.434e-02	3.993e-04
4.175	3.250	1.429e-02	3.971e-04
4.175	3.275	1.424e-02	3.949e-04
4.175	3.300	1.418e-02	3.928e-04
4.175	3.325	1.413e-02	3.908e-04
4.175	3.350	1.408e-02	3.889e-04
4.175	3.375	1.403e-02	3.870e-04
4.175	3.400	1.398e-02	3.852e-04
4.175	3.425	1.393e-02	3.835e-04
4.175	3.450	1.388e-02	3.818e-04
4.175	3.475	1.383e-02	3.802e-04
4.175	3.500	1.378e-02	3.787e-04
4.175	3.525	1.373e-02	3.772e-04
4.175	3.550	1.369e-02	3.758e-04
4.175	3.575	1.364e-02	3.744e-04
4.175	3.600	1.360e-02	3.731e-04
4.175	3.625	1.355e-02	3.718e-04
4.175	3.650	1.350e-02	3.706e-04
4.175	3.675	1.346e-02	3.695e-04
4.175	3.700	1.342e-02	3.683e-04
4.175	3.725	1.337e-02	3.673e-04
4.175	3.750	1.333e-02	3.663e-04
4.175	3.775	1.329e-02	3.653e-04
4.175	3.800	1.324e-02	3.644e-04
4.175	3.825	1.320e-02	3.635e-04
4.175	3.850	1.316e-02	3.626e-04
4.175	3.875	1.312e-02	3.618e-04
4.175	3.900	1.308e-02	3.611e-04
4.175	3.925	1.304e-02	3.604e-04
4.175	3.950	1.300e-02	3.597e-04
4.175	3.975	1.296e-02	3.590e-04
4.175	4.000	1.292e-02	3.584e-04
4.175	4.025	1.288e-02	3.579e-04
4.175	4.050	1.284e-02	3.573e-04
4.175	4.075	1.281e-02	3.568e-04
4.175	4.100	1.277e-02	3.564e-04
4.175	4.125	1.273e-02	3.559e-04
4.175	4.150	1.270e-02	3.556e-04
4.175	4.175	1.266e-02	3.552e-04
4.200	0.000	3.767e-02	7.027e-03
4.200	0.025	3.813e-02	6.047e-03
4.200	0.050	3.824e-02	5.366e-03
4.200	0.075	3.814e-02	4.874e-03
4.200	0.100	3.791e-02	4.509e-03
4.200	0.125	3.758e-02	4.228e-03
4.200	0.150	3.720e-02	4.006e-03
4.200	0.175	3.678e-02	3.825e-03
4.200	0.200	3.634e-02	3.672e-03
4.200	0.225	3.588e-02	3.541e-03
4.200	0.250	3.541e-02	3.424e-03
4.200	0.275	3.495e-02	3.319e-03
4.200	0.300	3.448e-02	3.222e-03
4.200	0.325	3.401e-02	3.131e-03
4.200	0.350	3.356e-02	3.046e-03
4.200	0.375	3.310e-02	2.965e-03
4.200	0.400	3.266e-02	2.887e-03
4.200	0.425	3.223e-02	2.813e-03
4.200	0.450	3.180e-02	2.741e-03
4.200	0.475	3.138e-02	2.671e-03
4.200	0.500	3.098e-02	2.604e-03
4.200	0.525	3.058e-02	2.538e-03
4.200	0.550	3.019e-02	2.475e-03
4.200	0.575	2.981e-02	2.413e-03
4.200	0.600	2.945e-02	2.353e-03
4.200	0.625	2.909e-02	2.294e-03
4.200	0.650	2.874e-02	2.237e-03
4.200	0.675	2.839e-02	2.182e-03
4.200	0.700	2.806e-02	2.128e-03
4.200	0.725	2.774e-02	2.075e-03
4.200	0.750	2.742e-02	2.024e-03
4.200	0.775	2.711e-02	1.975e-03
4.200	0.800	2.681e-02	1.926e-03
4.200	0.825	2.651e-02	1.879e-03
4.200	0.850	2.623e-02	1.833e-03
4.200	0.875	2.595e-02	1.789e-03
4.200	0.900	2.567e-02	1.745e-03
4.200	0.925	2.541e-02	1.703e-03
4.200	0.950	2.515e-02	1.662e-03
4.200	0.975	2.489e-02	1.622e-03
4.200	1.000	2.465e-02	1.584e-03
4.200	1.025	2.440e-02	1.546e-03
4.200	1.050	2.417e-02	1.509e-03
4.200	1.075	2.394e-02	1.474e-03
4.200	1.100	2.371e-02	1.439e-03
4.200	1.125	2.349e-02	1.406e-03
4.200	1.150	2.328e-02	1.373e-03
4.200	1.175	2.307e-02	1.341e-03
4.200	1.200	2.286e-02	1.311e-03
4.200	1.225	2.266e-02	1.281e-03
4.200	1.250	2.246e-02	1.252e-03
4.200	1.275	2.227e-02	1.223e-03
4.200	1.300	2.208e-02	1.196e-03
4.200	1.325	2.189e-02	1.169e-03
4.200	1.350	2.171e-02	1.143e-03
4.200	1.375	2.154e-02	1.118e-03
4.200	1.400	2.136e-02	1.094e-03
4.200	1.425	2.119e-02	1.070e-03
4.200	1.450	2.103e-02	1.047e-03
4.200	1.475	2.086e-02	1.025e-03
4.200	1.500	2.070e-02	1.003e-03
4.200	1.525	2.055e-02	9.822e-04
4.200	1.550	2.039e-02	9.618e-04
4.200	1.575	2.024e-02	9.420e-04
4.200	1.600	2.010e-02	9.228e-04
4.200	1.625	1.995e-02	9.042e-04
4.200	1.650	1.981e-02	8.861e-04
4.200	1.675	1.967e-02	8.685e-04
4.200	1.700	1.953e-02	8.515e-04
4.200	1.725	1.940e-02	8.350e-04
4.200	1.750	1.927e-02	8.190e-04
4.200	1.775	1.914e-02	8.034e-04
4.200	1.800	1.901e-02	7.884e-04
4.200	1.825	1.889e-02	7.737e-04
4.200	1.850	1.876e-02	7.596e-04
4.200	1.875	1.864e-02	7.458e-04
4.200	1.900	1.853e-02	7.325e-04
4.200	1.925	1.841e-02	7.196e-04
4.200	1.950	1.830e-02	7.071e-04
4.200	1.975	1.818e-02	6.949e-04
4.200	2.000	1.807e-02	6.832e-04
4.200	2.025	1.796e-02	6.718e-04
4.200	2.050	1.786e-02	6.607e-04
4.200	2.075	1.775e-02	6.500e-04
4.200	2.100	1.765e-02	6.397e-04
4.200	2.125	1.755e-02	6.296e-04
4.200	2.150	1.745e-02	6.199e-04
4.200	2.175	1.735e-02	6.104e-04
4.200	2.200	1.725e-02	6.013e-04
4.200	2.225	1.716e-02	5.925e-04
4.200	2.250	1.707e-02	5.839e-04
4.200	2.275	1.697e-02	5.756e-04
4.200	2.300	1.688e-02	5.676e-04
4.200	2.325	1.679e-02	5.598e-04
4.200	2.350	1.671e-02	5.522e-04
4.200	2.375	1.662e-02	5.449e-04
4.200	2.400	1.653e-02	5.379e-04
4.200	2.425	1.645e-02	5.310e-04
4.200	2.450	1.637e-02	5.244e-04
4.200	2.475	1.629e-02	5.180e-04
4.200	2.500	1.621e-02	5.118e-04
4.200	2.525	1.613e-02	5.058e-04
4.200	2.550	1.605e-02	5.000e-04
4.200	2.575	1.597e-02	4.944e-04
4.200	2.600	1.590e-02	4.890e-04
4.200	2.625	1.582e-02	4.837e-04
4.200	2.650	1.575e-02	4.786e-04
4.200	2.675	1.568e-02	4.737e-04
4.200	2.700	1.560e-02	4.689e-04
4.200	2.725	1.553e-02	4.643e-04
4.200	2.750	1.546e-02	4.599e-04
4.200	2.775	1.540e-02	4.556e-04
4.200	2.800	1.533e-02	4.514e-04
4.200	2.825	1.526e-02	4.474e-04
4.200	2.850	1.520e-02	4.435e-04
4.200	2.875	1.513e-02	4.397e-04
4.200	2.900	1.507e-02	4.361e-04
4.200	2.925	1.500e-02	4.325e-04
4.200	2.950	1.494e-02	4.291e-04
4.200	2.975	1.488e-02	4.258e-04
4.200	3.000	1.482e-02	4.227e-04
4.200	3.025	1.476e-02	4.196e-04
4.200	3.050	1.470e-02	4.166e-04
4.200	3.075	1.464e-02	4.138e-04
4.200	3.100	1.458e-02	4.110e-04
4.200	3.125	1.452e-02	4.083e-04
4.200	3.150	1.447e-02	4.057e-04
4.200	3.175	1.441e-02	4.032e-04
4.200	3.200	1.436e-02	4.008e-04
4.200	3.225	1.430e-02	3.985e-04
4.200	3.250	1.425e-02	3.963e-04
4.200	3.275	1.420e-02	3.941e-04
4.200	3.300	1.414e-02	3.920e-04
4.200	3.325	1.409e-02	3.900e-04
4.200	3.350	1.404e-02	3.881e-04
4.200	3.375	1.399e-02	3.862e-04
4.200	3.400	1.394e-02	3.844e-04
4.200	3.425	1.389e-02	3.827e-04
4.200	3.450	1.384e-02	3.810e-04
4.200	3.475	1.379e-02	3.794e-04
4.200	3.500	1.374e-02	3.779e-04
4.200	3.525	1.370e-02	3.764e-04
4.200	3.550	1.365e-02	3.750e-04
4.200	3.575	1.360e-02	3.736e-04
4.200	3.600	1.356e-02	3.723e-04
4.200	3.625	1.351e-02	3.710e-04
4.200	3.650	1.347e-02	3.698e-04
4.200	3.675	1.342e-02	3.687e-04
4.200	3.700	1.338e-02	3.676e-04
4.200	3.725	1.333e-02	3.665e-04
4.200	3.750	1.329e-02	3.655e-04
4.200	3.775	1.325e-02	3.646e-04
4.200	3.800	1.321e-02	3.637e-04
4.200	3.825	1.316e-02	3.628e-04
4.200	3.850	1.312e-02	3.620e-04
4.200	3.875	1.308e-02	3.612e-04
4.200	3.900	1.304e-02	3.605e-04
4.200	3.925	1.300e-02	3.598e-04
4.200	3.950	1.296e-02	3.591e-04
4.200	3.975	1.292e-02	3.585e-04
4.200	4.000	1.288e-02	3.579e-04
4.200	4.025	1.285e-02	3.574e-04
4.200	4.050	1.281e-02	3.569e-04
4.200	4.075	1.277e-02	3.564e-04
4.200	4.100	1.273e-02	3.560e-04
4.200	4.125	1.270e-02	3.556e-04
4.200	4.150	1.266e-02	3.552e-04
4.200	4.175	1.262e-02	3.549e-04
4.200	4.200	1.259e-02	3.546e-04
4.225	0.000	3.748e-02	7.034e-03
4.225	0.025	3.795e-02	6.052e-03
4.225	0.050	3.807e-02	5.369e-03
4.225	0.075	3.797e-02	4.876e-03
4.225	0.100	3.775e-02	4.510e-03
4.225	0.125	3.743e-02	4.229e-03
4.225	0.150	3.705e-02	4.007e-03
4.225	0.175	3.664e-02	3.825e-03
4.225	0.200	3.620e-02	3.673e-03
4.225	0.225	3.575e-02	3.541e-03
4.225	0.250	3.529e-02	3.425e-03
4.225	0.275	3.482e-02	3.320e-03
4.225	0.300	3.436e-02	3.223e-03
4.225	0.325	3.390e-02	3.133e-03
4.225	0.350	3.344e-02	3.048e-03
4.225	0.375	3.299e-02	2.967e-03
4.225	0.400	3.255e-02	2.890e-03
4.225	0.425	3.212e-02	2.815e-03
4.225	0.450	3.170e-02	2.744e-03
4.225	0.475	3.128e-02	2.674e-03
4.225	0.500	3.088e-02	2.607e-03
4.225	0.525	3.048e-02	2.542e-03
4.225	0.550	3.010e-02	2.478e-03
4.225	0.575	2.972e-02	2.417e-03
4.225	0.600	2.935e-02	2.357e-03
4.225	0.625	2.900e-02	2.298e-03
4.225	0.650	2.865e-02	2.241e-03
4.225	0.675	2.831e-02	2.186e-03
4.225	0.700	2.797e-02	2.132e-03
4.225	0.725	2.765e-02	2.080e-03
4.225	0.750	2.734e-02	2.029e-03
4.225	0.775	2.703e-02	1.979e-03
4.225	0.800	2.673e-02	1.931e-03
4.225	0.825	2.643e-02	1.884e-03
4.225	0.850	2.615e-02	1.838e-03
4.225	0.875	2.587e-02	1.793e-03
4.225	0.900	2.560e-02	1.750e-03
4.225	0.925	2.533e-02	1.708e-03
4.225	0.950	2.507e-02	1.667e-03
4.225	0.975	2.482e-02	1.627e-03
4.225	1.000	2.457e-02	1.588e-03
4.225	1.025	2.433e-02	1.551e-03
4.225	1.050	2.410e-02	1.514e-03
4.225	1.075	2.387e-02	1.478e-03
4.225	1.100	2.364e-02	1.444e-03
4.225	1.125	2.342e-02	1.410e-03
4.225	1.150	2.321e-02	1.378e-03
4.225	1.175	2.300e-02	1.346e-03
4.225	1.200	2.279e-02	1.315e-03
4.225	1.225	2.259e-02	1.285e-03
4.225	1.250	2.240e-02	1.256e-03
4.225	1.275	2.220e-02	1.228e-03
4.225	1.300	2.202e-02	1.200e-03
4.225	1.325	2.183e-02	1.173e-03
4.225	1.350	2.165e-02	1.147e-03
4.225	1.375	2.147e-02	1.122e-03
4.225	1.400	2.130e-02	1.098e-03
4.225	1.425	2.113e-02	1.074e-03
4.225	1.450	2.097e-02	1.051e-03
4.225	1.475	2.080e-02	1.029e-03
4.225	1.500	2.064e-02	1.007e-03
4.225	1.525	2.049e-02	9.857e-04
4.225	1.550	2.034e-02	9.653e-04
4.225	1.575	2.019e-02	9.454e-04
4.225	1.600	2.004e-02	9.261e-04
4.225	1.625	1.989e-02	9.074e-04
4.225	1.650	1.975e-02	8.892e-04
4.225	1.675	1.961e-02	8.716e-04
4.225	1.700	1.948e-02	8.545e-04
4.225	1.725	1.934e-02	8.378e-04
4.225	1.750	1.921e-02	8.217e-04
4.225	1.775	1.908e-02	8.061e-04
4.225	1.800	1.896e-02	7.910e-04
4.225	1.825	1.883e-02	7.763e-04
4.225	1.850	1.871e-02	7.620e-04
4.225	1.875	1.859e-02	7.482e-04
4.225	1.900	1.847e-02	7.348e-04
4.225	1.925	1.836e-02	7.218e-04
4.225	1.950	1.824e-02	7.092e-04
4.225	1.975	1.813e-02	6.969e-04
4.225	2.000	1.802e-02	6.851e-04
4.225	2.025	1.791e-02	6.736e-04
4.225	2.050	1.781e-02	6.625e-04
4.225	2.075	1.770e-02	6.517e-04
4.225	2.100	1.760e-02	6.412e-04
4.225	2.125	1.750e-02	6.311e-04
4.225	2.150	1.740e-02	6.213e-04
4.225	2.175	1.730e-02	6.118e-04
4.225	2.200	1.721e-02	6.025e-04
4.225	2.225	1.711e-02	5.936e-04
4.225	2.250	1.702e-02	5.850e-04
4.225	2.275	1.693e-02	5.766e-04
4.225	2.300	1.684e-02	5.685e-04
4.225	2.325	1.675e-02	5.606e-04
4.225	2.350	1.666e-02	5.530e-04
4.225	2.375	1.657e-02	5.456e-04
4.225	2.400	1.649e-02	5.385e-04
4.225	2.425	1.640e-02	5.316e-04
4.225	2.450	1.632e-02	5.249e-04
4.225	2.475	1.624e-02	5.184e-04
4.225	2.500	1.616e-02	5.122e-04
4.225	2.525	1.608e-02	5.061e-04
4.225	2.550	1.600e-02	5.003e-04
4.225	2.575	1.593e-02	4.946e-04
4.225	2.600	1.585e-02	4.891e-04
4.225	2.625	1.578e-02	4.838e-04
4.225	2.650	1.570e-02	4.786e-04
4.225	2.675	1.563e-02	4.736e-04
4.225	2.700	1.556e-02	4.688e-04
4.225	2.725	1.549e-02	4.642e-04
4.225	2.750	1.542e-02	4.597e-04
4.225	2.775	1.535e-02	4.553e-04
4.225	2.800	1.528e-02	4.511e-04
4.225	2.825	1.522e-02	4.470e-04
4.225	2.850	1.515e-02	4.431e-04
4.225	2.875	1.509e-02	4.393e-04
4.225	2.900	1.502e-02	4.356e-04
4.225	2.925	1.496e-02	4.321e-04
4.225	2.950	1.490e-02	4.286e-04
4.225	2.975	1.484e-02	4.253e-04
4.225	3.000	1.478e-02	4.221e-04
4.225	3.025	1.472e-02	4.190e-04
4.225	3.050	1.466e-02	4.160e-04
4.225	3.075	1.460e-02	4.131e-04
4.225	3.100	1.454e-02	4.103e-04
4.225	3.125	1.448e-02	4.076e-04
4.225	3.150	1.443e-02	4.050e-04
4.225	3.175	1.437e-02	4.025e-04
4.225	3.200	1.432e-02	4.001e-04
4.225	3.225	1.426e-02	3.978e-04
4.225	3.250	1.421e-02	3.955e-04
4.225	3.275	1.415e-02	3.933e-04
4.225	3.300	1.410e-02	3.912e-04
4.225	3.325	1.405e-02	3.892e-04
4.225	3.350	1.400e-02	3.873e-04
4.225	3.375	1.395e-02	3.854e-04
4.225	3.400	1.390e-02	3.836e-04
4.225	3.425	1.385e-02	3.819e-04
4.225	3.450	1.380e-02	3.802e-04
4.225	3.475	1.375e-02	3.786e-04
4.225	3.500	1.370e-02	3.771e-04
4.225	3.525	1.366e-02	3.756e-04
4.225	3.550	1.361e-02	3.742e-04
4.225	3.575	1.356e-02	3.728e-04
4.225	3.600	1.352e-02	3.715e-04
4.225	3.625	1.347e-02	3.703e-04
4.225	3.650	1.343e-02	3.691e-04
4.225	3.675	1.338e-02	3.680e-04
4.225	3.700	1.334e-02	3.669e-04
4.225	3.725	1.330e-02	3.658e-04
4.225	3.750	1.325e-02	3.649e-04
4.225	3.775	1.321e-02	3.639e-04
4.225	3.800	1.317e-02	3.630e-04
4.225	3.825	1.313e-02	3.622e-04
4.225	3.850	1.309e-02	3.614e-04
4.225	3.875	1.305e-02	3.606e-04
4.225	3.900	1.301e-02	3.599e-04
4.225	3.925	1.297e-02	3.592e-04
4.225	3.950	1.293e-02	3.586e-04
4.225	3.975	1.289e-02	3.580e-04
4.225	4.000	1.285e-02	3.574e-04
4.225	4.025	1.281e-02	3.569e-04
4.225	4.050	1.277e-02	3.564e-04
4.225	4.075	1.273e-02	3.560e-04
4.225	4.100	1.270e-02	3.556e-04
4.225	4.125	1.266e-02	3.552e-04
4.225	4.150	1.262e-02	3.549e-04
4.225	4.175	1.259e-02	3.546e-04
4.225	4.200	1.255e-02	3.543e-04
4.225	4.225	1.252e-02	3.541e-04
4.250	0.000	3.729e-02	7.042e-03
4.250	0.025	3.776e-02	6.057e-03
4.250	0.050	3.789e-02	5.372e-03
4.250	0.075	3.781e-02	4.878e-03
4.250	0.100	3.759e-02	4.511e-03
4.250	0.125	3.728e-02	4.230e-03
4.250	0.150	3.691e-02	4.007e-03
4.250	0.175	3.650e-02	3.826e-03
4.250	0.200	3.607e-02	3.673e-03
4.250	0.225	3.562e-02	3.542e-03
4.250	0.250	3.516e-02	3.426e-03
4.250	0.275	3.470e-02	3.321e-03
4.250	0.300	3.424e-02	3.224e-03
4.250	0.325	3.378e-02	3.135e-03
4.250	0.350	3.333e-02	3.050e-03
4.250	0.375	3.288e-02	2.969e-03
4.250	0.400	3.244e-02	2.892e-03
4.250	0.425	3.201e-02	2.818e-03
4.250	0.450	3.159e-02	2.747e-03
4.250	0.475	3.118e-02	2.677e-03
4.250	0.500	3.078e-02	2.610e-03
4.250	0.525	3.039e-02	2.545e-03
4.250	0.550	3.000e-02	2.482e-03
4.250	0.575	2.963e-02	2.420e-03
4.250	0.600	2.926e-02	2.361e-03
4.250	0.625	2.891e-02	2.302e-03
4.250	0.650	2.856e-02	2.246e-03
4.250	0.675	2.822e-02	2.190e-03
4.250	0.700	2.789e-02	2.136e-03
4.250	0.725	2.757e-02	2.084e-03
4.250	0.750	2.725e-02	2.033e-03
4.250	0.775	2.695e-02	1.983e-03
4.250	0.800	2.665e-02	1.935e-03
4.250	0.825	2.636e-02	1.888e-03
4.250	0.850	2.607e-02	1.842e-03
4.250	0.875	2.579e-02	1.798e-03
4.250	0.900	2.552e-02	1.755e-03
4.250	0.925	2.526e-02	1.712e-03
4.250	0.950	2.500e-02	1.672e-03
4.250	0.975	2.475e-02	1.632e-03
4.250	1.000	2.450e-02	1.593e-03
4.250	1.025	2.426e-02	1.555e-03
4.250	1.050	2.403e-02	1.519e-03
4.250	1.075	2.380e-02	1.483e-03
4.250	1.100	2.358e-02	1.448e-03
4.250	1.125	2.336e-02	1.415e-03
4.250	1.150	2.314e-02	1.382e-03
4.250	1.175	2.293e-02	1.350e-03
4.250	1.200	2.273e-02	1.319e-03
4.250	1.225	2.253e-02	1.289e-03
4.250	1.250	2.233e-02	1.260e-03
4.250	1.275	2.214e-02	1.232e-03
4.250	1.300	2.195e-02	1.204e-03
4.250	1.325	2.177e-02	1.177e-03
4.250	1.350	2.159e-02	1.151e-03
4.250	1.375	2.141e-02	1.126e-03
4.250	1.400	2.124e-02	1.102e-03
4.250	1.425	2.107e-02	1.078e-03
4.250	1.450	2.091e-02	1.055e-03
4.250	1.475	2.075e-02	1.032e-03
4.250	1.500	2.059e-02	1.010e-03
4.250	1.525	2.043e-02	9.893e-04
4.250	1.550	2.028e-02	9.687e-04
4.250	1.575	2.013e-02	9.487e-04
4.250	1.600	1.998e-02	9.294e-04
4.250	1.625	1.984e-02	9.106e-04
4.250	1.650	1.970e-02	8.923e-04
4.250	1.675	1.956e-02	8.746e-04
4.250	1.700	1.942e-02	8.574e-04
4.250	1.725	1.929e-02	8.407e-04
4.250	1.750	1.916e-02	8.245e-04
4.250	1.775	1.903e-02	8.088e-04
4.250	1.800	1.890e-02	7.936e-04
4.250	1.825	1.878e-02	7.788e-04
4.250	1.850	1.866e-02	7.644e-04
4.250	1.875	1.854e-02	7.505e-04
4.250	1.900	1.842e-02	7.370e-04
4.250	1.925	1.831e-02	7.240e-04
4.250	1.950	1.819e-02	7.113e-04
4.250	1.975	1.808e-02	6.990e-04
4.250	2.000	1.797e-02	6.870e-04
4.250	2.025	1.786e-02	6.754e-04
4.250	2.050	1.776e-02	6.642e-04
4.250	2.075	1.765e-02	6.534e-04
4.250	2.100	1.755e-02	6.428e-04
4.250	2.125	1.745e-02	6.326e-04
4.250	2.150	1.735e-02	6.227e-04
4.250	2.175	1.725e-02	6.131e-04
4.250	2.200	1.716e-02	6.038e-04
4.250	2.225	1.706e-02	5.948e-04
4.250	2.250	1.697e-02	5.861e-04
4.250	2.275	1.688e-02	5.776e-04
4.250	2.300	1.679e-02	5.694e-04
4.250	2.325	1.670e-02	5.615e-04
4.250	2.350	1.661e-02	5.538e-04
4.250	2.375	1.653e-02	5.464e-04
4.250	2.400	1.644e-02	5.392e-04
4.250	2.425	1.636e-02	5.322e-04
4.250	2.450	1.628e-02	5.254e-04
4.250	2.475	1.620e-02	5.189e-04
4.250	2.500	1.612e-02	5.126e-04
4.250	2.525	1.604e-02	5.064e-04
4.250	2.550	1.596e-02	5.005e-04
4.250	2.575	1.588e-02	4.948e-04
4.250	2.600	1.581e-02	4.892e-04
4.250	2.625	1.573e-02	4.839e-04
4.250	2.650	1.566e-02	4.787e-04
4.250	2.675	1.559e-02	4.736e-04
4.250	2.700	1.552e-02	4.688e-04
4.250	2.725	1.545e-02	4.641e-04
4.250	2.750	1.538e-02	4.595e-04
4.250	2.775	1.531e-02	4.551e-04
4.250	2.800	1.524e-02	4.508e-04
4.250	2.825	1.518e-02	4.467e-04
4.250	2.850	1.511e-02	4.428e-04
4.250	2.875	1.505e-02	4.389e-04
4.250	2.900	1.498e-02	4.352e-04
4.250	2.925	1.492e-02	4.316e-04
4.250	2.950	1.486e-02	4.281e-04
4.250	2.975	1.479e-02	4.248e-04
4.250	3.000	1.473e-02	4.215e-04
4.250	3.025	1.467e-02	4.184e-04
4.250	3.050	1.462e-02	4.154e-04
4.250	3.075	1.456e-02	4.125e-04
4.250	3.100	1.450e-02	4.097e-04
4.250	3.125	1.444e-02	4.070e-04
4.250	3.150	1.439e-02	4.043e-04
4.250	3.175	1.433e-02	4.018e-04
4.250	3.200	1.428e-02	3.994e-04
4.250	3.225	1.422e-02	3.970e-04
4.250	3.250	1.417e-02	3.948e-04
4.250	3.275	1.411e-02	3.926e-04
4.250	3.300	1.406e-02	3.905e-04
4.250	3.325	1.401e-02	3.885e-04
4.250	3.350	1.396e-02	3.865e-04
4.250	3.375	1.391e-02	3.846e-04
4.250	3.400	1.386e-02	3.828e-04
4.250	3.425	1.381e-02	3.811e-04
4.250	3.450	1.376e-02	3.794e-04
4.250	3.475	1.371e-02	3.778e-04
4.250	3.500	1.367e-02	3.763e-04
4.250	3.525	1.362e-02	3.748e-04
4.250	3.550	1.357e-02	3.734e-04
4.250	3.575	1.353e-02	3.721e-04
4.250	3.600	1.348e-02	3.708e-04
4.250	3.625	1.343e-02	3.696e-04
4.250	3.650	1.339e-02	3.684e-04
4.250	3.675	1.335e-02	3.673e-04
4.250	3.700	1.330e-02	3.662e-04
4.250	3.725	1.326e-02	3.652e-04
4.250	3.750	1.322e-02	3.642e-04
4.250	3.775	1.317e-02	3.633e-04
4.250	3.800	1.313e-02	3.624e-04
4.250	3.825	1.309e-02	3.616e-04
4.250	3.850	1.305e-02	3.608e-04
4.250	3.875	1.301e-02	3.600e-04
4.250	3.900	1.297e-02	3.593e-04
4.250	3.925	1.293e-02	3.587e-04
4.250	3.950	1.289e-02	3.581e-04
4.250	3.975	1.285e-02	3.575e-04
4.250	4.000	1.281e-02	3.570e-04
4.250	4.025	1.277e-02	3.565e-04
4.250	4.050	1.274e-02	3.560e-04
4.250	4.075	1.270e-02	3.556e-04
4.250	4.100	1.266e-02	3.552e-04
4.250	4.125	1.262e-02	3.549e-04
4.250	4.150	1.259e-02	3.546e-04
4.250	4.175	1.255e-02	3.543e-04
4.250	4.200	1.252e-02	3.541e-04
4.250	4.225	1.248e-02	3.539e-04
4.250	4.250	1.245e-02	3.537e-04
4.275	0.000	3.710e-02	7.049e-03
4.275	0.025	3.758e-02	6.062e-03
4.275	0.050	3.772e-02	5.375e-03
4.275	0.075	3.765e-02	4.880e-03
4.275	0.100	3.743e-02	4.512e-03
4.275	0.125	3.713e-02	4.230e-03
4.275	0.150	3.676e-02	4.007e-03
4.275	0.175	3.636e-02	3.826e-03
4.275	0.200	3.593e-02	3.674e-03
4.275	0.225	3.549e-02	3.543e-03
4.275	0.250	3.503e-02	3.427e-03
4.275	0.275	3.457e-02	3.322e-03
4.275	0.300	3.412e-02	3.226e-03
4.275	0.325	3.366e-02	3.136e-03
4.275	0.350	3.321e-02	3.052e-03
4.275	0.375	3.277e-02	2.971e-03
4.275	0.400	3.234e-02	2.895e-03
4.275	0.425	3.191e-02	2.821e-03
4.275	0.450	3.149e-02	2.749e-03
4.275	0.475	3.108e-02	2.680e-03
4.275	0.500	3.068e-02	2.614e-03
4.275	0.525	3.029e-02	2.549e-03
4.275	0.550	2.991e-02	2.485e-03
4.275	0.575	2.954e-02	2.424e-03
4.275	0.600	2.917e-02	2.364e-03
4.275	0.625	2.882e-02	2.306e-03
4.275	0.650	2.847e-02	2.249e-03
4.275	0.675	2.813e-02	2.194e-03
4.275	0.700	2.781e-02	2.141e-03
4.275	0.725	2.748e-02	2.088e-03
4.275	0.750	2.717e-02	2.037e-03
4.275	0.775	2.687e-02	1.988e-03
4.275	0.800	2.657e-02	1.940e-03
4.275	0.825	2.628e-02	1.893e-03
4.275	0.850	2.600e-02	1.847e-03
4.275	0.875	2.572e-02	1.802e-03
4.275	0.900	2.545e-02	1.759e-03
4.275	0.925	2.519e-02	1.717e-03
4.275	0.950	2.493e-02	1.676e-03
4.275	0.975	2.468e-02	1.636e-03
4.275	1.000	2.443e-02	1.597e-03
4.275	1.025	2.419e-02	1.560e-03
4.275	1.050	2.396e-02	1.523e-03
4.275	1.075	2.373e-02	1.487e-03
4.275	1.100	2.351e-02	1.453e-03
4.275	1.125	2.329e-02	1.419e-03
4.275	1.150	2.308e-02	1.386e-03
4.275	1.175	2.287e-02	1.354e-03
4.275	1.200	2.266e-02	1.324e-03
4.275	1.225	2.246e-02	1.293e-03
4.275	1.250	2.227e-02	1.264e-03
4.275	1.275	2.208e-02	1.236e-03
4.275	1.300	2.189e-02	1.208e-03
4.275	1.325	2.171e-02	1.181e-03
4.275	1.350	2.153e-02	1.155e-03
4.275	1.375	2.135e-02	1.130e-03
4.275	1.400	2.118e-02	1.105e-03
4.275	1.425	2.101e-02	1.082e-03
4.275	1.450	2.085e-02	1.058e-03
4.275	1.475	2.069e-02	1.036e-03
4.275	1.500	2.053e-02	1.014e-03
4.275	1.525	2.037e-02	9.928e-04
4.275	1.550	2.022e-02	9.721e-04
4.275	1.575	2.007e-02	9.521e-04
4.275	1.600	1.993e-02	9.326e-04
4.275	1.625	1.978e-02	9.138e-04
4.275	1.650	1.964e-02	8.954e-04
4.275	1.675	1.950e-02	8.776e-04
4.275	1.700	1.937e-02	8.604e-04
4.275	1.725	1.924e-02	8.436e-04
4.275	1.750	1.910e-02	8.273e-04
4.275	1.775	1.898e-02	8.115e-04
4.275	1.800	1.885e-02	7.962e-04
4.275	1.825	1.873e-02	7.813e-04
4.275	1.850	1.861e-02	7.669e-04
4.275	1.875	1.849e-02	7.529e-04
4.275	1.900	1.837e-02	7.393e-04
4.275	1.925	1.825e-02	7.261e-04
4.275	1.950	1.814e-02	7.134e-04
4.275	1.975	1.803e-02	7.010e-04
4.275	2.000	1.792e-02	6.890e-04
4.275	2.025	1.781e-02	6.773e-04
4.275	2.050	1.771e-02	6.660e-04
4.275	2.075	1.760e-02	6.551e-04
4.275	2.100	1.750e-02	6.444e-04
4.275	2.125	1.740e-02	6.341e-04
4.275	2.150	1.730e-02	6.242e-04
4.275	2.175	1.721e-02	6.145e-04
4.275	2.200	1.711e-02	6.051e-04
4.275	2.225	1.702e-02	5.960e-04
4.275	2.250	1.692e-02	5.872e-04
4.275	2.275	1.683e-02	5.787e-04
4.275	2.300	1.674e-02	5.704e-04
4.275	2.325	1.665e-02	5.624e-04
4.275	2.350	1.657e-02	5.546e-04
4.275	2.375	1.648e-02	5.471e-04
4.275	2.400	1.640e-02	5.399e-04
4.275	2.425	1.631e-02	5.328e-04
4.275	2.450	1.623e-02	5.260e-04
4.275	2.475	1.615e-02	5.194e-04
4.275	2.500	1.607e-02	5.130e-04
4.275	2.525	1.599e-02	5.068e-04
4.275	2.550	1.591e-02	5.008e-04
4.275	2.575	1.584e-02	4.950e-04
4.275	2.600	1.576e-02	4.894e-04
4.275	2.625	1.569e-02	4.840e-04
4.275	2.650	1.562e-02	4.787e-04
4.275	2.675	1.554e-02	4.736e-04
4.275	2.700	1.547e-02	4.687e-04
4.275	2.725	1.540e-02	4.640e-04
4.275	2.750	1.533e-02	4.594e-04
4.275	2.775	1.527e-02	4.549e-04
4.275	2.800	1.520e-02	4.506e-04
4.275	2.825	1.513e-02	4.465e-04
4.275	2.850	1.507e-02	4.424e-04
4.275	2.875	1.500e-02	4.386e-04
4.275	2.900	1.494e-02	4.348e-04
4.275	2.925	1.488e-02	4.312e-04
4.275	2.950	1.481e-02	4.277e-04
4.275	2.975	1.475e-02	4.243e-04
4.275	3.000	1.469e-02	4.210e-04
4.275	3.025	1.463e-02	4.179e-04
4.275	3.050	1.457e-02	4.148e-04
4.275	3.075	1.452e-02	4.119e-04
4.275	3.100	1.446e-02	4.090e-04
4.275	3.125	1.440e-02	4.063e-04
4.275	3.150	1.435e-02	4.037e-04
4.275	3.175	1.429e-02	4.011e-04
4.275	3.200	1.424e-02	3.987e-04
4.275	3.225	1.418e-02	3.963e-04
4.275	3.250	1.413e-02	3.940e-04
4.275	3.275	1.408e-02	3.919e-04
4.275	3.300	1.402e-02	3.897e-04
4.275	3.325	1.397e-02	3.877e-04
4.275	3.350	1.392e-02	3.858e-04
4.275	3.375	1.387e-02	3.839e-04
4.275	3.400	1.382e-02	3.821e-04
4.275	3.425	1.377e-02	3.803e-04
4.275	3.450	1.372e-02	3.787e-04
4.275	3.475	1.367e-02	3.771e-04
4.275	3.500	1.363e-02	3.756e-04
4.275	3.525	1.358e-02	3.741e-04
4.275	3.550	1.353e-02	3.727e-04
4.275	3.575	1.349e-02	3.714e-04
4.275	3.600	1.344e-02	3.701e-04
4.275	3.625	1.340e-02	3.688e-04
4.275	3.650	1.335e-02	3.677e-04
4.275	3.675	1.331e-02	3.666e-04
4.275	3.700	1.326e-02	3.655e-04
4.275	3.725	1.322e-02	3.645e-04
4.275	3.750	1.318e-02	3.635e-04
4.275	3.775	1.314e-02	3.626e-04
4.275	3.800	1.310e-02	3.618e-04
4.275	3.825	1.305e-02	3.610e-04
4.275	3.850	1.301e-02	3.602e-04
4.275	3.875	1.297e-02	3.595e-04
4.275	3.900	1.293e-02	3.588e-04
4.275	3.925	1.289e-02	3.582e-04
4.275	3.950	1.285e-02	3.576e-04
4.275	3.975	1.281e-02	3.571e-04
4.275	4.000	1.278e-02	3.565e-04
4.275	4.025	1.274e-02	3.561e-04
4.275	4.050	1.270e-02	3.557e-04
4.275	4.075	1.266e-02	3.553e-04
4.275	4.100	1.263e-02	3.549e-04
4.275	4.125	1.259e-02	3.546e-04
4.275	4.150	1.255e-02	3.543e-04
4.275	4.175	1.252e-02	3.541e-04
4.275	4.200	1.248e-02	3.539e-04
4.275	4.225	1.245e-02	3.537e-04
4.275	4.250	1.241e-02	3.535e-04
4.275	4.275	1.238e-02	3.534e-04
4.300	0.000	3.691e-02	7.056e-03
4.300	0.025	3.741e-02	6.067e-03
4.300	0.050	3.755e-02	5.378e-03
4.300	0.075	3.749e-02	4.882e-03
4.300	0.100	3.728e-02	4.513e-03
4.300	0.125	3.698e-02	4.231e-03
4.300	0.150	3.662e-02	4.008e-03
4.300	0.175	3.622e-02	3.826e-03
4.300	0.200	3.580e-02	3.674e-03
4.300	0.225	3.536e-02	3.543e-03
4.300	0.250	3.491e-02	3.427e-03
4.300	0.275	3.445e-02	3.323e-03
4.300	0.300	3.400e-02	3.227e-03
4.300	0.325	3.355e-02	3.138e-03
4.300	0.350	3.310e-02	3.053e-03
4.300	0.375	3.266e-02	2.973e-03
4.300	0.400	3.223e-02	2.897e-03
4.300	0.425	3.181e-02	2.823e-03
4.300	0.450	3.139e-02	2.752e-03
4.300	0.475	3.098e-02	2.683e-03
4.300	0.500	3.058e-02	2.617e-03
4.300	0.525	3.020e-02	2.552e-03
4.300	0.550	2.982e-02	2.489e-03
4.300	0.575	2.944e-02	2.428e-03
4.300	0.600	2.908e-02	2.368e-03
4.300	0.625	2.873e-02	2.310e-03
4.300	0.650	2.839e-02	2.253e-03
4.300	0.675	2.805e-02	2.198e-03
4.300	0.700	2.772e-02	2.145e-03
4.300	0.725	2.740e-02	2.092e-03
4.300	0.750	2.709e-02	2.042e-03
4.300	0.775	2.679e-02	1.992e-03
4.300	0.800	2.649e-02	1.944e-03
4.300	0.825	2.620e-02	1.897e-03
4.300	0.850	2.592e-02	1.851e-03
4.300	0.875	2.564e-02	1.807e-03
4.300	0.900	2.537e-02	1.764e-03
4.300	0.925	2.511e-02	1.721e-03
4.300	0.950	2.486e-02	1.680e-03
4.300	0.975	2.461e-02	1.641e-03
4.300	1.000	2.436e-02	1.602e-03
4.300	1.025	2.412e-02	1.564e-03
4.300	1.050	2.389e-02	1.527e-03
4.300	1.075	2.366e-02	1.492e-03
4.300	1.100	2.344e-02	1.457e-03
4.300	1.125	2.322e-02	1.423e-03
4.300	1.150	2.301e-02	1.391e-03
4.300	1.175	2.280e-02	1.359e-03
4.300	1.200	2.260e-02	1.328e-03
4.300	1.225	2.240e-02	1.298e-03
4.300	1.250	2.221e-02	1.268e-03
4.300	1.275	2.202e-02	1.240e-03
4.300	1.300	2.183e-02	1.212e-03
4.300	1.325	2.165e-02	1.185e-03
4.300	1.350	2.147e-02	1.159e-03
4.300	1.375	2.129e-02	1.134e-03
4.300	1.400	2.112e-02	1.109e-03
4.300	1.425	2.095e-02	1.085e-03
4.300	1.450	2.079e-02	1.062e-03
4.300	1.475	2.063e-02	1.040e-03
4.300	1.500	2.047e-02	1.018e-03
4.300	1.525	2.032e-02	9.962e-04
4.300	1.550	2.017e-02	9.755e-04
4.300	1.575	2.002e-02	9.554e-04
4.300	1.600	1.987e-02	9.359e-04
4.300	1.625	1.973e-02	9.169e-04
4.300	1.650	1.959e-02	8.985e-04
4.300	1.675	1.945e-02	8.807e-04
4.300	1.700	1.931e-02	8.633e-04
4.300	1.725	1.918e-02	8.465e-04
4.300	1.750	1.905e-02	8.301e-04
4.300	1.775	1.892e-02	8.142e-04
4.300	1.800	1.880e-02	7.988e-04
4.300	1.825	1.868e-02	7.839e-04
4.300	1.850	1.855e-02	7.694e-04
4.300	1.875	1.844e-02	7.553e-04
4.300	1.900	1.832e-02	7.416e-04
4.300	1.925	1.820e-02	7.284e-04
4.300	1.950	1.809e-02	7.155e-04
4.300	1.975	1.798e-02	7.030e-04
4.300	2.000	1.787e-02	6.909e-04
4.300	2.025	1.776e-02	6.792e-04
4.300	2.050	1.766e-02	6.678e-04
4.300	2.075	1.756e-02	6.568e-04
4.300	2.100	1.745e-02	6.461e-04
4.300	2.125	1.735e-02	6.357e-04
4.300	2.150	1.725e-02	6.256e-04
4.300	2.175	1.716e-02	6.159e-04
4.300	2.200	1.706e-02	6.064e-04
4.300	2.225	1.697e-02	5.972e-04
4.300	2.250	1.688e-02	5.884e-04
4.300	2.275	1.678e-02	5.798e-04
4.300	2.300	1.670e-02	5.714e-04
4.300	2.325	1.661e-02	5.633e-04
4.300	2.350	1.652e-02	5.555e-04
4.300	2.375	1.643e-02	5.479e-04
4.300	2.400	1.635e-02	5.406e-04
4.300	2.425	1.627e-02	5.335e-04
4.300	2.450	1.619e-02	5.266e-04
4.300	2.475	1.611e-02	5.199e-04
4.300	2.500	1.603e-02	5.134e-04
4.300	2.525	1.595e-02	5.072e-04
4.300	2.550	1.587e-02	5.011e-04
4.300	2.575	1.579e-02	4.953e-04
4.300	2.600	1.572e-02	4.896e-04
4.300	2.625	1.565e-02	4.841e-04
4.300	2.650	1.557e-02	4.788e-04
4.300	2.675	1.550e-02	4.737e-04
4.300	2.700	1.543e-02	4.687e-04
4.300	2.725	1.536e-02	4.639e-04
4.300	2.750	1.529e-02	4.592e-04
4.300	2.775	1.522e-02	4.548e-04
4.300	2.800	1.516e-02	4.504e-04
4.300	2.825	1.509e-02	4.462e-04
4.300	2.850	1.503e-02	4.422e-04
4.300	2.875	1.496e-02	4.382e-04
4.300	2.900	1.490e-02	4.344e-04
4.300	2.925	1.484e-02	4.308e-04
4.300	2.950	1.477e-02	4.272e-04
4.300	2.975	1.471e-02	4.238e-04
4.300	3.000	1.465e-02	4.205e-04
4.300	3.025	1.459e-02	4.173e-04
4.300	3.050	1.453e-02	4.143e-04
4.300	3.075	1.448e-02	4.113e-04
4.300	3.100	1.442e-02	4.085e-04
4.300	3.125	1.436e-02	4.057e-04
4.300	3.150	1.431e-02	4.030e-04
4.300	3.175	1.425e-02	4.005e-04
4.300	3.200	1.420e-02	3.980e-04
4.300	3.225	1.414e-02	3.956e-04
4.300	3.250	1.409e-02	3.933e-04
4.300	3.275	1.404e-02	3.911e-04
4.300	3.300	1.398e-02	3.890e-04
4.300	3.325	1.393e-02	3.870e-04
4.300	3.350	1.388e-02	3.850e-04
4.300	3.375	1.383e-02	3.832e-04
4.300	3.400	1.378e-02	3.814e-04
4.300	3.425	1.373e-02	3.796e-04
4.300	3.450	1.368e-02	3.780e-04
4.300	3.475	1.364e-02	3.764e-04
4.300	3.500	1.359e-02	3.748e-04
4.300	3.525	1.354e-02	3.734e-04
4.300	3.550	1.350e-02	3.720e-04
4.300	3.575	1.345e-02	3.706e-04
4.300	3.600	1.340e-02	3.694e-04
4.300	3.625	1.336e-02	3.682e-04
4.300	3.650	1.332e-02	3.670e-04
4.300	3.675	1.327e-02	3.659e-04
4.300	3.700	1.323e-02	3.649e-04
4.300	3.725	1.319e-02	3.639e-04
4.300	3.750	1.314e-02	3.629e-04
4.300	3.775	1.310e-02	3.620e-04
4.300	3.800	1.306e-02	3.612e-04
4.300	3.825	1.302e-02	3.604e-04
4.300	3.850	1.298e-02	3.597e-04
4.300	3.875	1.294e-02	3.590e-04
4.300	3.900	1.290e-02	3.583e-04
4.300	3.925	1.286e-02	3.577e-04
4.300	3.950	1.282e-02	3.571e-04
4.300	3.975	1.278e-02	3.566e-04
4.300	4.000	1.274e-02	3.561e-04
4.300	4.025	1.270e-02	3.557e-04
4.300	4.050	1.266e-02	3.553e-04
4.300	4.075	1.263e-02	3.549e-04
4.300	4.100	1.259e-02	3.546e-04
4.300	4.125	1.255e-02	3.543e-04
4.300	4.150	1.252e-02	3.541e-04
4.300	4.175	1.248e-02	3.539e-04
4.300	4.200	1.245e-02	3.537e-04
4.300	4.225	1.241e-02	3.535e-04
4.300	4.250	1.238e-02	3.534e-04
4.300	4.275	1.234e-02	3.533e-04
4.300	4.300	1.231e-02	3.533e-04
4.325	0.000	3.672e-02	7.063e-03
4.325	0.025	3.723e-02	6.071e-03
4.325	0.050	3.739e-02	5.381e-03
4.325	0.075	3.733e-02	4.884e-03
4.325	0.100	3.713e-02	4.514e-03
4.325	0.125	3.683e-02	4.231e-03
4.325	0.150	3.648e-02	4.008e-03
4.325	0.175	3.609e-02	3.827e-03
4.325	0.200	3.567e-02	3.675e-03
4.325	0.225	3.523e-02	3.544e-03
4.325	0.250	3.478e-02	3.428e-03
4.325	0.275	3.433e-02	3.324e-03
4.325	0.300	3.388e-02	3.228e-03
4.325	0.325	3.344e-02	3.139e-03
4.325	0.350	3.299e-02	3.055e-03
4.325	0.375	3.256e-02	2.975e-03
4.325	0.400	3.213e-02	2.899e-03
4.325	0.425	3.170e-02	2.826e-03
4.325	0.450	3.129e-02	2.755e-03
4.325	0.475	3.088e-02	2.686e-03
4.325	0.500	3.049e-02	2.620e-03
4.325	0.525	3.010e-02	2.555e-03
4.325	0.550	2.972e-02	2.492e-03
4.325	0.575	2.935e-02	2.431e-03
4.325	0.600	2.899e-02	2.372e-03
4.325	0.625	2.864e-02	2.314e-03
4.325	0.650	2.830e-02	2.257e-03
4.325	0.675	2.797e-02	2.202e-03
4.325	0.700	2.764e-02	2.149e-03
4.325	0.725	2.732e-02	2.097e-03
4.325	0.750	2.701e-02	2.046e-03
4.325	0.775	2.671e-02	1.996e-03
4.325	0.800	2.641e-02	1.948e-03
4.325	0.825	2.612e-02	1.901e-03
4.325	0.850	2.584e-02	1.856e-03
4.325	0.875	2.557e-02	1.811e-03
4.325	0.900	2.530e-02	1.768e-03
4.325	0.925	2.504e-02	1.726e-03
4.325	0.950	2.479e-02	1.685e-03
4.325	0.975	2.454e-02	1.645e-03
4.325	1.000	2.429e-02	1.606e-03
4.325	1.025	2.406e-02	1.569e-03
4.325	1.050	2.382e-02	1.532e-03
4.325	1.075	2.360e-02	1.496e-03
4.325	1.100	2.337e-02	1.461e-03
4.325	1.125	2.316e-02	1.428e-03
4.325	1.150	2.295e-02	1.395e-03
4.325	1.175	2.274e-02	1.363e-03
4.325	1.200	2.254e-02	1.332e-03
4.325	1.225	2.234e-02	1.302e-03
4.325	1.250	2.214e-02	1.273e-03
4.325	1.275	2.195e-02	1.244e-03
4.325	1.300	2.177e-02	1.216e-03
4.325	1.325	2.159e-02	1.189e-03
4.325	1.350	2.141e-02	1.163e-03
4.325	1.375	2.123e-02	1.138e-03
4.325	1.400	2.106e-02	1.113e-03
4.325	1.425	2.090e-02	1.089e-03
4.325	1.450	2.073e-02	1.066e-03
4.325	1.475	2.057e-02	1.043e-03
4.325	1.500	2.041e-02	1.021e-03
4.325	1.525	2.026e-02	9.997e-04
4.325	1.550	2.011e-02	9.789e-04
4.325	1.575	1.996e-02	9.588e-04
4.325	1.600	1.982e-02	9.392e-04
4.325	1.625	1.967e-02	9.201e-04
4.325	1.650	1.953e-02	9.016e-04
4.325	1.675	1.940e-02	8.837e-04
4.325	1.700	1.926e-02	8.663e-04
4.325	1.725	1.913e-02	8.493e-04
4.325	1.750	1.900e-02	8.329e-04
4.325	1.775	1.887e-02	8.169e-04
4.325	1.800	1.875e-02	8.015e-04
4.325	1.825	1.862e-02	7.864e-04
4.325	1.850	1.850e-02	7.718e-04
4.325	1.875	1.838e-02	7.577e-04
4.325	1.900	1.827e-02	7.439e-04
4.325	1.925	1.815e-02	7.306e-04
4.325	1.950	1.804e-02	7.176e-04
4.325	1.975	1.793e-02	7.051e-04
4.325	2.000	1.782e-02	6.929e-04
4.325	2.025	1.772e-02	6.811e-04
4.325	2.050	1.761e-02	6.696e-04
4.325	2.075	1.751e-02	6.585e-04
4.325	2.100	1.741e-02	6.477e-04
4.325	2.125	1.731e-02	6.372e-04
4.325	2.150	1.721e-02	6.271e-04
4.325	2.175	1.711e-02	6.173e-04
4.325	2.200	1.702e-02	6.077e-04
4.325	2.225	1.692e-02	5.985e-04
4.325	2.250	1.683e-02	5.895e-04
4.325	2.275	1.674e-02	5.809e-04
4.325	2.300	1.665e-02	5.724e-04
4.325	2.325	1.656e-02	5.643e-04
4.325	2.350	1.647e-02	5.564e-04
4.325	2.375	1.639e-02	5.487e-04
4.325	2.400	1.631e-02	5.413e-04
4.325	2.425	1.622e-02	5.341e-04
4.325	2.450	1.614e-02	5.272e-04
4.325	2.475	1.606e-02	5.204e-04
4.325	2.500	1.598e-02	5.139e-04
4.325	2.525	1.590e-02	5.076e-04
4.325	2.550	1.583e-02	5.015e-04
4.325	2.575	1.575e-02	4.956e-04
4.325	2.600	1.568e-02	4.898e-04
4.325	2.625	1.560e-02	4.843e-04
4.325	2.650	1.553e-02	4.789e-04
4.325	2.675	1.546e-02	4.737e-04
4.325	2.700	1.539e-02	4.687e-04
4.325	2.725	1.532e-02	4.639e-04
4.325	2.750	1.525e-02	4.592e-04
4.325	2.775	1.518e-02	4.546e-04
4.325	2.800	1.512e-02	4.502e-04
4.325	2.825	1.505e-02	4.460e-04
4.325	2.850	1.498e-02	4.419e-04
4.325	2.875	1.492e-02	4.379e-04
4.325	2.900	1.486e-02	4.341e-04
4.325	2.925	1.479e-02	4.304e-04
4.325	2.950	1.473e-02	4.268e-04
4.325	2.975	1.467e-02	4.234e-04
4.325	3.000	1.461e-02	4.201e-04
4.325	3.025	1.455e-02	4.168e-04
4.325	3.050	1.449e-02	4.138e-04
4.325	3.075	1.444e-02	4.108e-04
4.325	3.100	1.438e-02	4.079e-04
4.325	3.125	1.432e-02	4.051e-04
4.325	3.150	1.427e-02	4.024e-04
4.325	3.175	1.421e-02	3.999e-04
4.325	3.200	1.416e-02	3.974e-04
4.325	3.225	1.410e-02	3.950e-04
4.325	3.250	1.405e-02	3.927e-04
4.325	3.275	1.400e-02	3.905e-04
4.325	3.300	1.395e-02	3.883e-04
4.325	3.325	1.389e-02	3.863e-04
4.325	3.350	1.384e-02	3.843e-04
4.325	3.375	1.379e-02	3.825e-04
4.325	3.400	1.374e-02	3.806e-04
4.325	3.425	1.370e-02	3.789e-04
4.325	3.450	1.365e-02	3.772e-04
4.325	3.475	1.360e-02	3.757e-04
4.325	3.500	1.355e-02	3.741e-04
4.325	3.525	1.350e-02	3.727e-04
4.325	3.550	1.346e-02	3.713e-04
4.325	3.575	1.341e-02	3.700e-04
4.325	3.600	1.337e-02	3.687e-04
4.325	3.625	1.332e-02	3.675e-04
4.325	3.650	1.328e-02	3.664e-04
4.325	3.675	1.323e-02	3.653e-04
4.325	3.700	1.319e-02	3.642e-04
4.325	3.725	1.315e-02	3.633e-04
4.325	3.750	1.311e-02	3.623e-04
4.325	3.775	1.306e-02	3.615e-04
4.325	3.800	1.302e-02	3.606e-04
4.325	3.825	1.298e-02	3.599e-04
4.325	3.850	1.294e-02	3.591e-04
4.325	3.875	1.290e-02	3.585e-04
4.325	3.900	1.286e-02	3.578e-04
4.325	3.925	1.282e-02	3.573e-04
4.325	3.950	1.278e-02	3.567e-04
4.325	3.975	1.274e-02	3.562e-04
4.325	4.000	1.271e-02	3.558e-04
4.325	4.025	1.267e-02	3.554e-04
4.325	4.050	1.263e-02	3.550e-04
4.325	4.075	1.259e-02	3.546e-04
4.325	4.100	1.256e-02	3.543e-04
4.325	4.125	1.252e-02	3.541e-04
4.325	4.150	1.248e-02	3.539e-04
4.325	4.175	1.245e-02	3.537e-04
4.325	4.200	1.241e-02	3.535e-04
4.325	4.225	1.238e-02	3.534e-04
4.325	4.250	1.234e-02	3.533e-04
4.325	4.275	1.231e-02	3.533e-04
4.325	4.300	1.227e-02	3.533e-04
4.325	4.325	1.224e-02	3.533e-04
4.350	0.000	3.654e-02	7.070e-03
4.350	0.025	3.706e-02	6.075e-03
4.350	0.050	3.722e-02	5.384e-03
4.350	0.075	3.717e-02	4.885e-03
4.350	0.100	3.697e-02	4.515e-03
4.350	0.125	3.669e-02	4.232e-03
4.350	0.150	3.634e-02	4.008e-03
4.350	0.175	3.595e-02	3.827e-03
4.350	0.200	3.553e-02	3.675e-03
4.350	0.225	3.510e-02	3.544e-03
4.350	0.250	3.466e-02	3.429e-03
4.350	0.275	3.421e-02	3.325e-03
4.350	0.300	3.377e-02	3.229e-03
4.350	0.325	3.332e-02	3.141e-03
4.350	0.350	3.288e-02	3.057e-03
4.350	0.375	3.245e-02	2.977e-03
4.350	0.400	3.202e-02	2.901e-03
4.350	0.425	3.160e-02	2.828e-03
4.350	0.450	3.119e-02	2.757e-03
4.350	0.475	3.079e-02	2.689e-03
4.350	0.500	3.039e-02	2.623e-03
4.350	0.525	3.001e-02	2.558e-03
4.350	0.550	2.963e-02	2.496e-03
4.350	0.575	2.926e-02	2.435e-03
4.350	0.600	2.891e-02	2.375e-03
4.350	0.625	2.856e-02	2.317e-03
4.350	0.650	2.821e-02	2.261e-03
4.350	0.675	2.788e-02	2.206e-03
4.350	0.700	2.756e-02	2.153e-03
4.350	0.725	2.724e-02	2.101e-03
4.350	0.750	2.693e-02	2.050e-03
4.350	0.775	2.663e-02	2.001e-03
4.350	0.800	2.634e-02	1.952e-03
4.350	0.825	2.605e-02	1.906e-03
4.350	0.850	2.577e-02	1.860e-03
4.350	0.875	2.550e-02	1.816e-03
4.350	0.900	2.523e-02	1.772e-03
4.350	0.925	2.497e-02	1.730e-03
4.350	0.950	2.471e-02	1.689e-03
4.350	0.975	2.447e-02	1.649e-03
4.350	1.000	2.422e-02	1.611e-03
4.350	1.025	2.399e-02	1.573e-03
4.350	1.050	2.376e-02	1.536e-03
4.350	1.075	2.353e-02	1.501e-03
4.350	1.100	2.331e-02	1.466e-03
4.350	1.125	2.309e-02	1.432e-03
4.350	1.150	2.288e-02	1.399e-03
4.350	1.175	2.267e-02	1.367e-03
4.350	1.200	2.247e-02	1.336e-03
4.350	1.225	2.228e-02	1.306e-03
4.350	1.250	2.208e-02	1.277e-03
4.350	1.275	2.189e-02	1.248e-03
4.350	1.300	2.171e-02	1.220e-03
4.350	1.325	2.153e-02	1.193e-03
4.350	1.350	2.135e-02	1.167e-03
4.350	1.375	2.118e-02	1.142e-03
4.350	1.400	2.101e-02	1.117e-03
4.350	1.425	2.084e-02	1.093e-03
4.350	1.450	2.068e-02	1.069e-03
4.350	1.475	2.052e-02	1.047e-03
4.350	1.500	2.036e-02	1.025e-03
4.350	1.525	2.020e-02	1.003e-03
4.350	1.550	2.005e-02	9.823e-04
4.350	1.575	1.991e-02	9.621e-04
4.350	1.600	1.976e-02	9.424e-04
4.350	1.625	1.962e-02	9.233e-04
4.350	1.650	1.948e-02	9.047e-04
4.350	1.675	1.934e-02	8.867e-04
4.350	1.700	1.921e-02	8.692e-04
4.350	1.725	1.908e-02	8.522e-04
4.350	1.750	1.895e-02	8.357e-04
4.350	1.775	1.882e-02	8.197e-04
4.350	1.800	1.870e-02	8.041e-04
4.350	1.825	1.857e-02	7.890e-04
4.350	1.850	1.845e-02	7.743e-04
4.350	1.875	1.833e-02	7.601e-04
4.350	1.900	1.822e-02	7.462e-04
4.350	1.925	1.810e-02	7.328e-04
4.350	1.950	1.799e-02	7.198e-04
4.350	1.975	1.788e-02	7.071e-04
4.350	2.000	1.777e-02	6.949e-04
4.350	2.025	1.767e-02	6.830e-04
4.350	2.050	1.756e-02	6.714e-04
4.350	2.075	1.746e-02	6.602e-04
4.350	2.100	1.736e-02	6.494e-04
4.350	2.125	1.726e-02	6.388e-04
4.350	2.150	1.716e-02	6.286e-04
4.350	2.175	1.706e-02	6.187e-04
4.350	2.200	1.697e-02	6.091e-04
4.350	2.225	1.688e-02	5.998e-04
4.350	2.250	1.678e-02	5.907e-04
4.350	2.275	1.669e-02	5.820e-04
4.350	2.300	1.660e-02	5.735e-04
4.350	2.325	1.652e-02	5.653e-04
4.350	2.350	1.643e-02	5.573e-04
4.350	2.375	1.634e-02	5.496e-04
4.350	2.400	1.626e-02	5.421e-04
4.350	2.425	1.618e-02	5.348e-04
4.350	2.450	1.610e-02	5.278e-04
4.350	2.475	1.602e-02	5.210e-04
4.350	2.500	1.594e-02	5.144e-04
4.350	2.525	1.586e-02	5.080e-04
4.350	2.550	1.578e-02	5.019e-04
4.350	2.575	1.571e-02	4.959e-04
4.350	2.600	1.563e-02	4.901e-04
4.350	2.625	1.556e-02	4.845e-04
4.350	2.650	1.549e-02	4.791e-04
4.350	2.675	1.542e-02	4.738e-04
4.350	2.700	1.535e-02	4.688e-04
4.350	2.725	1.528e-02	4.638e-04
4.350	2.750	1.521e-02	4.591e-04
4.350	2.775	1.514e-02	4.545e-04
4.350	2.800	1.507e-02	4.501e-04
4.350	2.825	1.501e-02	4.458e-04
4.350	2.850	1.494e-02	4.417e-04
4.350	2.875	1.488e-02	4.377e-04
4.350	2.900	1.482e-02	4.338e-04
4.350	2.925	1.475e-02	4.301e-04
4.350	2.950	1.469e-02	4.265e-04
4.350	2.975	1.463e-02	4.230e-04
4.350	3.000	1.457e-02	4.196e-04
4.350	3.025	1.451e-02	4.164e-04
4.350	3.050	1.445e-02	4.133e-04
4.350	3.075	1.440e-02	4.102e-04
4.350	3.100	1.434e-02	4.073e-04
4.350	3.125	1.428e-02	4.045e-04
4.350	3.150	1.423e-02	4.018e-04
4.350	3.175	1.417e-02	3.992e-04
4.350	3.200	1.412e-02	3.968e-04
4.350	3.225	1.406e-02	3.943e-04
4.350	3.250	1.401e-02	3.920e-04
4.350	3.275	1.396e-02	3.898e-04
4.350	3.300	1.391e-02	3.877e-04
4.350	3.325	1.386e-02	3.856e-04
4.350	3.350	1.381e-02	3.837e-04
4.350	3.375	1.376e-02	3.818e-04
4.350	3.400	1.371e-02	3.800e-04
4.350	3.425	1.366e-02	3.782e-04
4.350	3.450	1.361e-02	3.766e-04
4.350	3.475	1.356e-02	3.750e-04
4.350	3.500	1.351e-02	3.735e-04
4.350	3.525	1.347e-02	3.720e-04
4.350	3.550	1.342e-02	3.706e-04
4.350	3.575	1.338e-02	3.693e-04
4.350	3.600	1.333e-02	3.681e-04
4.350	3.625	1.329e-02	3.669e-04
4.350	3.650	1.324e-02	3.657e-04
4.350	3.675	1.320e-02	3.647e-04
4.350	3.700	1.316e-02	3.636e-04
4.350	3.725	1.311e-02	3.627e-04
4.350	3.750	1.307e-02	3.618e-04
4.350	3.775	1.303e-02	3.609e-04
4.350	3.800	1.299e-02	3.601e-04
4.350	3.825	1.295e-02	3.594e-04
4.350	3.850	1.291e-02	3.587e-04
4.350	3.875	1.287e-02	3.580e-04
4.350	3.900	1.283e-02	3.574e-04
4.350	3.925	1.279e-02	3.568e-04
4.350	3.950	1.275e-02	3.563e-04
4.350	3.975	1.271e-02	3.558e-04
4.350	4.000	1.267e-02	3.554e-04
4.350	4.025	1.263e-02	3.550e-04
4.350	4.050	1.260e-02	3.547e-04
4.350	4.075	1.256e-02	3.544e-04
4.350	4.100	1.252e-02	3.541e-04
4.350	4.125	1.249e-02	3.539e-04
4.350	4.150	1.245e-02	3.537e-04
4.350	4.175	1.241e-02	3.535e-04
4.350	4.200	1.238e-02	3.534e-04
4.350	4.225	1.234e-02	3.533e-04
4.350	4.250	1.231e-02	3.533e-04
4.350	4.275	1.227e-02	3.533e-04
4.350	4.300	1.224e-02	3.533e-04
4.350	4.325	1.221e-02	3.533e-04
4.350	4.350	1.217e-02	3.534e-04
4.375	0.000	3.636e-02	7.076e-03
4.375	0.025	3.688e-02	6.080e-03
4.375	0.050	3.706e-02	5.386e-03
4.375	0.075	3.701e-02	4.887e-03
4.375	0.100	3.682e-02	4.516e-03
4.375	0.125	3.654e-02	4.232e-03
4.375	0.150	3.620e-02	4.009e-03
4.375	0.175	3.582e-02	3.827e-03
4.375	0.200	3.540e-02	3.675e-03
4.375	0.225	3.498e-02	3.545e-03
4.375	0.250	3.454e-02	3.430e-03
4.375	0.275	3.410e-02	3.326e-03
4.375	0.300	3.365e-02	3.231e-03
4.375	0.325	3.321e-02	3.142e-03
4.375	0.350	3.277e-02	3.058e-03
4.375	0.375	3.234e-02	2.979e-03
4.375	0.400	3.192e-02	2.903e-03
4.375	0.425	3.150e-02	2.830e-03
4.375	0.450	3.109e-02	2.760e-03
4.375	0.475	3.069e-02	2.692e-03
4.375	0.500	3.030e-02	2.626e-03
4.375	0.525	2.991e-02	2.561e-03
4.375	0.550	2.954e-02	2.499e-03
4.375	0.575	2.918e-02	2.438e-03
4.375	0.600	2.882e-02	2.379e-03
4.375	0.625	2.847e-02	2.321e-03
4.375	0.650	2.813e-02	2.265e-03
4.375	0.675	2.780e-02	2.210e-03
4.375	0.700	2.748e-02	2.157e-03
4.375	0.725	2.716e-02	2.105e-03
4.375	0.750	2.685e-02	2.054e-03
4.375	0.775	2.655e-02	2.005e-03
4.375	0.800	2.626e-02	1.957e-03
4.375	0.825	2.597e-02	1.910e-03
4.375	0.850	2.569e-02	1.864e-03
4.375	0.875	2.542e-02	1.820e-03
4.375	0.900	2.516e-02	1.777e-03
4.375	0.925	2.490e-02	1.735e-03
4.375	0.950	2.464e-02	1.694e-03
4.375	0.975	2.440e-02	1.654e-03
4.375	1.000	2.416e-02	1.615e-03
4.375	1.025	2.392e-02	1.577e-03
4.375	1.050	2.369e-02	1.541e-03
4.375	1.075	2.346e-02	1.505e-03
4.375	1.100	2.324e-02	1.470e-03
4.375	1.125	2.303e-02	1.436e-03
4.375	1.150	2.282e-02	1.403e-03
4.375	1.175	2.261e-02	1.371e-03
4.375	1.200	2.241e-02	1.340e-03
4.375	1.225	2.221e-02	1.310e-03
4.375	1.250	2.202e-02	1.281e-03
4.375	1.275	2.183e-02	1.252e-03
4.375	1.300	2.165e-02	1.224e-03
4.375	1.325	2.147e-02	1.197e-03
4.375	1.350	2.129e-02	1.171e-03
4.375	1.375	2.112e-02	1.145e-03
4.375	1.400	2.095e-02	1.121e-03
4.375	1.425	2.078e-02	1.097e-03
4.375	1.450	2.062e-02	1.073e-03
4.375	1.475	2.046e-02	1.050e-03
4.375	1.500	2.030e-02	1.028e-03
4.375	1.525	2.015e-02	1.007e-03
4.375	1.550	2.000e-02	9.857e-04
4.375	1.575	1.985e-02	9.654e-04
4.375	1.600	1.971e-02	9.457e-04
4.375	1.625	1.957e-02	9.265e-04
4.375	1.650	1.943e-02	9.078e-04
4.375	1.675	1.929e-02	8.897e-04
4.375	1.700	1.916e-02	8.722e-04
4.375	1.725	1.902e-02	8.551e-04
4.375	1.750	1.890e-02	8.385e-04
4.375	1.775	1.877e-02	8.224e-04
4.375	1.800	1.864e-02	8.067e-04
4.375	1.825	1.852e-02	7.915e-04
4.375	1.850	1.840e-02	7.768e-04
4.375	1.875	1.828e-02	7.625e-04
4.375	1.900	1.817e-02	7.486e-04
4.375	1.925	1.805e-02	7.351e-04
4.375	1.950	1.794e-02	7.219e-04
4.375	1.975	1.783e-02	7.092e-04
4.375	2.000	1.772e-02	6.969e-04
4.375	2.025	1.762e-02	6.849e-04
4.375	2.050	1.751e-02	6.733e-04
4.375	2.075	1.741e-02	6.620e-04
4.375	2.100	1.731e-02	6.511e-04
4.375	2.125	1.721e-02	6.404e-04
4.375	2.150	1.711e-02	6.301e-04
4.375	2.175	1.702e-02	6.202e-04
4.375	2.200	1.692e-02	6.105e-04
4.375	2.225	1.683e-02	6.011e-04
4.375	2.250	1.674e-02	5.920e-04
4.375	2.275	1.665e-02	5.831e-04
4.375	2.300	1.656e-02	5.746e-04
4.375	2.325	1.647e-02	5.663e-04
4.375	2.350	1.638e-02	5.582e-04
4.375	2.375	1.630e-02	5.504e-04
4.375	2.400	1.622e-02	5.429e-04
4.375	2.425	1.613e-02	5.355e-04
4.375	2.450	1.605e-02	5.285e-04
4.375	2.475	1.597e-02	5.216e-04
4.375	2.500	1.589e-02	5.149e-04
4.375	2.525	1.582e-02	5.085e-04
4.375	2.550	1.574e-02	5.023e-04
4.375	2.575	1.566e-02	4.962e-04
4.375	2.600	1.559e-02	4.904e-04
4.375	2.625	1.552e-02	4.847e-04
4.375	2.650	1.545e-02	4.792e-04
4.375	2.675	1.537e-02	4.739e-04
4.375	2.700	1.530e-02	4.688e-04
4.375	2.725	1.523e-02	4.639e-04
4.375	2.750	1.517e-02	4.591e-04
4.375	2.775	1.510e-02	4.544e-04
4.375	2.800	1.503e-02	4.500e-04
4.375	2.825	1.497e-02	4.456e-04
4.375	2.850	1.490e-02	4.414e-04
4.375	2.875	1.484e-02	4.374e-04
4.375	2.900	1.478e-02	4.335e-04
4.375	2.925	1.471e-02	4.297e-04
4.375	2.950	1.465e-02	4.261e-04
4.375	2.975	1.459e-02	4.226e-04
4.375	3.000	1.453e-02	4.192e-04
4.375	3.025	1.447e-02	4.159e-04
4.375	3.050	1.441e-02	4.128e-04
4.375	3.075	1.436e-02	4.097e-04
4.375	3.100	1.430e-02	4.068e-04
4.375	3.125	1.424e-02	4.040e-04
4.375	3.150	1.419e-02	4.013e-04
4.375	3.175	1.413e-02	3.987e-04
4.375	3.200	1.408e-02	3.962e-04
4.375	3.225	1.403e-02	3.937e-04
4.375	3.250	1.397e-02	3.914e-04
4.375	3.275	1.392e-02	3.892e-04
4.375	3.300	1.387e-02	3.870e-04
4.375	3.325	1.382e-02	3.850e-04
4.375	3.350	1.377e-02	3.830e-04
4.375	3.375	1.372e-02	3.811e-04
4.375	3.400	1.367e-02	3.793e-04
4.375	3.425	1.362e-02	3.776e-04
4.375	3.450	1.357e-02	3.759e-04
4.375	3.475	1.352e-02	3.743e-04
4.375	3.500	1.348e-02	3.728e-04
4.375	3.525	1.343e-02	3.714e-04
4.375	3.550	1.338e-02	3.700e-04
4.375	3.575	1.334e-02	3.687e-04
4.375	3.600	1.329e-02	3.674e-04
4.375	3.625	1.325e-02	3.662e-04
4.375	3.650	1.321e-02	3.651e-04
4.375	3.675	1.316e-02	3.641e-04
4.375	3.700	1.312e-02	3.631e-04
4.375	3.725	1.308e-02	3.621e-04
4.375	3.750	1.303e-02	3.612e-04
4.375	3.775	1.299e-02	3.604e-04
4.375	3.800	1.295e-02	3.596e-04
4.375	3.825	1.291e-02	3.589e-04
4.375	3.850	1.287e-02	3.582e-04
4.375	3.875	1.283e-02	3.576e-04
4.375	3.900	1.279e-02	3.570e-04
4.375	3.925	1.275e-02	3.564e-04
4.375	3.950	1.271e-02	3.559e-04
4.375	3.975	1.267e-02	3.555e-04
4.375	4.000	1.264e-02	3.551e-04
4.375	4.025	1.260e-02	3.547e-04
4.375	4.050	1.256e-02	3.544e-04
4.375	4.075	1.252e-02	3.541e-04
4.375	4.100	1.249e-02	3.539e-04
4.375	4.125	1.245e-02	3.537e-04
4.375	4.150	1.242e-02	3.535e-04
4.375	4.175	1.238e-02	3.534e-04
4.375	4.200	1.234e-02	3.533e-04
4.375	4.225	1.231e-02	3.533e-04
4.375	4.250	1.228e-02	3.533e-04
4.375	4.275	1.224e-02	3.533e-04
4.375	4.300	1.221e-02	3.533e-04
4.375	4.325	1.217e-02	3.534e-04
4.375	4.350	1.214e-02	3.535e-04
4.375	4.375	1.211e-02	3.537e-04
4.400	0.000	3.618e-02	7.082e-03
4.400	0.025	3.671e-02	6.084e-03
4.400	0.050	3.689e-02	5.389e-03
4.400	0.075	3.685e-02	4.888e-03
4.400	0.100	3.667e-02	4.516e-03
4.400	0.125	3.640e-02	4.232e-03
4.400	0.150	3.606e-02	4.009e-03
4.400	0.175	3.568e-02	3.827e-03
4.400	0.200	3.528e-02	3.676e-03
4.400	0.225	3.485e-02	3.545e-03
4.400	0.250	3.442e-02	3.430e-03
4.400	0.275	3.398e-02	3.327e-03
4.400	0.300	3.354e-02	3.232e-03
4.400	0.325	3.310e-02	3.143e-03
4.400	0.350	3.267e-02	3.060e-03
4.400	0.375	3.224e-02	2.981e-03
4.400	0.400	3.181e-02	2.905e-03
4.400	0.425	3.140e-02	2.833e-03
4.400	0.450	3.099e-02	2.762e-03
4.400	0.475	3.059e-02	2.694e-03
4.400	0.500	3.020e-02	2.628e-03
4.400	0.525	2.982e-02	2.564e-03
4.400	0.550	2.945e-02	2.502e-03
4.400	0.575	2.909e-02	2.441e-03
4.400	0.600	2.873e-02	2.382e-03
4.400	0.625	2.838e-02	2.325e-03
4.400	0.650	2.805e-02	2.268e-03
4.400	0.675	2.772e-02	2.214e-03
4.400	0.700	2.739e-02	2.160e-03
4.400	0.725	2.708e-02	2.109e-03
4.400	0.750	2.677e-02	2.058e-03
4.400	0.775	2.648e-02	2.009e-03
4.400	0.800	2.618e-02	1.961e-03
4.400	0.825	2.590e-02	1.914e-03
4.400	0.850	2.562e-02	1.868e-03
4.400	0.875	2.535e-02	1.824e-03
4.400	0.900	2.508e-02	1.781e-03
4.400	0.925	2.483e-02	1.739e-03
4.400	0.950	2.457e-02	1.698e-03
4.400	0.975	2.433e-02	1.658e-03
4.400	1.000	2.409e-02	1.619e-03
4.400	1.025	2.385e-02	1.582e-03
4.400	1.050	2.362e-02	1.545e-03
4.400	1.075	2.340e-02	1.509e-03
4.400	1.100	2.318e-02	1.474e-03
4.400	1.125	2.296e-02	1.440e-03
4.400	1.150	2.275e-02	1.408e-03
4.400	1.175	2.255e-02	1.376e-03
4.400	1.200	2.235e-02	1.344e-03
4.400	1.225	2.215e-02	1.314e-03
4.400	1.250	2.196e-02	1.285e-03
4.400	1.275	2.177e-02	1.256e-03
4.400	1.300	2.159e-02	1.228e-03
4.400	1.325	2.141e-02	1.201e-03
4.400	1.350	2.123e-02	1.175e-03
4.400	1.375	2.106e-02	1.149e-03
4.400	1.400	2.089e-02	1.124e-03
4.400	1.425	2.072e-02	1.100e-03
4.400	1.450	2.056e-02	1.077e-03
4.400	1.475	2.040e-02	1.054e-03
4.400	1.500	2.025e-02	1.032e-03
4.400	1.525	2.009e-02	1.010e-03
4.400	1.550	1.994e-02	9.891e-04
4.400	1.575	1.980e-02	9.687e-04
4.400	1.600	1.965e-02	9.489e-04
4.400	1.625	1.951e-02	9.296e-04
4.400	1.650	1.937e-02	9.109e-04
4.400	1.675	1.924e-02	8.928e-04
4.400	1.700	1.910e-02	8.751e-04
4.400	1.725	1.897e-02	8.579e-04
4.400	1.750	1.884e-02	8.413e-04
4.400	1.775	1.872e-02	8.251e-04
4.400	1.800	1.859e-02	8.094e-04
4.400	1.825	1.847e-02	7.941e-04
4.400	1.850	1.835e-02	7.793e-04
4.400	1.875	1.823e-02	7.649e-04
4.400	1.900	1.812e-02	7.509e-04
4.400	1.925	1.801e-02	7.373e-04
4.400	1.950	1.789e-02	7.241e-04
4.400	1.975	1.778e-02	7.113e-04
4.400	2.000	1.768e-02	6.989e-04
4.400	2.025	1.757e-02	6.868e-04
4.400	2.050	1.747e-02	6.751e-04
4.400	2.075	1.736e-02	6.638e-04
4.400	2.100	1.726e-02	6.528e-04
4.400	2.125	1.716e-02	6.421e-04
4.400	2.150	1.707e-02	6.317e-04
4.400	2.175	1.697e-02	6.216e-04
4.400	2.200	1.688e-02	6.119e-04
4.400	2.225	1.678e-02	6.024e-04
4.400	2.250	1.669e-02	5.932e-04
4.400	2.275	1.660e-02	5.843e-04
4.400	2.300	1.651e-02	5.757e-04
4.400	2.325	1.643e-02	5.673e-04
4.400	2.350	1.634e-02	5.592e-04
4.400	2.375	1.626e-02	5.513e-04
4.400	2.400	1.617e-02	5.437e-04
4.400	2.425	1.609e-02	5.363e-04
4.400	2.450	1.601e-02	5.291e-04
4.400	2.475	1.593e-02	5.222e-04
4.400	2.500	1.585e-02	5.155e-04
4.400	2.525	1.577e-02	5.090e-04
4.400	2.550	1.570e-02	5.027e-04
4.400	2.575	1.562e-02	4.966e-04
4.400	2.600	1.555e-02	4.907e-04
4.400	2.625	1.548e-02	4.850e-04
4.400	2.650	1.540e-02	4.794e-04
4.400	2.675	1.533e-02	4.741e-04
4.400	2.700	1.526e-02	4.689e-04
4.400	2.725	1.519e-02	4.639e-04
4.400	2.750	1.513e-02	4.591e-04
4.400	2.775	1.506e-02	4.544e-04
4.400	2.800	1.499e-02	4.499e-04
4.400	2.825	1.493e-02	4.455e-04
4.400	2.850	1.486e-02	4.413e-04
4.400	2.875	1.480e-02	4.372e-04
4.400	2.900	1.474e-02	4.332e-04
4.400	2.925	1.467e-02	4.294e-04
4.400	2.950	1.461e-02	4.258e-04
4.400	2.975	1.455e-02	4.222e-04
4.400	3.000	1.449e-02	4.188e-04
4.400	3.025	1.443e-02	4.155e-04
4.400	3.050	1.438e-02	4.123e-04
4.400	3.075	1.432e-02	4.093e-04
4.400	3.100	1.426e-02	4.063e-04
4.400	3.125	1.420e-02	4.035e-04
4.400	3.150	1.415e-02	4.007e-04
4.400	3.175	1.409e-02	3.981e-04
4.400	3.200	1.404e-02	3.956e-04
4.400	3.225	1.399e-02	3.932e-04
4.400	3.250	1.393e-02	3.908e-04
4.400	3.275	1.388e-02	3.886e-04
4.400	3.300	1.383e-02	3.864e-04
4.400	3.325	1.378e-02	3.844e-04
4.400	3.350	1.373e-02	3.824e-04
4.400	3.375	1.368e-02	3.805e-04
4.400	3.400	1.363e-02	3.787e-04
4.400	3.425	1.358e-02	3.769e-04
4.400	3.450	1.354e-02	3.753e-04
4.400	3.475	1.349e-02	3.737e-04
4.400	3.500	1.344e-02	3.722e-04
4.400	3.525	1.339e-02	3.707e-04
4.400	3.550	1.335e-02	3.694e-04
4.400	3.575	1.330e-02	3.681e-04
4.400	3.600	1.326e-02	3.668e-04
4.400	3.625	1.321e-02	3.657e-04
4.400	3.650	1.317e-02	3.645e-04
4.400	3.675	1.313e-02	3.635e-04
4.400	3.700	1.308e-02	3.625e-04
4.400	3.725	1.304e-02	3.616e-04
4.400	3.750	1.300e-02	3.607e-04
4.400	3.775	1.296e-02	3.599e-04
4.400	3.800	1.292e-02	3.591e-04
4.400	3.825	1.288e-02	3.584e-04
4.400	3.850	1.284e-02	3.577e-04
4.400	3.875	1.280e-02	3.571e-04
4.400	3.900	1.276e-02	3.566e-04
4.400	3.925	1.272e-02	3.561e-04
4.400	3.950	1.268e-02	3.556e-04
4.400	3.975	1.264e-02	3.552e-04
4.400	4.000	1.260e-02	3.548e-04
4.400	4.025	1.256e-02	3.545e-04
4.400	4.050	1.253e-02	3.542e-04
4.400	4.075	1.249e-02	3.539e-04
4.400	4.100	1.245e-02	3.537e-04
4.400	4.125	1.242e-02	3.535e-04
4.400	4.150	1.238e-02	3.534e-04
4.400	4.175	1.235e-02	3.533e-04
4.400	4.200	1.231e-02	3.533e-04
4.400	4.225	1.228e-02	3.532e-04
4.400	4.250	1.224e-02	3.533e-04
4.400	4.275	1.221e-02	3.533e-04
4.400	4.300	1.217e-02	3.534e-04
4.400	4.325	1.214e-02	3.535e-04
4.400	4.350	1.211e-02	3.537e-04
4.400	4.375	1.207e-02	3.538e-04
4.400	4.400	1.204e-02	3.540e-04
4.425	0.000	3.600e-02	7.089e-03
4.425	0.025	3.654e-02	6.088e-03
4.425	0.050	3.673e-02	5.391e-03
4.425	0.075	3.670e-02	4.889e-03
4.425	0.100	3.653e-02	4.517e-03
4.425	0.125	3.626e-02	4.233e-03
4.425	0.150	3.593e-02	4.009e-03
4.425	0.175	3.555e-02	3.827e-03
4.425	0.200	3.515e-02	3.676e-03
4.425	0.225	3.473e-02	3.545e-03
4.425	0.250	3.430e-02	3.431e-03
4.425	0.275	3.386e-02	3.327e-03
4.425	0.300	3.343e-02	3.233e-03
4.425	0.325	3.299e-02	3.145e-03
4.425	0.350	3.256e-02	3.062e-03
4.425	0.375	3.213e-02	2.983e-03
4.425	0.400	3.171e-02	2.907e-03
4.425	0.425	3.130e-02	2.835e-03
4.425	0.450	3.090e-02	2.765e-03
4.425	0.475	3.050e-02	2.697e-03
4.425	0.500	3.011e-02	2.631e-03
4.425	0.525	2.973e-02	2.567e-03
4.425	0.550	2.936e-02	2.505e-03
4.425	0.575	2.900e-02	2.444e-03
4.425	0.600	2.865e-02	2.385e-03
4.425	0.625	2.830e-02	2.328e-03
4.425	0.650	2.796e-02	2.272e-03
4.425	0.675	2.764e-02	2.217e-03
4.425	0.700	2.731e-02	2.164e-03
4.425	0.725	2.700e-02	2.112e-03
4.425	0.750	2.670e-02	2.062e-03
4.425	0.775	2.640e-02	2.013e-03
4.425	0.800	2.611e-02	1.965e-03
4.425	0.825	2.582e-02	1.918e-03
4.425	0.850	2.555e-02	1.873e-03
4.425	0.875	2.528e-02	1.828e-03
4.425	0.900	2.501e-02	1.785e-03
4.425	0.925	2.476e-02	1.743e-03
4.425	0.950	2.451e-02	1.702e-03
4.425	0.975	2.426e-02	1.662e-03
4.425	1.000	2.402e-02	1.624e-03
4.425	1.025	2.379e-02	1.586e-03
4.425	1.050	2.356e-02	1.549e-03
4.425	1.075	2.333e-02	1.513e-03
4.425	1.100	2.311e-02	1.479e-03
4.425	1.125	2.290e-02	1.445e-03
4.425	1.150	2.269e-02	1.412e-03
4.425	1.175	2.249e-02	1.380e-03
4.425	1.200	2.229e-02	1.349e-03
4.425	1.225	2.209e-02	1.318e-03
4.425	1.250	2.190e-02	1.289e-03
4.425	1.275	2.171e-02	1.260e-03
4.425	1.300	2.153e-02	1.232e-03
4.425	1.325	2.135e-02	1.205e-03
4.425	1.350	2.117e-02	1.179e-03
4.425	1.375	2.100e-02	1.153e-03
4.425	1.400	2.083e-02	1.128e-03
4.425	1.425	2.067e-02	1.104e-03
4.425	1.450	2.051e-02	1.080e-03
4.425	1.475	2.035e-02	1.057e-03
4.425	1.500	2.019e-02	1.035e-03
4.425	1.525	2.004e-02	1.013e-03
4.425	1.550	1.989e-02	9.925e-04
4.425	1.575	1.974e-02	9.720e-04
4.425	1.600	1.960e-02	9.521e-04
4.425	1.625	1.946e-02	9.328e-04
4.425	1.650	1.932e-02	9.140e-04
4.425	1.675	1.919e-02	8.958e-04
4.425	1.700	1.905e-02	8.780e-04
4.425	1.725	1.892e-02	8.608e-04
4.425	1.750	1.879e-02	8.441e-04
4.425	1.775	1.867e-02	8.278e-04
4.425	1.800	1.854e-02	8.120e-04
4.425	1.825	1.842e-02	7.967e-04
4.425	1.850	1.830e-02	7.818e-04
4.425	1.875	1.819e-02	7.673e-04
4.425	1.900	1.807e-02	7.532e-04
4.425	1.925	1.796e-02	7.396e-04
4.425	1.950	1.785e-02	7.263e-04
4.425	1.975	1.774e-02	7.134e-04
4.425	2.000	1.763e-02	7.009e-04
4.425	2.025	1.752e-02	6.888e-04
4.425	2.050	1.742e-02	6.770e-04
4.425	2.075	1.732e-02	6.656e-04
4.425	2.100	1.722e-02	6.545e-04
4.425	2.125	1.712e-02	6.437e-04
4.425	2.150	1.702e-02	6.332e-04
4.425	2.175	1.693e-02	6.231e-04
4.425	2.200	1.683e-02	6.133e-04
4.425	2.225	1.674e-02	6.037e-04
4.425	2.250	1.665e-02	5.945e-04
4.425	2.275	1.656e-02	5.855e-04
4.425	2.300	1.647e-02	5.768e-04
4.425	2.325	1.638e-02	5.683e-04
4.425	2.350	1.630e-02	5.601e-04
4.425	2.375	1.621e-02	5.522e-04
4.425	2.400	1.613e-02	5.445e-04
4.425	2.425	1.605e-02	5.371e-04
4.425	2.450	1.597e-02	5.298e-04
4.425	2.475	1.589e-02	5.228e-04
4.425	2.500	1.581e-02	5.161e-04
4.425	2.525	1.573e-02	5.095e-04
4.425	2.550	1.566e-02	5.031e-04
4.425	2.575	1.558e-02	4.970e-04
4.425	2.600	1.551e-02	4.910e-04
4.425	2.625	1.543e-02	4.852e-04
4.425	2.650	1.536e-02	4.797e-04
4.425	2.675	1.529e-02	4.743e-04
4.425	2.700	1.522e-02	4.690e-04
4.425	2.725	1.515e-02	4.640e-04
4.425	2.750	1.508e-02	4.591e-04
4.425	2.775	1.502e-02	4.544e-04
4.425	2.800	1.495e-02	4.498e-04
4.425	2.825	1.489e-02	4.454e-04
4.425	2.850	1.482e-02	4.411e-04
4.425	2.875	1.476e-02	4.370e-04
4.425	2.900	1.470e-02	4.330e-04
4.425	2.925	1.463e-02	4.292e-04
4.425	2.950	1.457e-02	4.255e-04
4.425	2.975	1.451e-02	4.219e-04
4.425	3.000	1.445e-02	4.184e-04
4.425	3.025	1.439e-02	4.151e-04
4.425	3.050	1.434e-02	4.119e-04
4.425	3.075	1.428e-02	4.088e-04
4.425	3.100	1.422e-02	4.058e-04
4.425	3.125	1.417e-02	4.030e-04
4.425	3.150	1.411e-02	4.002e-04
4.425	3.175	1.406e-02	3.976e-04
4.425	3.200	1.400e-02	3.950e-04
4.425	3.225	1.395e-02	3.926e-04
4.425	3.250	1.390e-02	3.902e-04
4.425	3.275	1.385e-02	3.880e-04
4.425	3.300	1.379e-02	3.858e-04
4.425	3.325	1.374e-02	3.838e-04
4.425	3.350	1.369e-02	3.818e-04
4.425	3.375	1.364e-02	3.799e-04
4.425	3.400	1.359e-02	3.780e-04
4.425	3.425	1.355e-02	3.763e-04
4.425	3.450	1.350e-02	3.747e-04
4.425	3.475	1.345e-02	3.731e-04
4.425	3.500	1.340e-02	3.716e-04
4.425	3.525	1.336e-02	3.701e-04
4.425	3.550	1.331e-02	3.688e-04
4.425	3.575	1.327e-02	3.675e-04
4.425	3.600	1.322e-02	3.662e-04
4.425	3.625	1.318e-02	3.651e-04
4.425	3.650	1.313e-02	3.640e-04
4.425	3.675	1.309e-02	3.629e-04
4.425	3.700	1.305e-02	3.620e-04
4.425	3.725	1.301e-02	3.611e-04
4.425	3.750	1.296e-02	3.602e-04
4.425	3.775	1.292e-02	3.594e-04
4.425	3.800	1.288e-02	3.587e-04
4.425	3.825	1.284e-02	3.580e-04
4.425	3.850	1.280e-02	3.573e-04
4.425	3.875	1.276e-02	3.567e-04
4.425	3.900	1.272e-02	3.562e-04
4.425	3.925	1.268e-02	3.557e-04
4.425	3.950	1.264e-02	3.553e-04
4.425	3.975	1.261e-02	3.549e-04
4.425	4.000	1.257e-02	3.545e-04
4.425	4.025	1.253e-02	3.542e-04
4.425	4.050	1.249e-02	3.540e-04
4.425	4.075	1.246e-02	3.537e-04
4.425	4.100	1.242e-02	3.536e-04
4.425	4.125	1.238e-02	3.534e-04
4.425	4.150	1.235e-02	3.533e-04
4.425	4.175	1.231e-02	3.533e-04
4.425	4.200	1.228e-02	3.532e-04
4.425	4.225	1.224e-02	3.532e-04
4.425	4.250	1.221e-02	3.533e-04
4.425	4.275	1.218e-02	3.534e-04
4.425	4.300	1.214e-02	3.535e-04
4.425	4.325	1.211e-02	3.536e-04
4.425	4.350	1.208e-02	3.538e-04
4.425	4.375	1.204e-02	3.540e-04
4.425	4.400	1.201e-02	3.543e-04
4.425	4.425	1.198e-02	3.546e-04
4.450	0.000	3.582e-02	7.095e-03
4.450	0.025	3.638e-02	6.092e-03
4.450	0.050	3.657e-02	5.393e-03
4.450	0.075	3.655e-02	4.891e-03
4.450	0.100	3.638e-02	4.518e-03
4.450	0.125	3.612e-02	4.233e-03
4.450	0.150	3.579e-02	4.009e-03
4.450	0.175	3.542e-02	3.827e-03
4.450	0.200	3.502e-02	3.676e-03
4.450	0.225	3.461e-02	3.546e-03
4.450	0.250	3.418e-02	3.431e-03
4.450	0.275	3.375e-02	3.328e-03
4.450	0.300	3.331e-02	3.234e-03
4.450	0.325	3.288e-02	3.146e-03
4.450	0.350	3.245e-02	3.063e-03
4.450	0.375	3.203e-02	2.984e-03
4.450	0.400	3.161e-02	2.909e-03
4.450	0.425	3.120e-02	2.837e-03
4.450	0.450	3.080e-02	2.767e-03
4.450	0.475	3.040e-02	2.699e-03
4.450	0.500	3.002e-02	2.634e-03
4.450	0.525	2.964e-02	2.570e-03
4.450	0.550	2.927e-02	2.508e-03
4.450	0.575	2.891e-02	2.448e-03
4.450	0.600	2.856e-02	2.389e-03
4.450	0.625	2.822e-02	2.331e-03
4.450	0.650	2.788e-02	2.276e-03
4.450	0.675	2.755e-02	2.221e-03
4.450	0.700	2.723e-02	2.168e-03
4.450	0.725	2.692e-02	2.116e-03
4.450	0.750	2.662e-02	2.066e-03
4.450	0.775	2.632e-02	2.017e-03
4.450	0.800	2.603e-02	1.969e-03
4.450	0.825	2.575e-02	1.922e-03
4.450	0.850	2.548e-02	1.877e-03
4.450	0.875	2.521e-02	1.832e-03
4.450	0.900	2.494e-02	1.789e-03
4.450	0.925	2.469e-02	1.747e-03
4.450	0.950	2.444e-02	1.706e-03
4.450	0.975	2.419e-02	1.666e-03
4.450	1.000	2.395e-02	1.628e-03
4.450	1.025	2.372e-02	1.590e-03
4.450	1.050	2.349e-02	1.553e-03
4.450	1.075	2.327e-02	1.517e-03
4.450	1.100	2.305e-02	1.483e-03
4.450	1.125	2.284e-02	1.449e-03
4.450	1.150	2.263e-02	1.416e-03
4.450	1.175	2.243e-02	1.384e-03
4.450	1.200	2.223e-02	1.353e-03
4.450	1.225	2.203e-02	1.322e-03
4.450	1.250	2.184e-02	1.293e-03
4.450	1.275	2.165e-02	1.264e-03
4.450	1.300	2.147e-02	1.236e-03
4.450	1.325	2.129e-02	1.209e-03
4.450	1.350	2.112e-02	1.183e-03
4.450	1.375	2.094e-02	1.157e-03
4.450	1.400	2.078e-02	1.132e-03
4.450	1.425	2.061e-02	1.108e-03
4.450	1.450	2.045e-02	1.084e-03
4.450	1.475	2.029e-02	1.061e-03
4.450	1.500	2.014e-02	1.039e-03
4.450	1.525	1.999e-02	1.017e-03
4.450	1.550	1.984e-02	9.958e-04
4.450	1.575	1.969e-02	9.753e-04
4.450	1.600	1.955e-02	9.553e-04
4.450	1.625	1.941e-02	9.359e-04
4.450	1.650	1.927e-02	9.171e-04
4.450	1.675	1.913e-02	8.988e-04
4.450	1.700	1.900e-02	8.810e-04
4.450	1.725	1.887e-02	8.637e-04
4.450	1.750	1.874e-02	8.469e-04
4.450	1.775	1.862e-02	8.305e-04
4.450	1.800	1.849e-02	8.147e-04
4.450	1.825	1.837e-02	7.992e-04
4.450	1.850	1.825e-02	7.843e-04
4.450	1.875	1.814e-02	7.697e-04
4.450	1.900	1.802e-02	7.556e-04
4.450	1.925	1.791e-02	7.418e-04
4.450	1.950	1.780e-02	7.285e-04
4.450	1.975	1.769e-02	7.155e-04
4.450	2.000	1.758e-02	7.030e-04
4.450	2.025	1.748e-02	6.907e-04
4.450	2.050	1.737e-02	6.789e-04
4.450	2.075	1.727e-02	6.674e-04
4.450	2.100	1.717e-02	6.562e-04
4.450	2.125	1.707e-02	6.454e-04
4.450	2.150	1.698e-02	6.348e-04
4.450	2.175	1.688e-02	6.246e-04
4.450	2.200	1.679e-02	6.147e-04
4.450	2.225	1.669e-02	6.051e-04
4.450	2.250	1.660e-02	5.957e-04
4.450	2.275	1.651e-02	5.867e-04
4.450	2.300	1.642e-02	5.779e-04
4.450	2.325	1.634e-02	5.694e-04
4.450	2.350	1.625e-02	5.611e-04
4.450	2.375	1.617e-02	5.531e-04
4.450	2.400	1.609e-02	5.454e-04
4.450	2.425	1.600e-02	5.379e-04
4.450	2.450	1.592e-02	5.306e-04
4.450	2.475	1.584e-02	5.235e-04
4.450	2.500	1.577e-02	5.167e-04
4.450	2.525	1.569e-02	5.100e-04
4.450	2.550	1.561e-02	5.036e-04
4.450	2.575	1.554e-02	4.974e-04
4.450	2.600	1.546e-02	4.914e-04
4.450	2.625	1.539e-02	4.855e-04
4.450	2.650	1.532e-02	4.799e-04
4.450	2.675	1.525e-02	4.744e-04
4.450	2.700	1.518e-02	4.692e-04
4.450	2.725	1.511e-02	4.641e-04
4.450	2.750	1.504e-02	4.591e-04
4.450	2.775	1.498e-02	4.544e-04
4.450	2.800	1.491e-02	4.497e-04
4.450	2.825	1.485e-02	4.453e-04
4.450	2.850	1.478e-02	4.410e-04
4.450	2.875	1.472e-02	4.368e-04
4.450	2.900	1.466e-02	4.328e-04
4.450	2.925	1.459e-02	4.289e-04
4.450	2.950	1.453e-02	4.252e-04
4.450	2.975	1.447e-02	4.216e-04
4.450	3.000	1.441e-02	4.181e-04
4.450	3.025	1.436e-02	4.147e-04
4.450	3.050	1.430e-02	4.115e-04
4.450	3.075	1.424e-02	4.084e-04
4.450	3.100	1.418e-02	4.054e-04
4.450	3.125	1.413e-02	4.025e-04
4.450	3.150	1.407e-02	3.997e-04
4.450	3.175	1.402e-02	3.971e-04
4.450	3.200	1.397e-02	3.945e-04
4.450	3.225	1.391e-02	3.921e-04
4.450	3.250	1.386e-02	3.897e-04
4.450	3.275	1.381e-02	3.874e-04
4.450	3.300	1.376e-02	3.853e-04
4.450	3.325	1.371e-02	3.832e-04
4.450	3.350	1.366e-02	3.812e-04
4.450	3.375	1.361e-02	3.793e-04
4.450	3.400	1.356e-02	3.775e-04
4.450	3.425	1.351e-02	3.757e-04
4.450	3.450	1.346e-02	3.741e-04
4.450	3.475	1.342e-02	3.725e-04
4.450	3.500	1.337e-02	3.710e-04
4.450	3.525	1.332e-02	3.695e-04
4.450	3.550	1.328e-02	3.682e-04
4.450	3.575	1.323e-02	3.669e-04
4.450	3.600	1.319e-02	3.657e-04
4.450	3.625	1.314e-02	3.645e-04
4.450	3.650	1.310e-02	3.634e-04
4.450	3.675	1.306e-02	3.624e-04
4.450	3.700	1.301e-02	3.615e-04
4.450	3.725	1.297e-02	3.606e-04
4.450	3.750	1.293e-02	3.597e-04
4.450	3.775	1.289e-02	3.589e-04
4.450	3.800	1.285e-02	3.582e-04
4.450	3.825	1.281e-02	3.576e-04
4.450	3.850	1.277e-02	3.569e-04
4.450	3.875	1.273e-02	3.564e-04
4.450	3.900	1.269e-02	3.559e-04
4.450	3.925	1.265e-02	3.554e-04
4.450	3.950	1.261e-02	3.550e-04
4.450	3.975	1.257e-02	3.546e-04
4.450	4.000	1.253e-02	3.543e-04
4.450	4.025	1.250e-02	3.540e-04
4.450	4.050	1.246e-02	3.538e-04
4.450	4.075	1.242e-02	3.536e-04
4.450	4.100	1.239e-02	3.534e-04
4.450	4.125	1.235e-02	3.533e-04
4.450	4.150	1.232e-02	3.532e-04
4.450	4.175	1.228e-02	3.532e-04
4.450	4.200	1.225e-02	3.532e-04
4.450	4.225	1.221e-02	3.533e-04
4.450	4.250	1.218e-02	3.534e-04
4.450	4.275	1.214e-02	3.535e-04
4.450	4.300	1.211e-02	3.536e-04
4.450	4.325	1.208e-02	3.538e-04
4.450	4.350	1.204e-02	3.540e-04
4.450	4.375	1.201e-02	3.543e-04
4.450	4.400	1.198e-02	3.546e-04
4.450	4.425	1.195e-02	3.549e-04
4.450	4.450	1.191e-02	3.552e-04
4.475	0.000	3.565e-02	7.101e-03
4.475	0.025	3.621e-02	6.095e-03
4.475	0.050	3.641e-02	5.396e-03
4.475	0.075	3.640e-02	4.892e-03
4.475	0.100	3.623e-02	4.518e-03
4.475	0.125	3.598e-02	4.233e-03
4.475	0.150	3.566e-02	4.009e-03
4.475	0.175	3.529e-02	3.827e-03
4.475	0.200	3.490e-02	3.676e-03
4.475	0.225	3.448e-02	3.546e-03
4.475	0.250	3.406e-02	3.432e-03
4.475	0.275	3.363e-02	3.329e-03
4.475	0.300	3.320e-02	3.235e-03
4.475	0.325	3.277e-02	3.147e-03
4.475	0.350	3.235e-02	3.064e-03
4.475	0.375	3.193e-02	2.986e-03
4.475	0.400	3.151e-02	2.911e-03
4.475	0.425	3.110e-02	2.839e-03
4.475	0.450	3.070e-02	2.769e-03
4.475	0.475	3.031e-02	2.702e-03
4.475	0.500	2.993e-02	2.637e-03
4.475	0.525	2.955e-02	2.573e-03
4.475	0.550	2.918e-02	2.511e-03
4.475	0.575	2.883e-02	2.451e-03
4.475	0.600	2.848e-02	2.392e-03
4.475	0.625	2.813e-02	2.335e-03
4.475	0.650	2.780e-02	2.279e-03
4.475	0.675	2.747e-02	2.225e-03
4.475	0.700	2.716e-02	2.172e-03
4.475	0.725	2.685e-02	2.120e-03
4.475	0.750	2.654e-02	2.070e-03
4.475	0.775	2.625e-02	2.021e-03
4.475	0.800	2.596e-02	1.973e-03
4.475	0.825	2.568e-02	1.926e-03
4.475	0.850	2.540e-02	1.881e-03
4.475	0.875	2.514e-02	1.836e-03
4.475	0.900	2.487e-02	1.793e-03
4.475	0.925	2.462e-02	1.751e-03
4.475	0.950	2.437e-02	1.710e-03
4.475	0.975	2.412e-02	1.671e-03
4.475	1.000	2.389e-02	1.632e-03
4.475	1.025	2.365e-02	1.594e-03
4.475	1.050	2.343e-02	1.557e-03
4.475	1.075	2.320e-02	1.522e-03
4.475	1.100	2.299e-02	1.487e-03
4.475	1.125	2.277e-02	1.453e-03
4.475	1.150	2.257e-02	1.420e-03
4.475	1.175	2.236e-02	1.388e-03
4.475	1.200	2.217e-02	1.357e-03
4.475	1.225	2.197e-02	1.326e-03
4.475	1.250	2.178e-02	1.297e-03
4.475	1.275	2.159e-02	1.268e-03
4.475	1.300	2.141e-02	1.240e-03
4.475	1.325	2.123e-02	1.213e-03
4.475	1.350	2.106e-02	1.186e-03
4.475	1.375	2.089e-02	1.161e-03
4.475	1.400	2.072e-02	1.136e-03
4.475	1.425	2.056e-02	1.111e-03
4.475	1.450	2.040e-02	1.088e-03
4.475	1.475	2.024e-02	1.064e-03
4.475	1.500	2.008e-02	1.042e-03
4.475	1.525	1.993e-02	1.020e-03
4.475	1.550	1.978e-02	9.991e-04
4.475	1.575	1.964e-02	9.786e-04
4.475	1.600	1.949e-02	9.585e-04
4.475	1.625	1.935e-02	9.391e-04
4.475	1.650	1.922e-02	9.202e-04
4.475	1.675	1.908e-02	9.018e-04
4.475	1.700	1.895e-02	8.839e-04
4.475	1.725	1.882e-02	8.665e-04
4.475	1.750	1.869e-02	8.497e-04
4.475	1.775	1.857e-02	8.332e-04
4.475	1.800	1.844e-02	8.173e-04
4.475	1.825	1.832e-02	8.018e-04
4.475	1.850	1.820e-02	7.867e-04
4.475	1.875	1.809e-02	7.721e-04
4.475	1.900	1.797e-02	7.579e-04
4.475	1.925	1.786e-02	7.441e-04
4.475	1.950	1.775e-02	7.307e-04
4.475	1.975	1.764e-02	7.177e-04
4.475	2.000	1.753e-02	7.050e-04
4.475	2.025	1.743e-02	6.927e-04
4.475	2.050	1.733e-02	6.808e-04
4.475	2.075	1.722e-02	6.692e-04
4.475	2.100	1.712e-02	6.579e-04
4.475	2.125	1.703e-02	6.470e-04
4.475	2.150	1.693e-02	6.364e-04
4.475	2.175	1.683e-02	6.261e-04
4.475	2.200	1.674e-02	6.161e-04
4.475	2.225	1.665e-02	6.064e-04
4.475	2.250	1.656e-02	5.970e-04
4.475	2.275	1.647e-02	5.879e-04
4.475	2.300	1.638e-02	5.791e-04
4.475	2.325	1.629e-02	5.705e-04
4.475	2.350	1.621e-02	5.622e-04
4.475	2.375	1.613e-02	5.541e-04
4.475	2.400	1.604e-02	5.463e-04
4.475	2.425	1.596e-02	5.387e-04
4.475	2.450	1.588e-02	5.313e-04
4.475	2.475	1.580e-02	5.242e-04
4.475	2.500	1.572e-02	5.173e-04
4.475	2.525	1.565e-02	5.106e-04
4.475	2.550	1.557e-02	5.041e-04
4.475	2.575	1.550e-02	4.978e-04
4.475	2.600	1.542e-02	4.918e-04
4.475	2.625	1.535e-02	4.859e-04
4.475	2.650	1.528e-02	4.802e-04
4.475	2.675	1.521e-02	4.747e-04
4.475	2.700	1.514e-02	4.693e-04
4.475	2.725	1.507e-02	4.642e-04
4.475	2.750	1.500e-02	4.592e-04
4.475	2.775	1.494e-02	4.544e-04
4.475	2.800	1.487e-02	4.497e-04
4.475	2.825	1.481e-02	4.452e-04
4.475	2.850	1.474e-02	4.409e-04
4.475	2.875	1.468e-02	4.367e-04
4.475	2.900	1.462e-02	4.326e-04
4.475	2.925	1.456e-02	4.287e-04
4.475	2.950	1.449e-02	4.249e-04
4.475	2.975	1.443e-02	4.213e-04
4.475	3.000	1.438e-02	4.178e-04
4.475	3.025	1.432e-02	4.144e-04
4.475	3.050	1.426e-02	4.111e-04
4.475	3.075	1.420e-02	4.080e-04
4.475	3.100	1.415e-02	4.050e-04
4.475	3.125	1.409e-02	4.021e-04
4.475	3.150	1.404e-02	3.993e-04
4.475	3.175	1.398e-02	3.966e-04
4.475	3.200	1.393e-02	3.940e-04
4.475	3.225	1.388e-02	3.915e-04
4.475	3.250	1.382e-02	3.892e-04
4.475	3.275	1.377e-02	3.869e-04
4.475	3.300	1.372e-02	3.847e-04
4.475	3.325	1.367e-02	3.826e-04
4.475	3.350	1.362e-02	3.806e-04
4.475	3.375	1.357e-02	3.787e-04
4.475	3.400	1.352e-02	3.769e-04
4.475	3.425	1.347e-02	3.751e-04
4.475	3.450	1.343e-02	3.735e-04
4.475	3.475	1.338e-02	3.719e-04
4.475	3.500	1.333e-02	3.704e-04
4.475	3.525	1.329e-02	3.690e-04
4.475	3.550	1.324e-02	3.676e-04
4.475	3.575	1.320e-02	3.664e-04
4.475	3.600	1.315e-02	3.652e-04
4.475	3.625	1.311e-02	3.640e-04
4.475	3.650	1.306e-02	3.629e-04
4.475	3.675	1.302e-02	3.619e-04
4.475	3.700	1.298e-02	3.610e-04
4.475	3.725	1.294e-02	3.601e-04
4.475	3.750	1.289e-02	3.593e-04
4.475	3.775	1.285e-02	3.585e-04
4.475	3.800	1.281e-02	3.578e-04
4.475	3.825	1.277e-02	3.572e-04
4.475	3.850	1.273e-02	3.566e-04
4.475	3.875	1.269e-02	3.560e-04
4.475	3.900	1.265e-02	3.555e-04
4.475	3.925	1.261e-02	3.551e-04
4.475	3.950	1.258e-02	3.547e-04
4.475	3.975	1.254e-02	3.544e-04
4.475	4.000	1.250e-02	3.541e-04
4.475	4.025	1.246e-02	3.538e-04
4.475	4.050	1.243e-02	3.536e-04
4.475	4.075	1.239e-02	3.534e-04
4.475	4.100	1.235e-02	3.533e-04
4.475	4.125	1.232e-02	3.532e-04
4.475	4.150	1.228e-02	3.532e-04
4.475	4.175	1.225e-02	3.532e-04
4.475	4.200	1.221e-02	3.532e-04
4.475	4.225	1.218e-02	3.533e-04
4.475	4.250	1.214e-02	3.534e-04
4.475	4.275	1.211e-02	3.536e-04
4.475	4.300	1.208e-02	3.538e-04
4.475	4.325	1.204e-02	3.540e-04
4.475	4.350	1.201e-02	3.543e-04
4.475	4.375	1.198e-02	3.545e-04
4.475	4.400	1.195e-02	3.549e-04
4.475	4.425	1.191e-02	3.552e-04
4.475	4.450	1.188e-02	3.556e-04
4.475	4.475	1.185e-02	3.560e-04
4.500	0.000	3.547e-02	7.107e-03
4.500	0.025	3.604e-02	6.099e-03
4.500	0.050	3.626e-02	5.398e-03
4.500	0.075	3.625e-02	4.893e-03
4.500	0.100	3.609e-02	4.519e-03
4.500	0.125	3.584e-02	4.233e-03
4.500	0.150	3.552e-02	4.009e-03
4.500	0.175	3.516e-02	3.827e-03
4.500	0.200	3.477e-02	3.676e-03
4.500	0.225	3.436e-02	3.546e-03
4.500	0.250	3.394e-02	3.432e-03
4.500	0.275	3.352e-02	3.329e-03
4.500	0.300	3.309e-02	3.235e-03
4.500	0.325	3.267e-02	3.148e-03
4.500	0.350	3.224e-02	3.066e-03
4.500	0.375	3.182e-02	2.988e-03
4.500	0.400	3.141e-02	2.913e-03
4.500	0.425	3.101e-02	2.841e-03
4.500	0.450	3.061e-02	2.772e-03
4.500	0.475	3.022e-02	2.704e-03
4.500	0.500	2.984e-02	2.639e-03
4.500	0.525	2.946e-02	2.576e-03
4.500	0.550	2.910e-02	2.514e-03
4.500	0.575	2.874e-02	2.454e-03
4.500	0.600	2.839e-02	2.395e-03
4.500	0.625	2.805e-02	2.338e-03
4.500	0.650	2.772e-02	2.283e-03
4.500	0.675	2.739e-02	2.228e-03
4.500	0.700	2.708e-02	2.175e-03
4.500	0.725	2.677e-02	2.124e-03
4.500	0.750	2.647e-02	2.073e-03
4.500	0.775	2.617e-02	2.024e-03
4.500	0.800	2.589e-02	1.977e-03
4.500	0.825	2.561e-02	1.930e-03
4.500	0.850	2.533e-02	1.885e-03
4.500	0.875	2.506e-02	1.840e-03
4.500	0.900	2.480e-02	1.797e-03
4.500	0.925	2.455e-02	1.755e-03
4.500	0.950	2.430e-02	1.715e-03
4.500	0.975	2.406e-02	1.675e-03
4.500	1.000	2.382e-02	1.636e-03
4.500	1.025	2.359e-02	1.598e-03
4.500	1.050	2.336e-02	1.561e-03
4.500	1.075	2.314e-02	1.526e-03
4.500	1.100	2.292e-02	1.491e-03
4.500	1.125	2.271e-02	1.457e-03
4.500	1.150	2.251e-02	1.424e-03
4.500	1.175	2.230e-02	1.392e-03
4.500	1.200	2.211e-02	1.361e-03
4.500	1.225	2.191e-02	1.330e-03
4.500	1.250	2.172e-02	1.301e-03
4.500	1.275	2.154e-02	1.272e-03
4.500	1.300	2.135e-02	1.244e-03
4.500	1.325	2.118e-02	1.217e-03
4.500	1.350	2.100e-02	1.190e-03
4.500	1.375	2.083e-02	1.164e-03
4.500	1.400	2.067e-02	1.139e-03
4.500	1.425	2.050e-02	1.115e-03
4.500	1.450	2.034e-02	1.091e-03
4.500	1.475	2.018e-02	1.068e-03
4.500	1.500	2.003e-02	1.046e-03
4.500	1.525	1.988e-02	1.024e-03
4.500	1.550	1.973e-02	1.002e-03
4.500	1.575	1.959e-02	9.818e-04
4.500	1.600	1.944e-02	9.617e-04
4.500	1.625	1.930e-02	9.422e-04
4.500	1.650	1.917e-02	9.232e-04
4.500	1.675	1.903e-02	9.048e-04
4.500	1.700	1.890e-02	8.868e-04
4.500	1.725	1.877e-02	8.694e-04
4.500	1.750	1.864e-02	8.524e-04
4.500	1.775	1.852e-02	8.360e-04
4.500	1.800	1.840e-02	8.199e-04
4.500	1.825	1.827e-02	8.044e-04
4.500	1.850	1.816e-02	7.892e-04
4.500	1.875	1.804e-02	7.745e-04
4.500	1.900	1.793e-02	7.603e-04
4.500	1.925	1.781e-02	7.464e-04
4.500	1.950	1.770e-02	7.329e-04
4.500	1.975	1.759e-02	7.198e-04
4.500	2.000	1.749e-02	7.071e-04
4.500	2.025	1.738e-02	6.947e-04
4.500	2.050	1.728e-02	6.827e-04
4.500	2.075	1.718e-02	6.710e-04
4.500	2.100	1.708e-02	6.597e-04
4.500	2.125	1.698e-02	6.487e-04
4.500	2.150	1.688e-02	6.380e-04
4.500	2.175	1.679e-02	6.277e-04
4.500	2.200	1.670e-02	6.176e-04
4.500	2.225	1.660e-02	6.078e-04
4.500	2.250	1.651e-02	5.984e-04
4.500	2.275	1.643e-02	5.892e-04
4.500	2.300	1.634e-02	5.802e-04
4.500	2.325	1.625e-02	5.716e-04
4.500	2.350	1.617e-02	5.632e-04
4.500	2.375	1.608e-02	5.551e-04
4.500	2.400	1.600e-02	5.472e-04
4.500	2.425	1.592e-02	5.395e-04
4.500	2.450	1.584e-02	5.321e-04
4.500	2.475	1.576e-02	5.249e-04
4.500	2.500	1.568e-02	5.179e-04
4.500	2.525	1.561e-02	5.112e-04
4.500	2.550	1.553e-02	5.046e-04
4.500	2.575	1.546e-02	4.983e-04
4.500	2.600	1.538e-02	4.922e-04
4.500	2.625	1.531e-02	4.862e-04
4.500	2.650	1.524e-02	4.805e-04
4.500	2.675	1.517e-02	4.749e-04
4.500	2.700	1.510e-02	4.695e-04
4.500	2.725	1.503e-02	4.643e-04
4.500	2.750	1.496e-02	4.593e-04
4.500	2.775	1.490e-02	4.544e-04
4.500	2.800	1.483e-02	4.497e-04
4.500	2.825	1.477e-02	4.452e-04
4.500	2.850	1.470e-02	4.408e-04
4.500	2.875	1.464e-02	4.365e-04
4.500	2.900	1.458e-02	4.325e-04
4.500	2.925	1.452e-02	4.285e-04
4.500	2.950	1.446e-02	4.247e-04
4.500	2.975	1.440e-02	4.210e-04
4.500	3.000	1.434e-02	4.175e-04
4.500	3.025	1.428e-02	4.141e-04
4.500	3.050	1.422e-02	4.108e-04
4.500	3.075	1.416e-02	4.076e-04
4.500	3.100	1.411e-02	4.046e-04
4.500	3.125	1.405e-02	4.016e-04
4.500	3.150	1.400e-02	3.988e-04
4.500	3.175	1.394e-02	3.961e-04
4.500	3.200	1.389e-02	3.935e-04
4.500	3.225	1.384e-02	3.910e-04
4.500	3.250	1.379e-02	3.887e-04
4.500	3.275	1.373e-02	3.864e-04
4.500	3.300	1.368e-02	3.842e-04
4.500	3.325	1.363e-02	3.821e-04
4.500	3.350	1.358e-02	3.801e-04
4.500	3.375	1.353e-02	3.782e-04
4.500	3.400	1.349e-02	3.763e-04
4.500	3.425	1.344e-02	3.746e-04
4.500	3.450	1.339e-02	3.729e-04
4.500	3.475	1.334e-02	3.714e-04
4.500	3.500	1.330e-02	3.699e-04
4.500	3.525	1.325e-02	3.685e-04
4.500	3.550	1.321e-02	3.671e-04
4.500	3.575	1.316e-02	3.658e-04
4.500	3.600	1.312e-02	3.646e-04
4.500	3.625	1.307e-02	3.635e-04
4.500	3.650	1.303e-02	3.624e-04
4.500	3.675	1.299e-02	3.615e-04
4.500	3.700	1.294e-02	3.605e-04
4.500	3.725	1.290e-02	3.597e-04
4.500	3.750	1.286e-02	3.589e-04
4.500	3.775	1.282e-02	3.581e-04
4.500	3.800	1.278e-02	3.574e-04
4.500	3.825	1.274e-02	3.568e-04
4.500	3.850	1.270e-02	3.562e-04
4.500	3.875	1.266e-02	3.557e-04
4.500	3.900	1.262e-02	3.552e-04
4.500	3.925	1.258e-02	3.548e-04
4.500	3.950	1.254e-02	3.544e-04
4.500	3.975	1.251e-02	3.541e-04
4.500	4.000	1.247e-02	3.539e-04
4.500	4.025	1.243e-02	3.536e-04
4.500	4.050	1.239e-02	3.535e-04
4.500	4.075	1.236e-02	3.533e-04
4.500	4.100	1.232e-02	3.532e-04
4.500	4.125	1.229e-02	3.532e-04
4.500	4.150	1.225e-02	3.532e-04
4.500	4.175	1.222e-02	3.532e-04
4.500	4.200	1.218e-02	3.533e-04
4.500	4.225	1.215e-02	3.534e-04
4.500	4.250	1.211e-02	3.536e-04
4.500	4.275	1.208e-02	3.537e-04
4.500	4.300	1.205e-02	3.540e-04
4.500	4.325	1.201e-02	3.542e-04
4.500	4.350	1.198e-02	3.545e-04
4.500	4.375	1.195e-02	3.548e-04
4.500	4.400	1.191e-02	3.552e-04
4.500	4.425	1.188e-02	3.556e-04
4.500	4.450	1.185e-02	3.560e-04
4.500	4.475	1.182e-02	3.564e-04
4.500	4.500	1.179e-02	3.569e-04
4.525	0.000	3.530e-02	7.112e-03
4.525	0.025	3.588e-02	6.102e-03
4.525	0.050	3.610e-02	5.400e-03
4.525	0.075	3.610e-02	4.894e-03
4.525	0.100	3.595e-02	4.519e-03
4.525	0.125	3.570e-02	4.233e-03
4.525	0.150	3.539e-02	4.009e-03
4.525	0.175	3.503e-02	3.827e-03
4.525	0.200	3.465e-02	3.676e-03
4.525	0.225	3.425e-02	3.546e-03
4.525	0.250	3.383e-02	3.432e-03
4.525	0.275	3.341e-02	3.330e-03
4.525	0.300	3.298e-02	3.236e-03
4.525	0.325	3.256e-02	3.149e-03
4.525	0.350	3.214e-02	3.067e-03
4.525	0.375	3.172e-02	2.989e-03
4.525	0.400	3.131e-02	2.915e-03
4.525	0.425	3.091e-02	2.843e-03
4.525	0.450	3.051e-02	2.774e-03
4.525	0.475	3.013e-02	2.707e-03
4.525	0.500	2.975e-02	2.642e-03
4.525	0.525	2.937e-02	2.578e-03
4.525	0.550	2.901e-02	2.517e-03
4.525	0.575	2.866e-02	2.457e-03
4.525	0.600	2.831e-02	2.398e-03
4.525	0.625	2.797e-02	2.341e-03
4.525	0.650	2.764e-02	2.286e-03
4.525	0.675	2.732e-02	2.232e-03
4.525	0.700	2.700e-02	2.179e-03
4.525	0.725	2.669e-02	2.127e-03
4.525	0.750	2.639e-02	2.077e-03
4.525	0.775	2.610e-02	2.028e-03
4.525	0.800	2.581e-02	1.980e-03
4.525	0.825	2.553e-02	1.934e-03
4.525	0.850	2.526e-02	1.889e-03
4.525	0.875	2.500e-02	1.844e-03
4.525	0.900	2.474e-02	1.801e-03
4.525	0.925	2.448e-02	1.759e-03
4.525	0.950	2.423e-02	1.719e-03
4.525	0.975	2.399e-02	1.679e-03
4.525	1.000	2.376e-02	1.640e-03
4.525	1.025	2.352e-02	1.602e-03
4.525	1.050	2.330e-02	1.566e-03
4.525	1.075	2.308e-02	1.530e-03
4.525	1.100	2.286e-02	1.495e-03
4.525	1.125	2.265e-02	1.461e-03
4.525	1.150	2.244e-02	1.428e-03
4.525	1.175	2.224e-02	1.396e-03
4.525	1.200	2.205e-02	1.365e-03
4.525	1.225	2.185e-02	1.334e-03
4.525	1.250	2.166e-02	1.305e-03
4.525	1.275	2.148e-02	1.276e-03
4.525	1.300	2.130e-02	1.248e-03
4.525	1.325	2.112e-02	1.220e-03
4.525	1.350	2.095e-02	1.194e-03
4.525	1.375	2.078e-02	1.168e-03
4.525	1.400	2.061e-02	1.143e-03
4.525	1.425	2.045e-02	1.118e-03
4.525	1.450	2.029e-02	1.095e-03
4.525	1.475	2.013e-02	1.071e-03
4.525	1.500	1.998e-02	1.049e-03
4.525	1.525	1.983e-02	1.027e-03
4.525	1.550	1.968e-02	1.006e-03
4.525	1.575	1.953e-02	9.851e-04
4.525	1.600	1.939e-02	9.649e-04
4.525	1.625	1.925e-02	9.453e-04
4.525	1.650	1.912e-02	9.263e-04
4.525	1.675	1.898e-02	9.078e-04
4.525	1.700	1.885e-02	8.898e-04
4.525	1.725	1.872e-02	8.723e-04
4.525	1.750	1.859e-02	8.552e-04
4.525	1.775	1.847e-02	8.387e-04
4.525	1.800	1.835e-02	8.226e-04
4.525	1.825	1.823e-02	8.070e-04
4.525	1.850	1.811e-02	7.918e-04
4.525	1.875	1.799e-02	7.770e-04
4.525	1.900	1.788e-02	7.626e-04
4.525	1.925	1.777e-02	7.487e-04
4.525	1.950	1.766e-02	7.351e-04
4.525	1.975	1.755e-02	7.219e-04
4.525	2.000	1.744e-02	7.091e-04
4.525	2.025	1.734e-02	6.967e-04
4.525	2.050	1.723e-02	6.846e-04
4.525	2.075	1.713e-02	6.729e-04
4.525	2.100	1.703e-02	6.615e-04
4.525	2.125	1.694e-02	6.504e-04
4.525	2.150	1.684e-02	6.397e-04
4.525	2.175	1.675e-02	6.292e-04
4.525	2.200	1.665e-02	6.191e-04
4.525	2.225	1.656e-02	6.092e-04
4.525	2.250	1.647e-02	5.997e-04
4.525	2.275	1.638e-02	5.904e-04
4.525	2.300	1.629e-02	5.814e-04
4.525	2.325	1.621e-02	5.727e-04
4.525	2.350	1.612e-02	5.643e-04
4.525	2.375	1.604e-02	5.560e-04
4.525	2.400	1.596e-02	5.481e-04
4.525	2.425	1.588e-02	5.404e-04
4.525	2.450	1.580e-02	5.329e-04
4.525	2.475	1.572e-02	5.256e-04
4.525	2.500	1.564e-02	5.186e-04
4.525	2.525	1.556e-02	5.118e-04
4.525	2.550	1.549e-02	5.052e-04
4.525	2.575	1.542e-02	4.988e-04
4.525	2.600	1.534e-02	4.926e-04
4.525	2.625	1.527e-02	4.866e-04
4.525	2.650	1.520e-02	4.808e-04
4.525	2.675	1.513e-02	4.752e-04
4.525	2.700	1.506e-02	4.697e-04
4.525	2.725	1.499e-02	4.645e-04
4.525	2.750	1.492e-02	4.594e-04
4.525	2.775	1.486e-02	4.545e-04
4.525	2.800	1.479e-02	4.497e-04
4.525	2.825	1.473e-02	4.452e-04
4.525	2.850	1.466e-02	4.407e-04
4.525	2.875	1.460e-02	4.364e-04
4.525	2.900	1.454e-02	4.323e-04
4.525	2.925	1.448e-02	4.283e-04
4.525	2.950	1.442e-02	4.245e-04
4.525	2.975	1.436e-02	4.208e-04
4.525	3.000	1.430e-02	4.172e-04
4.525	3.025	1.424e-02	4.138e-04
4.525	3.050	1.418e-02	4.105e-04
4.525	3.075	1.413e-02	4.073e-04
4.525	3.100	1.407e-02	4.042e-04
4.525	3.125	1.402e-02	4.012e-04
4.525	3.150	1.396e-02	3.984e-04
4.525	3.175	1.391e-02	3.957e-04
4.525	3.200	1.385e-02	3.931e-04
4.525	3.225	1.380e-02	3.906e-04
4.525	3.250	1.375e-02	3.882e-04
4.525	3.275	1.370e-02	3.859e-04
4.525	3.300	1.365e-02	3.837e-04
4.525	3.325	1.360e-02	3.816e-04
4.525	3.350	1.355e-02	3.796e-04
4.525	3.375	1.350e-02	3.776e-04
4.525	3.400	1.345e-02	3.758e-04
4.525	3.425	1.340e-02	3.741e-04
4.525	3.450	1.336e-02	3.724e-04
4.525	3.475	1.331e-02	3.708e-04
4.525	3.500	1.326e-02	3.694e-04
4.525	3.525	1.322e-02	3.679e-04
4.525	3.550	1.317e-02	3.666e-04
4.525	3.575	1.313e-02	3.653e-04
4.525	3.600	1.308e-02	3.641e-04
4.525	3.625	1.304e-02	3.630e-04
4.525	3.650	1.300e-02	3.620e-04
4.525	3.675	1.295e-02	3.610e-04
4.525	3.700	1.291e-02	3.601e-04
4.525	3.725	1.287e-02	3.592e-04
4.525	3.750	1.283e-02	3.584e-04
4.525	3.775	1.279e-02	3.577e-04
4.525	3.800	1.275e-02	3.571e-04
4.525	3.825	1.271e-02	3.564e-04
4.525	3.850	1.267e-02	3.559e-04
4.525	3.875	1.263e-02	3.554e-04
4.525	3.900	1.259e-02	3.549e-04
4.525	3.925	1.255e-02	3.546e-04
4.525	3.950	1.251e-02	3.542e-04
4.525	3.975	1.247e-02	3.539e-04
4.525	4.000	1.244e-02	3.537e-04
4.525	4.025	1.240e-02	3.535e-04
4.525	4.050	1.236e-02	3.533e-04
4.525	4.075	1.233e-02	3.532e-04
4.525	4.100	1.229e-02	3.532e-04
4.525	4.125	1.225e-02	3.532e-04
4.525	4.150	1.222e-02	3.532e-04
4.525	4.175	1.218e-02	3.533e-04
4.525	4.200	1.215e-02	3.534e-04
4.525	4.225	1.211e-02	3.535e-04
4.525	4.250	1.208e-02	3.537e-04
4.525	4.275	1.205e-02	3.539e-04
4.525	4.300	1.201e-02	3.542e-04
4.525	4.325	1.198e-02	3.545e-04
4.525	4.350	1.195e-02	3.548e-04
4.525	4.375	1.192e-02	3.551e-04
4.525	4.400	1.188e-02	3.555e-04
4.525	4.425	1.185e-02	3.560e-04
4.525	4.450	1.182e-02	3.564e-04
4.525	4.475	1.179e-02	3.569e-04
4.525	4.500	1.176e-02	3.574e-04
4.525	4.525	1.173e-02	3.579e-04
4.550	0.000	3.513e-02	7.118e-03
4.550	0.025	3.572e-02	6.106e-03
4.550	0.050	3.595e-02	5.402e-03
4.550	0.075	3.595e-02	4.895e-03
4.550	0.100	3.581e-02	4.519e-03
4.550	0.125	3.557e-02	4.233e-03
4.550	0.150	3.526e-02	4.009e-03
4.550	0.175	3.491e-02	3.827e-03
4.550	0.200	3.453e-02	3.676e-03
4.550	0.225	3.413e-02	3.546e-03
4.550	0.250	3.371e-02	3.433e-03
4.550	0.275	3.330e-02	3.330e-03
4.550	0.300	3.287e-02	3.237e-03
4.550	0.325	3.245e-02	3.150e-03
4.550	0.350	3.204e-02	3.068e-03
4.550	0.375	3.162e-02	2.991e-03
4.550	0.400	3.122e-02	2.916e-03
4.550	0.425	3.081e-02	2.845e-03
4.550	0.450	3.042e-02	2.776e-03
4.550	0.475	3.003e-02	2.709e-03
4.550	0.500	2.966e-02	2.644e-03
4.550	0.525	2.929e-02	2.581e-03
4.550	0.550	2.892e-02	2.520e-03
4.550	0.575	2.857e-02	2.460e-03
4.550	0.600	2.823e-02	2.402e-03
4.550	0.625	2.789e-02	2.345e-03
4.550	0.650	2.756e-02	2.289e-03
4.550	0.675	2.724e-02	2.235e-03
4.550	0.700	2.692e-02	2.182e-03
4.550	0.725	2.662e-02	2.131e-03
4.550	0.750	2.632e-02	2.081e-03
4.550	0.775	2.603e-02	2.032e-03
4.550	0.800	2.574e-02	1.984e-03
4.550	0.825	2.546e-02	1.938e-03
4.550	0.850	2.519e-02	1.893e-03
4.550	0.875	2.493e-02	1.848e-03
4.550	0.900	2.467e-02	1.805e-03
4.550	0.925	2.441e-02	1.763e-03
4.550	0.950	2.417e-02	1.723e-03
4.550	0.975	2.393e-02	1.683e-03
4.550	1.000	2.369e-02	1.644e-03
4.550	1.025	2.346e-02	1.606e-03
4.550	1.050	2.324e-02	1.570e-03
4.550	1.075	2.302e-02	1.534e-03
4.550	1.100	2.280e-02	1.499e-03
4.550	1.125	2.259e-02	1.465e-03
4.550	1.150	2.238e-02	1.432e-03
4.550	1.175	2.218e-02	1.400e-03
4.550	1.200	2.199e-02	1.369e-03
4.550	1.225	2.179e-02	1.338e-03
4.550	1.250	2.161e-02	1.308e-03
4.550	1.275	2.142e-02	1.280e-03
4.550	1.300	2.124e-02	1.251e-03
4.550	1.325	2.106e-02	1.224e-03
4.550	1.350	2.089e-02	1.198e-03
4.550	1.375	2.072e-02	1.172e-03
4.550	1.400	2.056e-02	1.146e-03
4.550	1.425	2.039e-02	1.122e-03
4.550	1.450	2.023e-02	1.098e-03
4.550	1.475	2.008e-02	1.075e-03
4.550	1.500	1.992e-02	1.052e-03
4.550	1.525	1.977e-02	1.030e-03
4.550	1.550	1.963e-02	1.009e-03
4.550	1.575	1.948e-02	9.883e-04
4.550	1.600	1.934e-02	9.681e-04
4.550	1.625	1.920e-02	9.485e-04
4.550	1.650	1.906e-02	9.293e-04
4.550	1.675	1.893e-02	9.108e-04
4.550	1.700	1.880e-02	8.927e-04
4.550	1.725	1.867e-02	8.751e-04
4.550	1.750	1.854e-02	8.580e-04
4.550	1.775	1.842e-02	8.414e-04
4.550	1.800	1.830e-02	8.252e-04
4.550	1.825	1.818e-02	8.095e-04
4.550	1.850	1.806e-02	7.943e-04
4.550	1.875	1.795e-02	7.794e-04
4.550	1.900	1.783e-02	7.650e-04
4.550	1.925	1.772e-02	7.510e-04
4.550	1.950	1.761e-02	7.373e-04
4.550	1.975	1.750e-02	7.241e-04
4.550	2.000	1.740e-02	7.112e-04
4.550	2.025	1.729e-02	6.987e-04
4.550	2.050	1.719e-02	6.865e-04
4.550	2.075	1.709e-02	6.747e-04
4.550	2.100	1.699e-02	6.633e-04
4.550	2.125	1.689e-02	6.521e-04
4.550	2.150	1.680e-02	6.413e-04
4.550	2.175	1.670e-02	6.308e-04
4.550	2.200	1.661e-02	6.206e-04
4.550	2.225	1.652e-02	6.107e-04
4.550	2.250	1.643e-02	6.010e-04
4.550	2.275	1.634e-02	5.917e-04
4.550	2.300	1.625e-02	5.827e-04
4.550	2.325	1.617e-02	5.739e-04
4.550	2.350	1.608e-02	5.653e-04
4.550	2.375	1.600e-02	5.571e-04
4.550	2.400	1.592e-02	5.490e-04
4.550	2.425	1.584e-02	5.412e-04
4.550	2.450	1.576e-02	5.337e-04
4.550	2.475	1.568e-02	5.264e-04
4.550	2.500	1.560e-02	5.193e-04
4.550	2.525	1.552e-02	5.124e-04
4.550	2.550	1.545e-02	5.058e-04
4.550	2.575	1.537e-02	4.993e-04
4.550	2.600	1.530e-02	4.930e-04
4.550	2.625	1.523e-02	4.870e-04
4.550	2.650	1.516e-02	4.811e-04
4.550	2.675	1.509e-02	4.755e-04
4.550	2.700	1.502e-02	4.700e-04
4.550	2.725	1.495e-02	4.647e-04
4.550	2.750	1.489e-02	4.596e-04
4.550	2.775	1.482e-02	4.546e-04
4.550	2.800	1.475e-02	4.498e-04
4.550	2.825	1.469e-02	4.452e-04
4.550	2.850	1.463e-02	4.407e-04
4.550	2.875	1.456e-02	4.364e-04
4.550	2.900	1.450e-02	4.322e-04
4.550	2.925	1.444e-02	4.282e-04
4.550	2.950	1.438e-02	4.243e-04
4.550	2.975	1.432e-02	4.206e-04
4.550	3.000	1.426e-02	4.170e-04
4.550	3.025	1.420e-02	4.135e-04
4.550	3.050	1.415e-02	4.101e-04
4.550	3.075	1.409e-02	4.069e-04
4.550	3.100	1.403e-02	4.038e-04
4.550	3.125	1.398e-02	4.009e-04
4.550	3.150	1.393e-02	3.980e-04
4.550	3.175	1.387e-02	3.953e-04
4.550	3.200	1.382e-02	3.926e-04
4.550	3.225	1.377e-02	3.901e-04
4.550	3.250	1.371e-02	3.877e-04
4.550	3.275	1.366e-02	3.854e-04
4.550	3.300	1.361e-02	3.832e-04
4.550	3.325	1.356e-02	3.811e-04
4.550	3.350	1.351e-02	3.791e-04
4.550	3.375	1.346e-02	3.771e-04
4.550	3.400	1.342e-02	3.753e-04
4.550	3.425	1.337e-02	3.736e-04
4.550	3.450	1.332e-02	3.719e-04
4.550	3.475	1.327e-02	3.703e-04
4.550	3.500	1.323e-02	3.689e-04
4.550	3.525	1.318e-02	3.674e-04
4.550	3.550	1.314e-02	3.661e-04
4.550	3.575	1.309e-02	3.649e-04
4.550	3.600	1.305e-02	3.637e-04
4.550	3.625	1.300e-02	3.626e-04
4.550	3.650	1.296e-02	3.615e-04
4.550	3.675	1.292e-02	3.606e-04
4.550	3.700	1.288e-02	3.597e-04
4.550	3.725	1.283e-02	3.588e-04
4.550	3.750	1.279e-02	3.581e-04
4.550	3.775	1.275e-02	3.574e-04
4.550	3.800	1.271e-02	3.567e-04
4.550	3.825	1.267e-02	3.561e-04
4.550	3.850	1.263e-02	3.556e-04
4.550	3.875	1.259e-02	3.551e-04
4.550	3.900	1.255e-02	3.547e-04
4.550	3.925	1.252e-02	3.543e-04
4.550	3.950	1.248e-02	3.540e-04
4.550	3.975	1.244e-02	3.538e-04
4.550	4.000	1.240e-02	3.535e-04
4.550	4.025	1.237e-02	3.534e-04
4.550	4.050	1.233e-02	3.533e-04
4.550	4.075	1.229e-02	3.532e-04
4.550	4.100	1.226e-02	3.532e-04
4.550	4.125	1.222e-02	3.532e-04
4.550	4.150	1.219e-02	3.532e-04
4.550	4.175	1.215e-02	3.533e-04
4.550	4.200	1.212e-02	3.535e-04
4.550	4.225	1.208e-02	3.536e-04
4.550	4.250	1.205e-02	3.539e-04
4.550	4.275	1.202e-02	3.541e-04
4.550	4.300	1.198e-02	3.544e-04
4.550	4.325	1.195e-02	3.547e-04
4.550	4.350	1.192e-02	3.551e-04
4.550	4.375	1.188e-02	3.555e-04
4.550	4.400	1.185e-02	3.559e-04
4.550	4.425	1.182e-02	3.564e-04
4.550	4.450	1.179e-02	3.569e-04
4.550	4.475	1.176e-02	3.574e-04
4.550	4.500	1.173e-02	3.579e-04
4.550	4.525	1.170e-02	3.585e-04
4.550	4.550	1.167e-02	3.591e-04
4.575	0.000	3.496e-02	7.123e-03
4.575	0.025	3.556e-02	6.109e-03
4.575	0.050	3.580e-02	5.404e-03
4.575	0.075	3.580e-02	4.896e-03
4.575	0.100	3.567e-02	4.520e-03
4.575	0.125	3.543e-02	4.233e-03
4.575	0.150	3.513e-02	4.008e-03
4.575	0.175	3.478e-02	3.827e-03
4.575	0.200	3.441e-02	3.676e-03
4.575	0.225	3.401e-02	3.546e-03
4.575	0.250	3.360e-02	3.433e-03
4.575	0.275	3.318e-02	3.331e-03
4.575	0.300	3.277e-02	3.238e-03
4.575	0.325	3.235e-02	3.151e-03
4.575	0.350	3.193e-02	3.069e-03
4.575	0.375	3.152e-02	2.992e-03
4.575	0.400	3.112e-02	2.918e-03
4.575	0.425	3.072e-02	2.847e-03
4.575	0.450	3.033e-02	2.778e-03
4.575	0.475	2.994e-02	2.711e-03
4.575	0.500	2.957e-02	2.647e-03
4.575	0.525	2.920e-02	2.584e-03
4.575	0.550	2.884e-02	2.522e-03
4.575	0.575	2.849e-02	2.463e-03
4.575	0.600	2.814e-02	2.405e-03
4.575	0.625	2.781e-02	2.348e-03
4.575	0.650	2.748e-02	2.293e-03
4.575	0.675	2.716e-02	2.239e-03
4.575	0.700	2.685e-02	2.186e-03
4.575	0.725	2.654e-02	2.135e-03
4.575	0.750	2.624e-02	2.084e-03
4.575	0.775	2.595e-02	2.036e-03
4.575	0.800	2.567e-02	1.988e-03
4.575	0.825	2.539e-02	1.942e-03
4.575	0.850	2.512e-02	1.896e-03
4.575	0.875	2.486e-02	1.852e-03
4.575	0.900	2.460e-02	1.809e-03
4.575	0.925	2.435e-02	1.767e-03
4.575	0.950	2.410e-02	1.727e-03
4.575	0.975	2.386e-02	1.687e-03
4.575	1.000	2.363e-02	1.648e-03
4.575	1.025	2.340e-02	1.610e-03
4.575	1.050	2.317e-02	1.574e-03
4.575	1.075	2.295e-02	1.538e-03
4.575	1.100	2.274e-02	1.503e-03
4.575	1.125	2.253e-02	1.469e-03
4.575	1.150	2.232e-02	1.436e-03
4.575	1.175	2.212e-02	1.404e-03
4.575	1.200	2.193e-02	1.372e-03
4.575	1.225	2.174e-02	1.342e-03
4.575	1.250	2.155e-02	1.312e-03
4.575	1.275	2.136e-02	1.283e-03
4.575	1.300	2.118e-02	1.255e-03
4.575	1.325	2.101e-02	1.228e-03
4.575	1.350	2.084e-02	1.201e-03
4.575	1.375	2.067e-02	1.175e-03
4.575	1.400	2.050e-02	1.150e-03
4.575	1.425	2.034e-02	1.126e-03
4.575	1.450	2.018e-02	1.102e-03
4.575	1.475	2.002e-02	1.078e-03
4.575	1.500	1.987e-02	1.056e-03
4.575	1.525	1.972e-02	1.034e-03
4.575	1.550	1.957e-02	1.012e-03
4.575	1.575	1.943e-02	9.915e-04
4.575	1.600	1.929e-02	9.713e-04
4.575	1.625	1.915e-02	9.516e-04
4.575	1.650	1.901e-02	9.324e-04
4.575	1.675	1.888e-02	9.137e-04
4.575	1.700	1.875e-02	8.956e-04
4.575	1.725	1.862e-02	8.780e-04
4.575	1.750	1.850e-02	8.608e-04
4.575	1.775	1.837e-02	8.441e-04
4.575	1.800	1.825e-02	8.279e-04
4.575	1.825	1.813e-02	8.121e-04
4.575	1.850	1.801e-02	7.968e-04
4.575	1.875	1.790e-02	7.818e-04
4.575	1.900	1.778e-02	7.673e-04
4.575	1.925	1.767e-02	7.532e-04
4.575	1.950	1.756e-02	7.395e-04
4.575	1.975	1.746e-02	7.262e-04
4.575	2.000	1.735e-02	7.133e-04
4.575	2.025	1.725e-02	7.007e-04
4.575	2.050	1.714e-02	6.885e-04
4.575	2.075	1.704e-02	6.766e-04
4.575	2.100	1.695e-02	6.650e-04
4.575	2.125	1.685e-02	6.538e-04
4.575	2.150	1.675e-02	6.429e-04
4.575	2.175	1.666e-02	6.324e-04
4.575	2.200	1.657e-02	6.221e-04
4.575	2.225	1.647e-02	6.121e-04
4.575	2.250	1.638e-02	6.024e-04
4.575	2.275	1.630e-02	5.930e-04
4.575	2.300	1.621e-02	5.839e-04
4.575	2.325	1.612e-02	5.750e-04
4.575	2.350	1.604e-02	5.664e-04
4.575	2.375	1.596e-02	5.581e-04
4.575	2.400	1.587e-02	5.500e-04
4.575	2.425	1.579e-02	5.421e-04
4.575	2.450	1.571e-02	5.345e-04
4.575	2.475	1.564e-02	5.272e-04
4.575	2.500	1.556e-02	5.200e-04
4.575	2.525	1.548e-02	5.131e-04
4.575	2.550	1.541e-02	5.063e-04
4.575	2.575	1.533e-02	4.998e-04
4.575	2.600	1.526e-02	4.935e-04
4.575	2.625	1.519e-02	4.874e-04
4.575	2.650	1.512e-02	4.815e-04
4.575	2.675	1.505e-02	4.758e-04
4.575	2.700	1.498e-02	4.703e-04
4.575	2.725	1.491e-02	4.649e-04
4.575	2.750	1.485e-02	4.597e-04
4.575	2.775	1.478e-02	4.547e-04
4.575	2.800	1.472e-02	4.499e-04
4.575	2.825	1.465e-02	4.452e-04
4.575	2.850	1.459e-02	4.407e-04
4.575	2.875	1.453e-02	4.363e-04
4.575	2.900	1.446e-02	4.321e-04
4.575	2.925	1.440e-02	4.281e-04
4.575	2.950	1.434e-02	4.241e-04
4.575	2.975	1.428e-02	4.204e-04
4.575	3.000	1.422e-02	4.167e-04
4.575	3.025	1.417e-02	4.132e-04
4.575	3.050	1.411e-02	4.099e-04
4.575	3.075	1.405e-02	4.066e-04
4.575	3.100	1.400e-02	4.035e-04
4.575	3.125	1.394e-02	4.005e-04
4.575	3.150	1.389e-02	3.976e-04
4.575	3.175	1.384e-02	3.949e-04
4.575	3.200	1.378e-02	3.922e-04
4.575	3.225	1.373e-02	3.897e-04
4.575	3.250	1.368e-02	3.873e-04
4.575	3.275	1.363e-02	3.850e-04
4.575	3.300	1.358e-02	3.827e-04
4.575	3.325	1.353e-02	3.806e-04
4.575	3.350	1.348e-02	3.786e-04
4.575	3.375	1.343e-02	3.767e-04
4.575	3.400	1.338e-02	3.748e-04
4.575	3.425	1.333e-02	3.731e-04
4.575	3.450	1.329e-02	3.714e-04
4.575	3.475	1.324e-02	3.699e-04
4.575	3.500	1.319e-02	3.684e-04
4.575	3.525	1.315e-02	3.670e-04
4.575	3.550	1.310e-02	3.656e-04
4.575	3.575	1.306e-02	3.644e-04
4.575	3.600	1.301e-02	3.632e-04
4.575	3.625	1.297e-02	3.621e-04
4.575	3.650	1.293e-02	3.611e-04
4.575	3.675	1.289e-02	3.602e-04
4.575	3.700	1.284e-02	3.593e-04
4.575	3.725	1.280e-02	3.585e-04
4.575	3.750	1.276e-02	3.577e-04
4.575	3.775	1.272e-02	3.570e-04
4.575	3.800	1.268e-02	3.564e-04
4.575	3.825	1.264e-02	3.558e-04
4.575	3.850	1.260e-02	3.553e-04
4.575	3.875	1.256e-02	3.549e-04
4.575	3.900	1.252e-02	3.545e-04
4.575	3.925	1.248e-02	3.541e-04
4.575	3.950	1.245e-02	3.538e-04
4.575	3.975	1.241e-02	3.536e-04
4.575	4.000	1.237e-02	3.534e-04
4.575	4.025	1.233e-02	3.533e-04
4.575	4.050	1.230e-02	3.532e-04
4.575	4.075	1.226e-02	3.531e-04
4.575	4.100	1.223e-02	3.531e-04
4.575	4.125	1.219e-02	3.532e-04
4.575	4.150	1.215e-02	3.533e-04
4.575	4.175	1.212e-02	3.534e-04
4.575	4.200	1.209e-02	3.536e-04
4.575	4.225	1.205e-02	3.538e-04
4.575	4.250	1.202e-02	3.541e-04
4.575	4.275	1.198e-02	3.543e-04
4.575	4.300	1.195e-02	3.547e-04
4.575	4.325	1.192e-02	3.550e-04
4.575	4.350	1.189e-02	3.554e-04
4.575	4.375	1.185e-02	3.559e-04
4.575	4.400	1.182e-02	3.563e-04
4.575	4.425	1.179e-02	3.568e-04
4.575	4.450	1.176e-02	3.573e-04
4.575	4.475	1.173e-02	3.579e-04
4.575	4.500	1.170e-02	3.585e-04
4.575	4.525	1.167e-02	3.591e-04
4.575	4.550	1.164e-02	3.598e-04
4.575	4.575	1.161e-02	3.604e-04
4.600	0.000	3.479e-02	7.128e-03
4.600	0.025	3.540e-02	6.112e-03
4.600	0.050	3.564e-02	5.405e-03
4.600	0.075	3.566e-02	4.897e-03
4.600	0.100	3.553e-02	4.520e-03
4.600	0.125	3.530e-02	4.233e-03
4.600	0.150	3.500e-02	4.008e-03
4.600	0.175	3.466e-02	3.827e-03
4.600	0.200	3.429e-02	3.676e-03
4.600	0.225	3.389e-02	3.546e-03
4.600	0.250	3.349e-02	3.433e-03
4.600	0.275	3.308e-02	3.331e-03
4.600	0.300	3.266e-02	3.238e-03
4.600	0.325	3.225e-02	3.152e-03
4.600	0.350	3.183e-02	3.071e-03
4.600	0.375	3.142e-02	2.993e-03
4.600	0.400	3.102e-02	2.920e-03
4.600	0.425	3.063e-02	2.849e-03
4.600	0.450	3.024e-02	2.780e-03
4.600	0.475	2.985e-02	2.714e-03
4.600	0.500	2.948e-02	2.649e-03
4.600	0.525	2.911e-02	2.586e-03
4.600	0.550	2.875e-02	2.525e-03
4.600	0.575	2.840e-02	2.466e-03
4.600	0.600	2.806e-02	2.408e-03
4.600	0.625	2.773e-02	2.351e-03
4.600	0.650	2.740e-02	2.296e-03
4.600	0.675	2.708e-02	2.242e-03
4.600	0.700	2.677e-02	2.189e-03
4.600	0.725	2.647e-02	2.138e-03
4.600	0.750	2.617e-02	2.088e-03
4.600	0.775	2.588e-02	2.039e-03
4.600	0.800	2.560e-02	1.992e-03
4.600	0.825	2.532e-02	1.945e-03
4.600	0.850	2.505e-02	1.900e-03
4.600	0.875	2.479e-02	1.856e-03
4.600	0.900	2.453e-02	1.813e-03
4.600	0.925	2.428e-02	1.771e-03
4.600	0.950	2.404e-02	1.730e-03
4.600	0.975	2.380e-02	1.691e-03
4.600	1.000	2.356e-02	1.652e-03
4.600	1.025	2.333e-02	1.614e-03
4.600	1.050	2.311e-02	1.577e-03
4.600	1.075	2.289e-02	1.542e-03
4.600	1.100	2.268e-02	1.507e-03
4.600	1.125	2.247e-02	1.473e-03
4.600	1.150	2.226e-02	1.440e-03
4.600	1.175	2.206e-02	1.408e-03
4.600	1.200	2.187e-02	1.376e-03
4.600	1.225	2.168e-02	1.346e-03
4.600	1.250	2.149e-02	1.316e-03
4.600	1.275	2.131e-02	1.287e-03
4.600	1.300	2.113e-02	1.259e-03
4.600	1.325	2.095e-02	1.232e-03
4.600	1.350	2.078e-02	1.205e-03
4.600	1.375	2.061e-02	1.179e-03
4.600	1.400	2.045e-02	1.154e-03
4.600	1.425	2.029e-02	1.129e-03
4.600	1.450	2.013e-02	1.105e-03
4.600	1.475	1.997e-02	1.082e-03
4.600	1.500	1.982e-02	1.059e-03
4.600	1.525	1.967e-02	1.037e-03
4.600	1.550	1.952e-02	1.016e-03
4.600	1.575	1.938e-02	9.947e-04
4.600	1.600	1.924e-02	9.744e-04
4.600	1.625	1.910e-02	9.546e-04
4.600	1.650	1.897e-02	9.354e-04
4.600	1.675	1.883e-02	9.167e-04
4.600	1.700	1.870e-02	8.985e-04
4.600	1.725	1.857e-02	8.808e-04
4.600	1.750	1.845e-02	8.636e-04
4.600	1.775	1.832e-02	8.468e-04
4.600	1.800	1.820e-02	8.305e-04
4.600	1.825	1.808e-02	8.147e-04
4.600	1.850	1.797e-02	7.993e-04
4.600	1.875	1.785e-02	7.843e-04
4.600	1.900	1.774e-02	7.697e-04
4.600	1.925	1.763e-02	7.555e-04
4.600	1.950	1.752e-02	7.418e-04
4.600	1.975	1.741e-02	7.284e-04
4.600	2.000	1.731e-02	7.154e-04
4.600	2.025	1.720e-02	7.027e-04
4.600	2.050	1.710e-02	6.904e-04
4.600	2.075	1.700e-02	6.785e-04
4.600	2.100	1.690e-02	6.669e-04
4.600	2.125	1.680e-02	6.556e-04
4.600	2.150	1.671e-02	6.446e-04
4.600	2.175	1.661e-02	6.340e-04
4.600	2.200	1.652e-02	6.236e-04
4.600	2.225	1.643e-02	6.136e-04
4.600	2.250	1.634e-02	6.038e-04
4.600	2.275	1.625e-02	5.943e-04
4.600	2.300	1.617e-02	5.851e-04
4.600	2.325	1.608e-02	5.762e-04
4.600	2.350	1.600e-02	5.675e-04
4.600	2.375	1.591e-02	5.591e-04
4.600	2.400	1.583e-02	5.510e-04
4.600	2.425	1.575e-02	5.431e-04
4.600	2.450	1.567e-02	5.354e-04
4.600	2.475	1.560e-02	5.279e-04
4.600	2.500	1.552e-02	5.207e-04
4.600	2.525	1.544e-02	5.137e-04
4.600	2.550	1.537e-02	5.070e-04
4.600	2.575	1.529e-02	5.004e-04
4.600	2.600	1.522e-02	4.940e-04
4.600	2.625	1.515e-02	4.879e-04
4.600	2.650	1.508e-02	4.819e-04
4.600	2.675	1.501e-02	4.761e-04
4.600	2.700	1.494e-02	4.705e-04
4.600	2.725	1.487e-02	4.651e-04
4.600	2.750	1.481e-02	4.599e-04
4.600	2.775	1.474e-02	4.549e-04
4.600	2.800	1.468e-02	4.500e-04
4.600	2.825	1.461e-02	4.453e-04
4.600	2.850	1.455e-02	4.407e-04
4.600	2.875	1.449e-02	4.363e-04
4.600	2.900	1.443e-02	4.321e-04
4.600	2.925	1.437e-02	4.280e-04
4.600	2.950	1.431e-02	4.240e-04
4.600	2.975	1.425e-02	4.202e-04
4.600	3.000	1.419e-02	4.165e-04
4.600	3.025	1.413e-02	4.130e-04
4.600	3.050	1.407e-02	4.096e-04
4.600	3.075	1.402e-02	4.063e-04
4.600	3.100	1.396e-02	4.032e-04
4.600	3.125	1.391e-02	4.002e-04
4.600	3.150	1.385e-02	3.973e-04
4.600	3.175	1.380e-02	3.945e-04
4.600	3.200	1.375e-02	3.919e-04
4.600	3.225	1.369e-02	3.893e-04
4.600	3.250	1.364e-02	3.869e-04
4.600	3.275	1.359e-02	3.845e-04
4.600	3.300	1.354e-02	3.823e-04
4.600	3.325	1.349e-02	3.802e-04
4.600	3.350	1.344e-02	3.781e-04
4.600	3.375	1.339e-02	3.762e-04
4.600	3.400	1.335e-02	3.744e-04
4.600	3.425	1.330e-02	3.726e-04
4.600	3.450	1.325e-02	3.710e-04
4.600	3.475	1.321e-02	3.694e-04
4.600	3.500	1.316e-02	3.679e-04
4.600	3.525	1.311e-02	3.665e-04
4.600	3.550	1.307e-02	3.652e-04
4.600	3.575	1.302e-02	3.640e-04
4.600	3.600	1.298e-02	3.628e-04
4.600	3.625	1.294e-02	3.617e-04
4.600	3.650	1.289e-02	3.607e-04
4.600	3.675	1.285e-02	3.598e-04
4.600	3.700	1.281e-02	3.589e-04
4.600	3.725	1.277e-02	3.581e-04
4.600	3.750	1.273e-02	3.574e-04
4.600	3.775	1.269e-02	3.567e-04
4.600	3.800	1.265e-02	3.561e-04
4.600	3.825	1.261e-02	3.555e-04
4.600	3.850	1.257e-02	3.551e-04
4.600	3.875	1.253e-02	3.546e-04
4.600	3.900	1.249e-02	3.543e-04
4.600	3.925	1.245e-02	3.539e-04
4.600	3.950	1.241e-02	3.537e-04
4.600	3.975	1.238e-02	3.535e-04
4.600	4.000	1.234e-02	3.533e-04
4.600	4.025	1.230e-02	3.532e-04
4.600	4.050	1.227e-02	3.531e-04
4.600	4.075	1.223e-02	3.531e-04
4.600	4.100	1.219e-02	3.532e-04
4.600	4.125	1.216e-02	3.532e-04
4.600	4.150	1.212e-02	3.534e-04
4.600	4.175	1.209e-02	3.535e-04
4.600	4.200	1.205e-02	3.537e-04
4.600	4.225	1.202e-02	3.540e-04
4.600	4.250	1.199e-02	3.543e-04
4.600	4.275	1.195e-02	3.546e-04
4.600	4.300	1.192e-02	3.550e-04
4.600	4.325	1.189e-02	3.554e-04
4.600	4.350	1.186e-02	3.558e-04
4.600	4.375	1.182e-02	3.563e-04
4.600	4.400	1.179e-02	3.568e-04
4.600	4.425	1.176e-02	3.573e-04
4.600	4.450	1.173e-02	3.579e-04
4.600	4.475	1.170e-02	3.585e-04
4.600	4.500	1.167e-02	3.591e-04
4.600	4.525	1.164e-02	3.597e-04
4.600	4.550	1.161e-02	3.604e-04
4.600	4.575	1.158e-02	3.611e-04
4.600	4.600	1.155e-02	3.619e-04
4.625	0.000	3.463e-02	7.133e-03
4.625	0.025	3.524e-02	6.116e-03
4.625	0.050	3.549e-02	5.407e-03
4.625	0.075	3.552e-02	4.897e-03
4.625	0.100	3.539e-02	4.520e-03
4.625	0.125	3.517e-02	4.233e-03
4.625	0.150	3.487e-02	4.008e-03
4.625	0.175	3.454e-02	3.826e-03
4.625	0.200	3.417e-02	3.675e-03
4.625	0.225	3.378e-02	3.546e-03
4.625	0.250	3.338e-02	3.433e-03
4.625	0.275	3.297e-02	3.332e-03
4.625	0.300	3.255e-02	3.239e-03
4.625	0.325	3.214e-02	3.153e-03
4.625	0.350	3.173e-02	3.072e-03
4.625	0.375	3.133e-02	2.995e-03
4.625	0.400	3.093e-02	2.921e-03
4.625	0.425	3.053e-02	2.850e-03
4.625	0.450	3.014e-02	2.782e-03
4.625	0.475	2.976e-02	2.716e-03
4.625	0.500	2.939e-02	2.651e-03
4.625	0.525	2.903e-02	2.589e-03
4.625	0.550	2.867e-02	2.528e-03
4.625	0.575	2.832e-02	2.468e-03
4.625	0.600	2.798e-02	2.411e-03
4.625	0.625	2.765e-02	2.354e-03
4.625	0.650	2.732e-02	2.299e-03
4.625	0.675	2.701e-02	2.245e-03
4.625	0.700	2.670e-02	2.193e-03
4.625	0.725	2.639e-02	2.142e-03
4.625	0.750	2.610e-02	2.092e-03
4.625	0.775	2.581e-02	2.043e-03
4.625	0.800	2.553e-02	1.995e-03
4.625	0.825	2.525e-02	1.949e-03
4.625	0.850	2.498e-02	1.904e-03
4.625	0.875	2.472e-02	1.860e-03
4.625	0.900	2.446e-02	1.817e-03
4.625	0.925	2.421e-02	1.775e-03
4.625	0.950	2.397e-02	1.734e-03
4.625	0.975	2.373e-02	1.695e-03
4.625	1.000	2.350e-02	1.656e-03
4.625	1.025	2.327e-02	1.618e-03
4.625	1.050	2.305e-02	1.581e-03
4.625	1.075	2.283e-02	1.546e-03
4.625	1.100	2.262e-02	1.511e-03
4.625	1.125	2.241e-02	1.477e-03
4.625	1.150	2.221e-02	1.444e-03
4.625	1.175	2.201e-02	1.411e-03
4.625	1.200	2.181e-02	1.380e-03
4.625	1.225	2.162e-02	1.350e-03
4.625	1.250	2.143e-02	1.320e-03
4.625	1.275	2.125e-02	1.291e-03
4.625	1.300	2.107e-02	1.263e-03
4.625	1.325	2.090e-02	1.235e-03
4.625	1.350	2.073e-02	1.209e-03
4.625	1.375	2.056e-02	1.182e-03
4.625	1.400	2.039e-02	1.157e-03
4.625	1.425	2.023e-02	1.133e-03
4.625	1.450	2.007e-02	1.109e-03
4.625	1.475	1.992e-02	1.085e-03
4.625	1.500	1.977e-02	1.063e-03
4.625	1.525	1.962e-02	1.040e-03
4.625	1.550	1.947e-02	1.019e-03
4.625	1.575	1.933e-02	9.979e-04
4.625	1.600	1.919e-02	9.776e-04
4.625	1.625	1.905e-02	9.577e-04
4.625	1.650	1.892e-02	9.384e-04
4.625	1.675	1.878e-02	9.197e-04
4.625	1.700	1.865e-02	9.014e-04
4.625	1.725	1.853e-02	8.836e-04
4.625	1.750	1.840e-02	8.663e-04
4.625	1.775	1.828e-02	8.495e-04
4.625	1.800	1.816e-02	8.332e-04
4.625	1.825	1.804e-02	8.173e-04
4.625	1.850	1.792e-02	8.018e-04
4.625	1.875	1.781e-02	7.867e-04
4.625	1.900	1.769e-02	7.721e-04
4.625	1.925	1.758e-02	7.578e-04
4.625	1.950	1.747e-02	7.440e-04
4.625	1.975	1.737e-02	7.305e-04
4.625	2.000	1.726e-02	7.175e-04
4.625	2.025	1.716e-02	7.047e-04
4.625	2.050	1.706e-02	6.924e-04
4.625	2.075	1.696e-02	6.803e-04
4.625	2.100	1.686e-02	6.687e-04
4.625	2.125	1.676e-02	6.573e-04
4.625	2.150	1.667e-02	6.463e-04
4.625	2.175	1.657e-02	6.356e-04
4.625	2.200	1.648e-02	6.251e-04
4.625	2.225	1.639e-02	6.150e-04
4.625	2.250	1.630e-02	6.052e-04
4.625	2.275	1.621e-02	5.957e-04
4.625	2.300	1.613e-02	5.864e-04
4.625	2.325	1.604e-02	5.774e-04
4.625	2.350	1.596e-02	5.687e-04
4.625	2.375	1.587e-02	5.602e-04
4.625	2.400	1.579e-02	5.520e-04
4.625	2.425	1.571e-02	5.440e-04
4.625	2.450	1.563e-02	5.363e-04
4.625	2.475	1.556e-02	5.288e-04
4.625	2.500	1.548e-02	5.215e-04
4.625	2.525	1.540e-02	5.144e-04
4.625	2.550	1.533e-02	5.076e-04
4.625	2.575	1.526e-02	5.010e-04
4.625	2.600	1.518e-02	4.946e-04
4.625	2.625	1.511e-02	4.883e-04
4.625	2.650	1.504e-02	4.823e-04
4.625	2.675	1.497e-02	4.765e-04
4.625	2.700	1.490e-02	4.709e-04
4.625	2.725	1.484e-02	4.654e-04
4.625	2.750	1.477e-02	4.601e-04
4.625	2.775	1.470e-02	4.550e-04
4.625	2.800	1.464e-02	4.501e-04
4.625	2.825	1.458e-02	4.453e-04
4.625	2.850	1.451e-02	4.407e-04
4.625	2.875	1.445e-02	4.363e-04
4.625	2.900	1.439e-02	4.320e-04
4.625	2.925	1.433e-02	4.279e-04
4.625	2.950	1.427e-02	4.239e-04
4.625	2.975	1.421e-02	4.201e-04
4.625	3.000	1.415e-02	4.164e-04
4.625	3.025	1.409e-02	4.128e-04
4.625	3.050	1.404e-02	4.094e-04
4.625	3.075	1.398e-02	4.061e-04
4.625	3.100	1.393e-02	4.029e-04
4.625	3.125	1.387e-02	3.999e-04
4.625	3.150	1.382e-02	3.970e-04
4.625	3.175	1.376e-02	3.942e-04
4.625	3.200	1.371e-02	3.915e-04
4.625	3.225	1.366e-02	3.889e-04
4.625	3.250	1.361e-02	3.865e-04
4.625	3.275	1.356e-02	3.841e-04
4.625	3.300	1.351e-02	3.819e-04
4.625	3.325	1.346e-02	3.798e-04
4.625	3.350	1.341e-02	3.777e-04
4.625	3.375	1.336e-02	3.758e-04
4.625	3.400	1.331e-02	3.739e-04
4.625	3.425	1.326e-02	3.722e-04
4.625	3.450	1.322e-02	3.705e-04
4.625	3.475	1.317e-02	3.690e-04
4.625	3.500	1.313e-02	3.675e-04
4.625	3.525	1.308e-02	3.661e-04
4.625	3.550	1.304e-02	3.648e-04
4.625	3.575	1.299e-02	3.636e-04
4.625	3.600	1.295e-02	3.624e-04
4.625	3.625	1.290e-02	3.613e-04
4.625	3.650	1.286e-02	3.603e-04
4.625	3.675	1.282e-02	3.594e-04
4.625	3.700	1.278e-02	3.586e-04
4.625	3.725	1.274e-02	3.578e-04
4.625	3.750	1.269e-02	3.570e-04
4.625	3.775	1.265e-02	3.564e-04
4.625	3.800	1.261e-02	3.558e-04
4.625	3.825	1.257e-02	3.553e-04
4.625	3.850	1.253e-02	3.548e-04
4.625	3.875	1.250e-02	3.544e-04
4.625	3.900	1.246e-02	3.541e-04
4.625	3.925	1.242e-02	3.538e-04
4.625	3.950	1.238e-02	3.535e-04
4.625	3.975	1.234e-02	3.534e-04
4.625	4.000	1.231e-02	3.532e-04
4.625	4.025	1.227e-02	3.531e-04
4.625	4.050	1.223e-02	3.531e-04
4.625	4.075	1.220e-02	3.531e-04
4.625	4.100	1.216e-02	3.532e-04
4.625	4.125	1.213e-02	3.533e-04
4.625	4.150	1.209e-02	3.535e-04
4.625	4.175	1.206e-02	3.537e-04
4.625	4.200	1.202e-02	3.539e-04
4.625	4.225	1.199e-02	3.542e-04
4.625	4.250	1.196e-02	3.545e-04
4.625	4.275	1.192e-02	3.549e-04
4.625	4.300	1.189e-02	3.553e-04
4.625	4.325	1.186e-02	3.557e-04
4.625	4.350	1.183e-02	3.562e-04
4.625	4.375	1.179e-02	3.567e-04
4.625	4.400	1.176e-02	3.572e-04
4.625	4.425	1.173e-02	3.578e-04
4.625	4.450	1.170e-02	3.584e-04
4.625	4.475	1.167e-02	3.590e-04
4.625	4.500	1.164e-02	3.597e-04
4.625	4.525	1.161e-02	3.604e-04
4.625	4.550	1.158e-02	3.611e-04
4.625	4.575	1.155e-02	3.619e-04
4.625	4.600	1.152e-02	3.626e-04
4.625	4.625	1.149e-02	3.634e-04
4.650	0.000	3.446e-02	7.138e-03
4.650	0.025	3.509e-02	6.119e-03
4.650	0.050	3.535e-02	5.409e-03
4.650	0.075	3.537e-02	4.898e-03
4.650	0.100	3.525e-02	4.520e-03
4.650	0.125	3.504e-02	4.233e-03
4.650	0.150	3.475e-02	4.008e-03
4.650	0.175	3.441e-02	3.826e-03
4.650	0.200	3.405e-02	3.675e-03
4.650	0.225	3.366e-02	3.546e-03
4.650	0.250	3.326e-02	3.433e-03
4.650	0.275	3.286e-02	3.332e-03
4.650	0.300	3.245e-02	3.239e-03
4.650	0.325	3.204e-02	3.154e-03
4.650	0.350	3.163e-02	3.073e-03
4.650	0.375	3.123e-02	2.996e-03
4.650	0.400	3.083e-02	2.923e-03
4.650	0.425	3.044e-02	2.852e-03
4.650	0.450	3.005e-02	2.784e-03
4.650	0.475	2.968e-02	2.718e-03
4.650	0.500	2.931e-02	2.654e-03
4.650	0.525	2.894e-02	2.591e-03
4.650	0.550	2.859e-02	2.530e-03
4.650	0.575	2.824e-02	2.471e-03
4.650	0.600	2.790e-02	2.413e-03
4.650	0.625	2.757e-02	2.357e-03
4.650	0.650	2.725e-02	2.302e-03
4.650	0.675	2.693e-02	2.248e-03
4.650	0.700	2.662e-02	2.196e-03
4.650	0.725	2.632e-02	2.145e-03
4.650	0.750	2.602e-02	2.095e-03
4.650	0.775	2.574e-02	2.046e-03
4.650	0.800	2.546e-02	1.999e-03
4.650	0.825	2.518e-02	1.953e-03
4.650	0.850	2.492e-02	1.908e-03
4.650	0.875	2.465e-02	1.864e-03
4.650	0.900	2.440e-02	1.821e-03
4.650	0.925	2.415e-02	1.779e-03
4.650	0.950	2.391e-02	1.738e-03
4.650	0.975	2.367e-02	1.698e-03
4.650	1.000	2.344e-02	1.660e-03
4.650	1.025	2.321e-02	1.622e-03
4.650	1.050	2.299e-02	1.585e-03
4.650	1.075	2.277e-02	1.549e-03
4.650	1.100	2.256e-02	1.515e-03
4.650	1.125	2.235e-02	1.481e-03
4.650	1.150	2.215e-02	1.447e-03
4.650	1.175	2.195e-02	1.415e-03
4.650	1.200	2.175e-02	1.384e-03
4.650	1.225	2.156e-02	1.353e-03
4.650	1.250	2.138e-02	1.324e-03
4.650	1.275	2.120e-02	1.295e-03
4.650	1.300	2.102e-02	1.266e-03
4.650	1.325	2.084e-02	1.239e-03
4.650	1.350	2.067e-02	1.212e-03
4.650	1.375	2.050e-02	1.186e-03
4.650	1.400	2.034e-02	1.161e-03
4.650	1.425	2.018e-02	1.136e-03
4.650	1.450	2.002e-02	1.112e-03
4.650	1.475	1.987e-02	1.089e-03
4.650	1.500	1.972e-02	1.066e-03
4.650	1.525	1.957e-02	1.044e-03
4.650	1.550	1.942e-02	1.022e-03
4.650	1.575	1.928e-02	1.001e-03
4.650	1.600	1.914e-02	9.807e-04
4.650	1.625	1.900e-02	9.608e-04
4.650	1.650	1.887e-02	9.414e-04
4.650	1.675	1.873e-02	9.226e-04
4.650	1.700	1.861e-02	9.043e-04
4.650	1.725	1.848e-02	8.865e-04
4.650	1.750	1.835e-02	8.691e-04
4.650	1.775	1.823e-02	8.522e-04
4.650	1.800	1.811e-02	8.358e-04
4.650	1.825	1.799e-02	8.198e-04
4.650	1.850	1.787e-02	8.043e-04
4.650	1.875	1.776e-02	7.892e-04
4.650	1.900	1.765e-02	7.745e-04
4.650	1.925	1.754e-02	7.602e-04
4.650	1.950	1.743e-02	7.462e-04
4.650	1.975	1.732e-02	7.327e-04
4.650	2.000	1.722e-02	7.196e-04
4.650	2.025	1.711e-02	7.068e-04
4.650	2.050	1.701e-02	6.943e-04
4.650	2.075	1.691e-02	6.822e-04
4.650	2.100	1.681e-02	6.705e-04
4.650	2.125	1.672e-02	6.591e-04
4.650	2.150	1.662e-02	6.480e-04
4.650	2.175	1.653e-02	6.372e-04
4.650	2.200	1.644e-02	6.267e-04
4.650	2.225	1.635e-02	6.165e-04
4.650	2.250	1.626e-02	6.066e-04
4.650	2.275	1.617e-02	5.970e-04
4.650	2.300	1.608e-02	5.877e-04
4.650	2.325	1.600e-02	5.786e-04
4.650	2.350	1.592e-02	5.698e-04
4.650	2.375	1.583e-02	5.613e-04
4.650	2.400	1.575e-02	5.530e-04
4.650	2.425	1.567e-02	5.450e-04
4.650	2.450	1.559e-02	5.372e-04
4.650	2.475	1.552e-02	5.296e-04
4.650	2.500	1.544e-02	5.223e-04
4.650	2.525	1.536e-02	5.151e-04
4.650	2.550	1.529e-02	5.083e-04
4.650	2.575	1.522e-02	5.016e-04
4.650	2.600	1.514e-02	4.951e-04
4.650	2.625	1.507e-02	4.888e-04
4.650	2.650	1.500e-02	4.828e-04
4.650	2.675	1.493e-02	4.769e-04
4.650	2.700	1.487e-02	4.712e-04
4.650	2.725	1.480e-02	4.657e-04
4.650	2.750	1.473e-02	4.604e-04
4.650	2.775	1.467e-02	4.552e-04
4.650	2.800	1.460e-02	4.502e-04
4.650	2.825	1.454e-02	4.454e-04
4.650	2.850	1.448e-02	4.408e-04
4.650	2.875	1.441e-02	4.363e-04
4.650	2.900	1.435e-02	4.320e-04
4.650	2.925	1.429e-02	4.278e-04
4.650	2.950	1.423e-02	4.238e-04
4.650	2.975	1.417e-02	4.199e-04
4.650	3.000	1.412e-02	4.162e-04
4.650	3.025	1.406e-02	4.126e-04
4.650	3.050	1.400e-02	4.092e-04
4.650	3.075	1.395e-02	4.059e-04
4.650	3.100	1.389e-02	4.027e-04
4.650	3.125	1.384e-02	3.996e-04
4.650	3.150	1.378e-02	3.967e-04
4.650	3.175	1.373e-02	3.938e-04
4.650	3.200	1.368e-02	3.912e-04
4.650	3.225	1.362e-02	3.886e-04
4.650	3.250	1.357e-02	3.861e-04
4.650	3.275	1.352e-02	3.837e-04
4.650	3.300	1.347e-02	3.815e-04
4.650	3.325	1.342e-02	3.794e-04
4.650	3.350	1.337e-02	3.773e-04
4.650	3.375	1.333e-02	3.754e-04
4.650	3.400	1.328e-02	3.735e-04
4.650	3.425	1.323e-02	3.718e-04
4.650	3.450	1.318e-02	3.701e-04
4.650	3.475	1.314e-02	3.686e-04
4.650	3.500	1.309e-02	3.671e-04
4.650	3.525	1.305e-02	3.657e-04
4.650	3.550	1.300e-02	3.644e-04
4.650	3.575	1.296e-02	3.632e-04
4.650	3.600	1.291e-02	3.620e-04
4.650	3.625	1.287e-02	3.610e-04
4.650	3.650	1.283e-02	3.600e-04
4.650	3.675	1.279e-02	3.591e-04
4.650	3.700	1.274e-02	3.582e-04
4.650	3.725	1.270e-02	3.575e-04
4.650	3.750	1.266e-02	3.568e-04
4.650	3.775	1.262e-02	3.561e-04
4.650	3.800	1.258e-02	3.556e-04
4.650	3.825	1.254e-02	3.550e-04
4.650	3.850	1.250e-02	3.546e-04
4.650	3.875	1.246e-02	3.542e-04
4.650	3.900	1.243e-02	3.539e-04
4.650	3.925	1.239e-02	3.536e-04
4.650	3.950	1.235e-02	3.534e-04
4.650	3.975	1.231e-02	3.533e-04
4.650	4.000	1.228e-02	3.532e-04
4.650	4.025	1.224e-02	3.531e-04
4.650	4.050	1.220e-02	3.531e-04
4.650	4.075	1.217e-02	3.532e-04
4.650	4.100	1.213e-02	3.533e-04
4.650	4.125	1.210e-02	3.534e-04
4.650	4.150	1.206e-02	3.536e-04
4.650	4.175	1.203e-02	3.538e-04
4.650	4.200	1.199e-02	3.541e-04
4.650	4.225	1.196e-02	3.544e-04
4.650	4.250	1.193e-02	3.548e-04
4.650	4.275	1.189e-02	3.552e-04
4.650	4.300	1.186e-02	3.556e-04
4.650	4.325	1.183e-02	3.561e-04
4.650	4.350	1.180e-02	3.566e-04
4.650	4.375	1.176e-02	3.571e-04
4.650	4.400	1.173e-02	3.577e-04
4.650	4.425	1.170e-02	3.583e-04
4.650	4.450	1.167e-02	3.589e-04
4.650	4.475	1.164e-02	3.596e-04
4.650	4.500	1.161e-02	3.603e-04
4.650	4.525	1.158e-02	3.611e-04
4.650	4.550	1.155e-02	3.618e-04
4.650	4.575	1.152e-02	3.626e-04
4.650	4.600	1.149e-02	3.634e-04
4.650	4.625	1.146e-02	3.643e-04
4.650	4.650	1.143e-02	3.651e-04
4.675	0.000	3.430e-02	7.143e-03
4.675	0.025	3.493e-02	6.121e-03
4.675	0.050	3.520e-02	5.410e-03
4.675	0.075	3.523e-02	4.899e-03
4.675	0.100	3.512e-02	4.520e-03
4.675	0.125	3.490e-02	4.232e-03
4.675	0.150	3.462e-02	4.007e-03
4.675	0.175	3.429e-02	3.825e-03
4.675	0.200	3.393e-02	3.675e-03
4.675	0.225	3.355e-02	3.546e-03
4.675	0.250	3.315e-02	3.433e-03
4.675	0.275	3.275e-02	3.332e-03
4.675	0.300	3.235e-02	3.240e-03
4.675	0.325	3.194e-02	3.154e-03
4.675	0.350	3.153e-02	3.074e-03
4.675	0.375	3.113e-02	2.997e-03
4.675	0.400	3.074e-02	2.924e-03
4.675	0.425	3.035e-02	2.854e-03
4.675	0.450	2.996e-02	2.786e-03
4.675	0.475	2.959e-02	2.720e-03
4.675	0.500	2.922e-02	2.656e-03
4.675	0.525	2.886e-02	2.594e-03
4.675	0.550	2.850e-02	2.533e-03
4.675	0.575	2.816e-02	2.474e-03
4.675	0.600	2.782e-02	2.416e-03
4.675	0.625	2.749e-02	2.360e-03
4.675	0.650	2.717e-02	2.305e-03
4.675	0.675	2.685e-02	2.252e-03
4.675	0.700	2.655e-02	2.199e-03
4.675	0.725	2.625e-02	2.148e-03
4.675	0.750	2.595e-02	2.098e-03
4.675	0.775	2.567e-02	2.050e-03
4.675	0.800	2.539e-02	2.003e-03
4.675	0.825	2.511e-02	1.956e-03
4.675	0.850	2.485e-02	1.911e-03
4.675	0.875	2.459e-02	1.867e-03
4.675	0.900	2.433e-02	1.824e-03
4.675	0.925	2.408e-02	1.783e-03
4.675	0.950	2.384e-02	1.742e-03
4.675	0.975	2.360e-02	1.702e-03
4.675	1.000	2.337e-02	1.664e-03
4.675	1.025	2.315e-02	1.626e-03
4.675	1.050	2.293e-02	1.589e-03
4.675	1.075	2.271e-02	1.553e-03
4.675	1.100	2.250e-02	1.518e-03
4.675	1.125	2.229e-02	1.484e-03
4.675	1.150	2.209e-02	1.451e-03
4.675	1.175	2.189e-02	1.419e-03
4.675	1.200	2.170e-02	1.388e-03
4.675	1.225	2.151e-02	1.357e-03
4.675	1.250	2.132e-02	1.327e-03
4.675	1.275	2.114e-02	1.298e-03
4.675	1.300	2.096e-02	1.270e-03
4.675	1.325	2.079e-02	1.242e-03
4.675	1.350	2.062e-02	1.216e-03
4.675	1.375	2.045e-02	1.190e-03
4.675	1.400	2.029e-02	1.164e-03
4.675	1.425	2.013e-02	1.139e-03
4.675	1.450	1.997e-02	1.115e-03
4.675	1.475	1.982e-02	1.092e-03
4.675	1.500	1.967e-02	1.069e-03
4.675	1.525	1.952e-02	1.047e-03
4.675	1.550	1.937e-02	1.025e-03
4.675	1.575	1.923e-02	1.004e-03
4.675	1.600	1.909e-02	9.838e-04
4.675	1.625	1.895e-02	9.639e-04
4.675	1.650	1.882e-02	9.445e-04
4.675	1.675	1.869e-02	9.256e-04
4.675	1.700	1.856e-02	9.072e-04
4.675	1.725	1.843e-02	8.893e-04
4.675	1.750	1.831e-02	8.719e-04
4.675	1.775	1.818e-02	8.549e-04
4.675	1.800	1.806e-02	8.384e-04
4.675	1.825	1.794e-02	8.224e-04
4.675	1.850	1.783e-02	8.068e-04
4.675	1.875	1.771e-02	7.916e-04
4.675	1.900	1.760e-02	7.768e-04
4.675	1.925	1.749e-02	7.625e-04
4.675	1.950	1.738e-02	7.485e-04
4.675	1.975	1.728e-02	7.349e-04
4.675	2.000	1.717e-02	7.217e-04
4.675	2.025	1.707e-02	7.088e-04
4.675	2.050	1.697e-02	6.963e-04
4.675	2.075	1.687e-02	6.841e-04
4.675	2.100	1.677e-02	6.723e-04
4.675	2.125	1.668e-02	6.608e-04
4.675	2.150	1.658e-02	6.497e-04
4.675	2.175	1.649e-02	6.388e-04
4.675	2.200	1.640e-02	6.283e-04
4.675	2.225	1.631e-02	6.180e-04
4.675	2.250	1.622e-02	6.081e-04
4.675	2.275	1.613e-02	5.984e-04
4.675	2.300	1.604e-02	5.890e-04
4.675	2.325	1.596e-02	5.799e-04
4.675	2.350	1.587e-02	5.710e-04
4.675	2.375	1.579e-02	5.624e-04
4.675	2.400	1.571e-02	5.540e-04
4.675	2.425	1.563e-02	5.459e-04
4.675	2.450	1.555e-02	5.381e-04
4.675	2.475	1.548e-02	5.305e-04
4.675	2.500	1.540e-02	5.231e-04
4.675	2.525	1.532e-02	5.159e-04
4.675	2.550	1.525e-02	5.089e-04
4.675	2.575	1.518e-02	5.022e-04
4.675	2.600	1.511e-02	4.957e-04
4.675	2.625	1.503e-02	4.893e-04
4.675	2.650	1.496e-02	4.832e-04
4.675	2.675	1.490e-02	4.773e-04
4.675	2.700	1.483e-02	4.715e-04
4.675	2.725	1.476e-02	4.660e-04
4.675	2.750	1.469e-02	4.606e-04
4.675	2.775	1.463e-02	4.554e-04
4.675	2.800	1.456e-02	4.504e-04
4.675	2.825	1.450e-02	4.456e-04
4.675	2.850	1.444e-02	4.409e-04
4.675	2.875	1.438e-02	4.364e-04
4.675	2.900	1.432e-02	4.320e-04
4.675	2.925	1.426e-02	4.278e-04
4.675	2.950	1.420e-02	4.237e-04
4.675	2.975	1.414e-02	4.198e-04
4.675	3.000	1.408e-02	4.161e-04
4.675	3.025	1.402e-02	4.125e-04
4.675	3.050	1.397e-02	4.090e-04
4.675	3.075	1.391e-02	4.056e-04
4.675	3.100	1.385e-02	4.024e-04
4.675	3.125	1.380e-02	3.993e-04
4.675	3.150	1.375e-02	3.964e-04
4.675	3.175	1.369e-02	3.935e-04
4.675	3.200	1.364e-02	3.908e-04
4.675	3.225	1.359e-02	3.882e-04
4.675	3.250	1.354e-02	3.858e-04
4.675	3.275	1.349e-02	3.834e-04
4.675	3.300	1.344e-02	3.811e-04
4.675	3.325	1.339e-02	3.790e-04
4.675	3.350	1.334e-02	3.769e-04
4.675	3.375	1.329e-02	3.750e-04
4.675	3.400	1.324e-02	3.731e-04
4.675	3.425	1.320e-02	3.714e-04
4.675	3.450	1.315e-02	3.697e-04
4.675	3.475	1.310e-02	3.682e-04
4.675	3.500	1.306e-02	3.667e-04
4.675	3.525	1.301e-02	3.653e-04
4.675	3.550	1.297e-02	3.640e-04
4.675	3.575	1.292e-02	3.628e-04
4.675	3.600	1.288e-02	3.617e-04
4.675	3.625	1.284e-02	3.606e-04
4.675	3.650	1.280e-02	3.596e-04
4.675	3.675	1.275e-02	3.587e-04
4.675	3.700	1.271e-02	3.579e-04
4.675	3.725	1.267e-02	3.572e-04
4.675	3.750	1.263e-02	3.565e-04
4.675	3.775	1.259e-02	3.559e-04
4.675	3.800	1.255e-02	3.553e-04
4.675	3.825	1.251e-02	3.548e-04
4.675	3.850	1.247e-02	3.544e-04
4.675	3.875	1.243e-02	3.541e-04
4.675	3.900	1.239e-02	3.538e-04
4.675	3.925	1.236e-02	3.535e-04
4.675	3.950	1.232e-02	3.533e-04
4.675	3.975	1.228e-02	3.532e-04
4.675	4.000	1.224e-02	3.531e-04
4.675	4.025	1.221e-02	3.531e-04
4.675	4.050	1.217e-02	3.531e-04
4.675	4.075	1.214e-02	3.532e-04
4.675	4.100	1.210e-02	3.534e-04
4.675	4.125	1.207e-02	3.535e-04
4.675	4.150	1.203e-02	3.537e-04
4.675	4.175	1.200e-02	3.540e-04
4.675	4.200	1.196e-02	3.543e-04
4.675	4.225	1.193e-02	3.547e-04
4.675	4.250	1.190e-02	3.551e-04
4.675	4.275	1.186e-02	3.555e-04
4.675	4.300	1.183e-02	3.560e-04
4.675	4.325	1.180e-02	3.565e-04
4.675	4.350	1.177e-02	3.570e-04
4.675	4.375	1.173e-02	3.576e-04
4.675	4.400	1.170e-02	3.582e-04
4.675	4.425	1.167e-02	3.588e-04
4.675	4.450	1.164e-02	3.595e-04
4.675	4.475	1.161e-02	3.602e-04
4.675	4.500	1.158e-02	3.610e-04
4.675	4.525	1.155e-02	3.618e-04
4.675	4.550	1.152e-02	3.626e-04
4.675	4.575	1.149e-02	3.634e-04
4.675	4.600	1.146e-02	3.642e-04
4.675	4.625	1.143e-02	3.651e-04
4.675	4.650	1.140e-02	3.660e-04
4.675	4.675	1.137e-02	3.670e-04
4.700	0.000	3.414e-02	7.148e-03
4.700	0.025	3.478e-02	6.124e-03
4.700	0.050	3.505e-02	5.412e-03
4.700	0.075	3.509e-02	4.899e-03
4.700	0.100	3.499e-02	4.520e-03
4.700	0.125	3.478e-02	4.232e-03
4.700	0.150	3.450e-02	4.007e-03
4.700	0.175	3.417e-02	3.825e-03
4.700	0.200	3.382e-02	3.674e-03
4.700	0.225	3.344e-02	3.546e-03
4.700	0.250	3.305e-02	3.433e-03
4.700	0.275	3.265e-02	3.333e-03
4.700	0.300	3.224e-02	3.240e-03
4.700	0.325	3.184e-02	3.155e-03
4.700	0.350	3.144e-02	3.075e-03
4.700	0.375	3.104e-02	2.998e-03
4.700	0.400	3.064e-02	2.925e-03
4.700	0.425	3.026e-02	2.855e-03
4.700	0.450	2.988e-02	2.788e-03
4.700	0.475	2.950e-02	2.722e-03
4.700	0.500	2.913e-02	2.658e-03
4.700	0.525	2.877e-02	2.596e-03
4.700	0.550	2.842e-02	2.535e-03
4.700	0.575	2.808e-02	2.477e-03
4.700	0.600	2.774e-02	2.419e-03
4.700	0.625	2.741e-02	2.363e-03
4.700	0.650	2.709e-02	2.308e-03
4.700	0.675	2.678e-02	2.255e-03
4.700	0.700	2.647e-02	2.202e-03
4.700	0.725	2.617e-02	2.152e-03
4.700	0.750	2.588e-02	2.102e-03
4.700	0.775	2.560e-02	2.053e-03
4.700	0.800	2.532e-02	2.006e-03
4.700	0.825	2.505e-02	1.960e-03
4.700	0.850	2.478e-02	1.915e-03
4.700	0.875	2.452e-02	1.871e-03
4.700	0.900	2.427e-02	1.828e-03
4.700	0.925	2.402e-02	1.786e-03
4.700	0.950	2.378e-02	1.746e-03
4.700	0.975	2.354e-02	1.706e-03
4.700	1.000	2.331e-02	1.667e-03
4.700	1.025	2.309e-02	1.630e-03
4.700	1.050	2.287e-02	1.593e-03
4.700	1.075	2.265e-02	1.557e-03
4.700	1.100	2.244e-02	1.522e-03
4.700	1.125	2.223e-02	1.488e-03
4.700	1.150	2.203e-02	1.455e-03
4.700	1.175	2.183e-02	1.423e-03
4.700	1.200	2.164e-02	1.391e-03
4.700	1.225	2.145e-02	1.361e-03
4.700	1.250	2.127e-02	1.331e-03
4.700	1.275	2.109e-02	1.302e-03
4.700	1.300	2.091e-02	1.274e-03
4.700	1.325	2.073e-02	1.246e-03
4.700	1.350	2.056e-02	1.219e-03
4.700	1.375	2.040e-02	1.193e-03
4.700	1.400	2.024e-02	1.168e-03
4.700	1.425	2.008e-02	1.143e-03
4.700	1.450	1.992e-02	1.119e-03
4.700	1.475	1.977e-02	1.095e-03
4.700	1.500	1.961e-02	1.072e-03
4.700	1.525	1.947e-02	1.050e-03
4.700	1.550	1.932e-02	1.029e-03
4.700	1.575	1.918e-02	1.007e-03
4.700	1.600	1.904e-02	9.869e-04
4.700	1.625	1.890e-02	9.669e-04
4.700	1.650	1.877e-02	9.474e-04
4.700	1.675	1.864e-02	9.285e-04
4.700	1.700	1.851e-02	9.101e-04
4.700	1.725	1.838e-02	8.921e-04
4.700	1.750	1.826e-02	8.746e-04
4.700	1.775	1.814e-02	8.576e-04
4.700	1.800	1.802e-02	8.411e-04
4.700	1.825	1.790e-02	8.250e-04
4.700	1.850	1.778e-02	8.093e-04
4.700	1.875	1.767e-02	7.940e-04
4.700	1.900	1.756e-02	7.792e-04
4.700	1.925	1.745e-02	7.648e-04
4.700	1.950	1.734e-02	7.507e-04
4.700	1.975	1.723e-02	7.371e-04
4.700	2.000	1.713e-02	7.238e-04
4.700	2.025	1.703e-02	7.109e-04
4.700	2.050	1.693e-02	6.983e-04
4.700	2.075	1.683e-02	6.861e-04
4.700	2.100	1.673e-02	6.742e-04
4.700	2.125	1.663e-02	6.626e-04
4.700	2.150	1.654e-02	6.514e-04
4.700	2.175	1.645e-02	6.405e-04
4.700	2.200	1.635e-02	6.298e-04
4.700	2.225	1.626e-02	6.195e-04
4.700	2.250	1.618e-02	6.095e-04
4.700	2.275	1.609e-02	5.998e-04
4.700	2.300	1.600e-02	5.903e-04
4.700	2.325	1.592e-02	5.811e-04
4.700	2.350	1.583e-02	5.722e-04
4.700	2.375	1.575e-02	5.635e-04
4.700	2.400	1.567e-02	5.551e-04
4.700	2.425	1.559e-02	5.469e-04
4.700	2.450	1.551e-02	5.390e-04
4.700	2.475	1.544e-02	5.313e-04
4.700	2.500	1.536e-02	5.239e-04
4.700	2.525	1.529e-02	5.166e-04
4.700	2.550	1.521e-02	5.096e-04
4.700	2.575	1.514e-02	5.028e-04
4.700	2.600	1.507e-02	4.962e-04
4.700	2.625	1.500e-02	4.899e-04
4.700	2.650	1.493e-02	4.837e-04
4.700	2.675	1.486e-02	4.777e-04
4.700	2.700	1.479e-02	4.719e-04
4.700	2.725	1.472e-02	4.663e-04
4.700	2.750	1.466e-02	4.609e-04
4.700	2.775	1.459e-02	4.557e-04
4.700	2.800	1.453e-02	4.506e-04
4.700	2.825	1.446e-02	4.457e-04
4.700	2.850	1.440e-02	4.410e-04
4.700	2.875	1.434e-02	4.364e-04
4.700	2.900	1.428e-02	4.320e-04
4.700	2.925	1.422e-02	4.278e-04
4.700	2.950	1.416e-02	4.237e-04
4.700	2.975	1.410e-02	4.198e-04
4.700	3.000	1.404e-02	4.160e-04
4.700	3.025	1.399e-02	4.123e-04
4.700	3.050	1.393e-02	4.088e-04
4.700	3.075	1.387e-02	4.054e-04
4.700	3.100	1.382e-02	4.022e-04
4.700	3.125	1.377e-02	3.991e-04
4.700	3.150	1.371e-02	3.961e-04
4.700	3.175	1.366e-02	3.933e-04
4.700	3.200	1.361e-02	3.905e-04
4.700	3.225	1.355e-02	3.879e-04
4.700	3.250	1.350e-02	3.854e-04
4.700	3.275	1.345e-02	3.831e-04
4.700	3.300	1.340e-02	3.808e-04
4.700	3.325	1.335e-02	3.786e-04
4.700	3.350	1.331e-02	3.766e-04
4.700	3.375	1.326e-02	3.746e-04
4.700	3.400	1.321e-02	3.728e-04
4.700	3.425	1.316e-02	3.710e-04
4.700	3.450	1.312e-02	3.694e-04
4.700	3.475	1.307e-02	3.678e-04
4.700	3.500	1.303e-02	3.663e-04
4.700	3.525	1.298e-02	3.649e-04
4.700	3.550	1.294e-02	3.637e-04
4.700	3.575	1.289e-02	3.625e-04
4.700	3.600	1.285e-02	3.613e-04
4.700	3.625	1.281e-02	3.603e-04
4.700	3.650	1.276e-02	3.593e-04
4.700	3.675	1.272e-02	3.584e-04
4.700	3.700	1.268e-02	3.576e-04
4.700	3.725	1.264e-02	3.569e-04
4.700	3.750	1.260e-02	3.562e-04
4.700	3.775	1.256e-02	3.556e-04
4.700	3.800	1.252e-02	3.551e-04
4.700	3.825	1.248e-02	3.546e-04
4.700	3.850	1.244e-02	3.542e-04
4.700	3.875	1.240e-02	3.539e-04
4.700	3.900	1.236e-02	3.536e-04
4.700	3.925	1.232e-02	3.534e-04
4.700	3.950	1.229e-02	3.533e-04
4.700	3.975	1.225e-02	3.532e-04
4.700	4.000	1.221e-02	3.531e-04
4.700	4.025	1.218e-02	3.531e-04
4.700	4.050	1.214e-02	3.532e-04
4.700	4.075	1.211e-02	3.533e-04
4.700	4.100	1.207e-02	3.535e-04
4.700	4.125	1.204e-02	3.537e-04
4.700	4.150	1.200e-02	3.539e-04
4.700	4.175	1.197e-02	3.542e-04
4.700	4.200	1.193e-02	3.546e-04
4.700	4.225	1.190e-02	3.549e-04
4.700	4.250	1.187e-02	3.554e-04
4.700	4.275	1.183e-02	3.558e-04
4.700	4.300	1.180e-02	3.563e-04
4.700	4.325	1.177e-02	3.569e-04
4.700	4.350	1.174e-02	3.575e-04
4.700	4.375	1.170e-02	3.581e-04
4.700	4.400	1.167e-02	3.587e-04
4.700	4.425	1.164e-02	3.594e-04
4.700	4.450	1.161e-02	3.601e-04
4.700	4.475	1.158e-02	3.609e-04
4.700	4.500	1.155e-02	3.617e-04
4.700	4.525	1.152e-02	3.625e-04
4.700	4.550	1.149e-02	3.633e-04
4.700	4.575	1.146e-02	3.642e-04
4.700	4.600	1.143e-02	3.651e-04
4.700	4.625	1.140e-02	3.660e-04
4.700	4.650	1.137e-02	3.669e-04
4.700	4.675	1.134e-02	3.679e-04
4.700	4.700	1.132e-02	3.689e-04
4.725	0.000	3.398e-02	7.152e-03
4.725	0.025	3.463e-02	6.127e-03
4.725	0.050	3.491e-02	5.413e-03
4.725	0.075	3.496e-02	4.900e-03
4.725	0.100	3.485e-02	4.520e-03
4.725	0.125	3.465e-02	4.232e-03
4.725	0.150	3.437e-02	4.006e-03
4.725	0.175	3.405e-02	3.825e-03
4.725	0.200	3.370e-02	3.674e-03
4.725	0.225	3.333e-02	3.546e-03
4.725	0.250	3.294e-02	3.433e-03
4.725	0.275	3.254e-02	3.333e-03
4.725	0.300	3.214e-02	3.241e-03
4.725	0.325	3.174e-02	3.156e-03
4.725	0.350	3.134e-02	3.076e-03
4.725	0.375	3.094e-02	3.000e-03
4.725	0.400	3.055e-02	2.927e-03
4.725	0.425	3.017e-02	2.857e-03
4.725	0.450	2.979e-02	2.789e-03
4.725	0.475	2.941e-02	2.724e-03
4.725	0.500	2.905e-02	2.660e-03
4.725	0.525	2.869e-02	2.598e-03
4.725	0.550	2.834e-02	2.538e-03
4.725	0.575	2.800e-02	2.479e-03
4.725	0.600	2.766e-02	2.422e-03
4.725	0.625	2.734e-02	2.366e-03
4.725	0.650	2.702e-02	2.311e-03
4.725	0.675	2.670e-02	2.258e-03
4.725	0.700	2.640e-02	2.206e-03
4.725	0.725	2.610e-02	2.155e-03
4.725	0.750	2.581e-02	2.105e-03
4.725	0.775	2.553e-02	2.057e-03
4.725	0.800	2.525e-02	2.009e-03
4.725	0.825	2.498e-02	1.963e-03
4.725	0.850	2.471e-02	1.918e-03
4.725	0.875	2.446e-02	1.875e-03
4.725	0.900	2.420e-02	1.832e-03
4.725	0.925	2.396e-02	1.790e-03
4.725	0.950	2.372e-02	1.749e-03
4.725	0.975	2.348e-02	1.710e-03
4.725	1.000	2.325e-02	1.671e-03
4.725	1.025	2.302e-02	1.633e-03
4.725	1.050	2.281e-02	1.597e-03
4.725	1.075	2.259e-02	1.561e-03
4.725	1.100	2.238e-02	1.526e-03
4.725	1.125	2.217e-02	1.492e-03
4.725	1.150	2.197e-02	1.459e-03
4.725	1.175	2.178e-02	1.427e-03
4.725	1.200	2.158e-02	1.395e-03
4.725	1.225	2.140e-02	1.364e-03
4.725	1.250	2.121e-02	1.335e-03
4.725	1.275	2.103e-02	1.306e-03
4.725	1.300	2.085e-02	1.277e-03
4.725	1.325	2.068e-02	1.250e-03
4.725	1.350	2.051e-02	1.223e-03
4.725	1.375	2.035e-02	1.197e-03
4.725	1.400	2.018e-02	1.171e-03
4.725	1.425	2.002e-02	1.146e-03
4.725	1.450	1.987e-02	1.122e-03
4.725	1.475	1.971e-02	1.099e-03
4.725	1.500	1.956e-02	1.076e-03
4.725	1.525	1.942e-02	1.053e-03
4.725	1.550	1.927e-02	1.032e-03
4.725	1.575	1.913e-02	1.011e-03
4.725	1.600	1.899e-02	9.900e-04
4.725	1.625	1.886e-02	9.699e-04
4.725	1.650	1.872e-02	9.504e-04
4.725	1.675	1.859e-02	9.314e-04
4.725	1.700	1.846e-02	9.129e-04
4.725	1.725	1.834e-02	8.949e-04
4.725	1.750	1.821e-02	8.774e-04
4.725	1.775	1.809e-02	8.603e-04
4.725	1.800	1.797e-02	8.437e-04
4.725	1.825	1.785e-02	8.275e-04
4.725	1.850	1.774e-02	8.118e-04
4.725	1.875	1.762e-02	7.965e-04
4.725	1.900	1.751e-02	7.816e-04
4.725	1.925	1.740e-02	7.671e-04
4.725	1.950	1.730e-02	7.530e-04
4.725	1.975	1.719e-02	7.392e-04
4.725	2.000	1.709e-02	7.259e-04
4.725	2.025	1.698e-02	7.129e-04
4.725	2.050	1.688e-02	7.003e-04
4.725	2.075	1.678e-02	6.880e-04
4.725	2.100	1.669e-02	6.760e-04
4.725	2.125	1.659e-02	6.644e-04
4.725	2.150	1.650e-02	6.531e-04
4.725	2.175	1.640e-02	6.421e-04
4.725	2.200	1.631e-02	6.314e-04
4.725	2.225	1.622e-02	6.210e-04
4.725	2.250	1.613e-02	6.110e-04
4.725	2.275	1.605e-02	6.011e-04
4.725	2.300	1.596e-02	5.916e-04
4.725	2.325	1.588e-02	5.824e-04
4.725	2.350	1.579e-02	5.734e-04
4.725	2.375	1.571e-02	5.646e-04
4.725	2.400	1.563e-02	5.562e-04
4.725	2.425	1.555e-02	5.479e-04
4.725	2.450	1.547e-02	5.400e-04
4.725	2.475	1.540e-02	5.322e-04
4.725	2.500	1.532e-02	5.247e-04
4.725	2.525	1.525e-02	5.174e-04
4.725	2.550	1.517e-02	5.103e-04
4.725	2.575	1.510e-02	5.035e-04
4.725	2.600	1.503e-02	4.969e-04
4.725	2.625	1.496e-02	4.904e-04
4.725	2.650	1.489e-02	4.842e-04
4.725	2.675	1.482e-02	4.782e-04
4.725	2.700	1.475e-02	4.723e-04
4.725	2.725	1.469e-02	4.667e-04
4.725	2.750	1.462e-02	4.612e-04
4.725	2.775	1.456e-02	4.559e-04
4.725	2.800	1.449e-02	4.508e-04
4.725	2.825	1.443e-02	4.459e-04
4.725	2.850	1.437e-02	4.411e-04
4.725	2.875	1.430e-02	4.365e-04
4.725	2.900	1.424e-02	4.321e-04
4.725	2.925	1.418e-02	4.278e-04
4.725	2.950	1.412e-02	4.237e-04
4.725	2.975	1.407e-02	4.197e-04
4.725	3.000	1.401e-02	4.159e-04
4.725	3.025	1.395e-02	4.122e-04
4.725	3.050	1.389e-02	4.087e-04
4.725	3.075	1.384e-02	4.053e-04
4.725	3.100	1.378e-02	4.020e-04
4.725	3.125	1.373e-02	3.989e-04
4.725	3.150	1.368e-02	3.959e-04
4.725	3.175	1.362e-02	3.930e-04
4.725	3.200	1.357e-02	3.903e-04
4.725	3.225	1.352e-02	3.876e-04
4.725	3.250	1.347e-02	3.851e-04
4.725	3.275	1.342e-02	3.827e-04
4.725	3.300	1.337e-02	3.805e-04
4.725	3.325	1.332e-02	3.783e-04
4.725	3.350	1.327e-02	3.762e-04
4.725	3.375	1.322e-02	3.743e-04
4.725	3.400	1.318e-02	3.724e-04
4.725	3.425	1.313e-02	3.707e-04
4.725	3.450	1.308e-02	3.690e-04
4.725	3.475	1.304e-02	3.674e-04
4.725	3.500	1.299e-02	3.660e-04
4.725	3.525	1.295e-02	3.646e-04
4.725	3.550	1.290e-02	3.633e-04
4.725	3.575	1.286e-02	3.621e-04
4.725	3.600	1.282e-02	3.610e-04
4.725	3.625	1.277e-02	3.600e-04
4.725	3.650	1.273e-02	3.590e-04
4.725	3.675	1.269e-02	3.582e-04
4.725	3.700	1.265e-02	3.574e-04
4.725	3.725	1.261e-02	3.566e-04
4.725	3.750	1.257e-02	3.560e-04
4.725	3.775	1.253e-02	3.554e-04
4.725	3.800	1.249e-02	3.549e-04
4.725	3.825	1.245e-02	3.545e-04
4.725	3.850	1.241e-02	3.541e-04
4.725	3.875	1.237e-02	3.538e-04
4.725	3.900	1.233e-02	3.535e-04
4.725	3.925	1.229e-02	3.533e-04
4.725	3.950	1.226e-02	3.532e-04
4.725	3.975	1.222e-02	3.531e-04
4.725	4.000	1.218e-02	3.531e-04
4.725	4.025	1.215e-02	3.532e-04
4.725	4.050	1.211e-02	3.533e-04
4.725	4.075	1.208e-02	3.534e-04
4.725	4.100	1.204e-02	3.536e-04
4.725	4.125	1.201e-02	3.538e-04
4.725	4.150	1.197e-02	3.541e-04
4.725	4.175	1.194e-02	3.544e-04
4.725	4.200	1.190e-02	3.548e-04
4.725	4.225	1.187e-02	3.552e-04
4.725	4.250	1.184e-02	3.557e-04
4.725	4.275	1.180e-02	3.562e-04
4.725	4.300	1.177e-02	3.567e-04
4.725	4.325	1.174e-02	3.573e-04
4.725	4.350	1.171e-02	3.579e-04
4.725	4.375	1.168e-02	3.586e-04
4.725	4.400	1.164e-02	3.593e-04
4.725	4.425	1.161e-02	3.600e-04
4.725	4.450	1.158e-02	3.608e-04
4.725	4.475	1.155e-02	3.615e-04
4.725	4.500	1.152e-02	3.624e-04
4.725	4.525	1.149e-02	3.632e-04
4.725	4.550	1.146e-02	3.641e-04
4.725	4.575	1.143e-02	3.650e-04
4.725	4.600	1.140e-02	3.659e-04
4.725	4.625	1.137e-02	3.669e-04
4.725	4.650	1.135e-02	3.679e-04
4.725	4.675	1.132e-02	3.689e-04
4.725	4.700	1.129e-02	3.699e-04
4.725	4.725	1.126e-02	3.710e-04
4.750	0.000	3.382e-02	7.157e-03
4.750	0.025	3.448e-02	6.129e-03
4.750	0.050	3.476e-02	5.414e-03
4.750	0.075	3.482e-02	4.900e-03
4.750	0.100	3.472e-02	4.520e-03
4.750	0.125	3.452e-02	4.231e-03
4.750	0.150	3.425e-02	4.006e-03
4.750	0.175	3.394e-02	3.824e-03
4.750	0.200	3.359e-02	3.674e-03
4.750	0.225	3.321e-02	3.545e-03
4.750	0.250	3.283e-02	3.433e-03
4.750	0.275	3.244e-02	3.333e-03
4.750	0.300	3.204e-02	3.241e-03
4.750	0.325	3.164e-02	3.156e-03
4.750	0.350	3.124e-02	3.076e-03
4.750	0.375	3.085e-02	3.001e-03
4.750	0.400	3.046e-02	2.928e-03
4.750	0.425	3.008e-02	2.858e-03
4.750	0.450	2.970e-02	2.791e-03
4.750	0.475	2.933e-02	2.726e-03
4.750	0.500	2.897e-02	2.662e-03
4.750	0.525	2.861e-02	2.600e-03
4.750	0.550	2.826e-02	2.540e-03
4.750	0.575	2.792e-02	2.482e-03
4.750	0.600	2.759e-02	2.424e-03
4.750	0.625	2.726e-02	2.369e-03
4.750	0.650	2.694e-02	2.314e-03
4.750	0.675	2.663e-02	2.261e-03
4.750	0.700	2.633e-02	2.209e-03
4.750	0.725	2.603e-02	2.158e-03
4.750	0.750	2.574e-02	2.108e-03
4.750	0.775	2.546e-02	2.060e-03
4.750	0.800	2.518e-02	2.013e-03
4.750	0.825	2.491e-02	1.967e-03
4.750	0.850	2.465e-02	1.922e-03
4.750	0.875	2.439e-02	1.878e-03
4.750	0.900	2.414e-02	1.835e-03
4.750	0.925	2.389e-02	1.794e-03
4.750	0.950	2.365e-02	1.753e-03
4.750	0.975	2.342e-02	1.713e-03
4.750	1.000	2.319e-02	1.675e-03
4.750	1.025	2.296e-02	1.637e-03
4.750	1.050	2.275e-02	1.600e-03
4.750	1.075	2.253e-02	1.564e-03
4.750	1.100	2.232e-02	1.530e-03
4.750	1.125	2.212e-02	1.496e-03
4.750	1.150	2.192e-02	1.462e-03
4.750	1.175	2.172e-02	1.430e-03
4.750	1.200	2.153e-02	1.399e-03
4.750	1.225	2.134e-02	1.368e-03
4.750	1.250	2.116e-02	1.338e-03
4.750	1.275	2.098e-02	1.309e-03
4.750	1.300	2.080e-02	1.281e-03
4.750	1.325	2.063e-02	1.253e-03
4.750	1.350	2.046e-02	1.226e-03
4.750	1.375	2.029e-02	1.200e-03
4.750	1.400	2.013e-02	1.175e-03
4.750	1.425	1.997e-02	1.150e-03
4.750	1.450	1.982e-02	1.126e-03
4.750	1.475	1.966e-02	1.102e-03
4.750	1.500	1.951e-02	1.079e-03
4.750	1.525	1.937e-02	1.057e-03
4.750	1.550	1.922e-02	1.035e-03
4.750	1.575	1.908e-02	1.014e-03
4.750	1.600	1.894e-02	9.931e-04
4.750	1.625	1.881e-02	9.730e-04
4.750	1.650	1.868e-02	9.534e-04
4.750	1.675	1.854e-02	9.343e-04
4.750	1.700	1.842e-02	9.158e-04
4.750	1.725	1.829e-02	8.977e-04
4.750	1.750	1.817e-02	8.801e-04
4.750	1.775	1.804e-02	8.630e-04
4.750	1.800	1.793e-02	8.463e-04
4.750	1.825	1.781e-02	8.301e-04
4.750	1.850	1.769e-02	8.143e-04
4.750	1.875	1.758e-02	7.989e-04
4.750	1.900	1.747e-02	7.840e-04
4.750	1.925	1.736e-02	7.694e-04
4.750	1.950	1.725e-02	7.552e-04
4.750	1.975	1.715e-02	7.414e-04
4.750	2.000	1.704e-02	7.280e-04
4.750	2.025	1.694e-02	7.150e-04
4.750	2.050	1.684e-02	7.023e-04
4.750	2.075	1.674e-02	6.899e-04
4.750	2.100	1.664e-02	6.779e-04
4.750	2.125	1.655e-02	6.662e-04
4.750	2.150	1.646e-02	6.548e-04
4.750	2.175	1.636e-02	6.438e-04
4.750	2.200	1.627e-02	6.330e-04
4.750	2.225	1.618e-02	6.226e-04
4.750	2.250	1.609e-02	6.124e-04
4.750	2.275	1.601e-02	6.026e-04
4.750	2.300	1.592e-02	5.930e-04
4.750	2.325	1.584e-02	5.836e-04
4.750	2.350	1.575e-02	5.746e-04
4.750	2.375	1.567e-02	5.658e-04
4.750	2.400	1.559e-02	5.573e-04
4.750	2.425	1.551e-02	5.490e-04
4.750	2.450	1.544e-02	5.409e-04
4.750	2.475	1.536e-02	5.331e-04
4.750	2.500	1.528e-02	5.256e-04
4.750	2.525	1.521e-02	5.182e-04
4.750	2.550	1.514e-02	5.111e-04
4.750	2.575	1.506e-02	5.042e-04
4.750	2.600	1.499e-02	4.975e-04
4.750	2.625	1.492e-02	4.910e-04
4.750	2.650	1.485e-02	4.847e-04
4.750	2.675	1.478e-02	4.786e-04
4.750	2.700	1.472e-02	4.727e-04
4.750	2.725	1.465e-02	4.670e-04
4.750	2.750	1.458e-02	4.615e-04
4.750	2.775	1.452e-02	4.562e-04
4.750	2.800	1.445e-02	4.511e-04
4.750	2.825	1.439e-02	4.461e-04
4.750	2.850	1.433e-02	4.413e-04
4.750	2.875	1.427e-02	4.366e-04
4.750	2.900	1.421e-02	4.322e-04
4.750	2.925	1.415e-02	4.278e-04
4.750	2.950	1.409e-02	4.237e-04
4.750	2.975	1.403e-02	4.197e-04
4.750	3.000	1.397e-02	4.158e-04
4.750	3.025	1.392e-02	4.121e-04
4.750	3.050	1.386e-02	4.086e-04
4.750	3.075	1.380e-02	4.051e-04
4.750	3.100	1.375e-02	4.018e-04
4.750	3.125	1.370e-02	3.987e-04
4.750	3.150	1.364e-02	3.957e-04
4.750	3.175	1.359e-02	3.928e-04
4.750	3.200	1.354e-02	3.900e-04
4.750	3.225	1.349e-02	3.874e-04
4.750	3.250	1.344e-02	3.849e-04
4.750	3.275	1.339e-02	3.824e-04
4.750	3.300	1.334e-02	3.802e-04
4.750	3.325	1.329e-02	3.780e-04
4.750	3.350	1.324e-02	3.759e-04
4.750	3.375	1.319e-02	3.739e-04
4.750	3.400	1.314e-02	3.721e-04
4.750	3.425	1.310e-02	3.703e-04
4.750	3.450	1.305e-02	3.687e-04
4.750	3.475	1.301e-02	3.671e-04
4.750	3.500	1.296e-02	3.657e-04
4.750	3.525	1.292e-02	3.643e-04
4.750	3.550	1.287e-02	3.630e-04
4.750	3.575	1.283e-02	3.618e-04
4.750	3.600	1.278e-02	3.607e-04
4.750	3.625	1.274e-02	3.597e-04
4.750	3.650	1.270e-02	3.588e-04
4.750	3.675	1.266e-02	3.579e-04
4.750	3.700	1.262e-02	3.571e-04
4.750	3.725	1.258e-02	3.564e-04
4.750	3.750	1.253e-02	3.558e-04
4.750	3.775	1.249e-02	3.552e-04
4.750	3.800	1.246e-02	3.547e-04
4.750	3.825	1.242e-02	3.543e-04
4.750	3.850	1.238e-02	3.540e-04
4.750	3.875	1.234e-02	3.537e-04
4.750	3.900	1.230e-02	3.535e-04
4.750	3.925	1.226e-02	3.533e-04
4.750	3.950	1.223e-02	3.532e-04
4.750	3.975	1.219e-02	3.531e-04
4.750	4.000	1.215e-02	3.532e-04
4.750	4.025	1.212e-02	3.532e-04
4.750	4.050	1.208e-02	3.533e-04
4.750	4.075	1.205e-02	3.535e-04
4.750	4.100	1.201e-02	3.537e-04
4.750	4.125	1.198e-02	3.540e-04
4.750	4.150	1.194e-02	3.543e-04
4.750	4.175	1.191e-02	3.547e-04
4.750	4.200	1.187e-02	3.551e-04
4.750	4.225	1.184e-02	3.556e-04
4.750	4.250	1.181e-02	3.561e-04
4.750	4.275	1.177e-02	3.566e-04
4.750	4.300	1.174e-02	3.572e-04
4.750	4.325	1.171e-02	3.578e-04
4.750	4.350	1.168e-02	3.584e-04
4.750	4.375	1.165e-02	3.591e-04
4.750	4.400	1.161e-02	3.599e-04
4.750	4.425	1.158e-02	3.606e-04
4.750	4.450	1.155e-02	3.614e-04
4.750	4.475	1.152e-02	3.622e-04
4.750	4.500	1.149e-02	3.631e-04
4.750	4.525	1.146e-02	3.640e-04
4.750	4.550	1.143e-02	3.649e-04
4.750	4.575	1.140e-02	3.658e-04
4.750	4.600	1.137e-02	3.668e-04
4.750	4.625	1.135e-02	3.678e-04
4.750	4.650	1.132e-02	3.688e-04
4.750	4.675	1.129e-02	3.699e-04
4.750	4.700	1.126e-02	3.710e-04
4.750	4.725	1.123e-02	3.721e-04
4.750	4.750	1.120e-02	3.732e-04
4.775	0.000	3.366e-02	7.161e-03
4.775	0.025	3.433e-02	6.132e-03
4.775	0.050	3.462e-02	5.416e-03
4.775	0.075	3.468e-02	4.901e-03
4.775	0.100	3.459e-02	4.520e-03
4.775	0.125	3.440e-02	4.231e-03
4.775	0.150	3.413e-02	4.005e-03
4.775	0.175	3.382e-02	3.823e-03
4.775	0.200	3.347e-02	3.673e-03
4.775	0.225	3.310e-02	3.545e-03
4.775	0.250	3.272e-02	3.433e-03
4.775	0.275	3.233e-02	3.333e-03
4.775	0.300	3.194e-02	3.242e-03
4.775	0.325	3.154e-02	3.157e-03
4.775	0.350	3.115e-02	3.077e-03
4.775	0.375	3.076e-02	3.002e-03
4.775	0.400	3.037e-02	2.929e-03
4.775	0.425	2.999e-02	2.860e-03
4.775	0.450	2.961e-02	2.793e-03
4.775	0.475	2.924e-02	2.728e-03
4.775	0.500	2.888e-02	2.664e-03
4.775	0.525	2.853e-02	2.603e-03
4.775	0.550	2.818e-02	2.543e-03
4.775	0.575	2.784e-02	2.484e-03
4.775	0.600	2.751e-02	2.427e-03
4.775	0.625	2.718e-02	2.371e-03
4.775	0.650	2.687e-02	2.317e-03
4.775	0.675	2.656e-02	2.264e-03
4.775	0.700	2.625e-02	2.212e-03
4.775	0.725	2.596e-02	2.161e-03
4.775	0.750	2.567e-02	2.112e-03
4.775	0.775	2.539e-02	2.063e-03
4.775	0.800	2.511e-02	2.016e-03
4.775	0.825	2.484e-02	1.970e-03
4.775	0.850	2.458e-02	1.925e-03
4.775	0.875	2.433e-02	1.882e-03
4.775	0.900	2.407e-02	1.839e-03
4.775	0.925	2.383e-02	1.797e-03
4.775	0.950	2.359e-02	1.757e-03
4.775	0.975	2.336e-02	1.717e-03
4.775	1.000	2.313e-02	1.678e-03
4.775	1.025	2.290e-02	1.641e-03
4.775	1.050	2.269e-02	1.604e-03
4.775	1.075	2.247e-02	1.568e-03
4.775	1.100	2.226e-02	1.533e-03
4.775	1.125	2.206e-02	1.499e-03
4.775	1.150	2.186e-02	1.466e-03
4.775	1.175	2.166e-02	1.434e-03
4.775	1.200	2.147e-02	1.402e-03
4.775	1.225	2.129e-02	1.372e-03
4.775	1.250	2.110e-02	1.342e-03
4.775	1.275	2.092e-02	1.313e-03
4.775	1.300	2.075e-02	1.284e-03
4.775	1.325	2.058e-02	1.257e-03
4.775	1.350	2.041e-02	1.230e-03
4.775	1.375	2.024e-02	1.204e-03
4.775	1.400	2.008e-02	1.178e-03
4.775	1.425	1.992e-02	1.153e-03
4.775	1.450	1.977e-02	1.129e-03
4.775	1.475	1.961e-02	1.105e-03
4.775	1.500	1.947e-02	1.082e-03
4.775	1.525	1.932e-02	1.060e-03
4.775	1.550	1.918e-02	1.038e-03
4.775	1.575	1.903e-02	1.017e-03
4.775	1.600	1.890e-02	9.961e-04
4.775	1.625	1.876e-02	9.760e-04
4.775	1.650	1.863e-02	9.563e-04
4.775	1.675	1.850e-02	9.372e-04
4.775	1.700	1.837e-02	9.186e-04
4.775	1.725	1.824e-02	9.005e-04
4.775	1.750	1.812e-02	8.829e-04
4.775	1.775	1.800e-02	8.657e-04
4.775	1.800	1.788e-02	8.489e-04
4.775	1.825	1.776e-02	8.327e-04
4.775	1.850	1.765e-02	8.168e-04
4.775	1.875	1.754e-02	8.014e-04
4.775	1.900	1.742e-02	7.863e-04
4.775	1.925	1.732e-02	7.717e-04
4.775	1.950	1.721e-02	7.575e-04
4.775	1.975	1.710e-02	7.436e-04
4.775	2.000	1.700e-02	7.301e-04
4.775	2.025	1.690e-02	7.170e-04
4.775	2.050	1.680e-02	7.043e-04
4.775	2.075	1.670e-02	6.918e-04
4.775	2.100	1.660e-02	6.797e-04
4.775	2.125	1.651e-02	6.680e-04
4.775	2.150	1.641e-02	6.566e-04
4.775	2.175	1.632e-02	6.454e-04
4.775	2.200	1.623e-02	6.346e-04
4.775	2.225	1.614e-02	6.241e-04
4.775	2.250	1.605e-02	6.139e-04
4.775	2.275	1.597e-02	6.040e-04
4.775	2.300	1.588e-02	5.943e-04
4.775	2.325	1.580e-02	5.849e-04
4.775	2.350	1.572e-02	5.758e-04
4.775	2.375	1.563e-02	5.670e-04
4.775	2.400	1.555e-02	5.584e-04
4.775	2.425	1.548e-02	5.500e-04
4.775	2.450	1.540e-02	5.419e-04
4.775	2.475	1.532e-02	5.341e-04
4.775	2.500	1.525e-02	5.264e-04
4.775	2.525	1.517e-02	5.190e-04
4.775	2.550	1.510e-02	5.118e-04
4.775	2.575	1.503e-02	5.049e-04
4.775	2.600	1.495e-02	4.981e-04
4.775	2.625	1.488e-02	4.916e-04
4.775	2.650	1.481e-02	4.853e-04
4.775	2.675	1.475e-02	4.791e-04
4.775	2.700	1.468e-02	4.732e-04
4.775	2.725	1.461e-02	4.674e-04
4.775	2.750	1.455e-02	4.619e-04
4.775	2.775	1.448e-02	4.565e-04
4.775	2.800	1.442e-02	4.513e-04
4.775	2.825	1.436e-02	4.463e-04
4.775	2.850	1.429e-02	4.414e-04
4.775	2.875	1.423e-02	4.368e-04
4.775	2.900	1.417e-02	4.323e-04
4.775	2.925	1.411e-02	4.279e-04
4.775	2.950	1.405e-02	4.237e-04
4.775	2.975	1.400e-02	4.197e-04
4.775	3.000	1.394e-02	4.158e-04
4.775	3.025	1.388e-02	4.121e-04
4.775	3.050	1.383e-02	4.085e-04
4.775	3.075	1.377e-02	4.050e-04
4.775	3.100	1.372e-02	4.017e-04
4.775	3.125	1.366e-02	3.985e-04
4.775	3.150	1.361e-02	3.955e-04
4.775	3.175	1.356e-02	3.926e-04
4.775	3.200	1.350e-02	3.898e-04
4.775	3.225	1.345e-02	3.871e-04
4.775	3.250	1.340e-02	3.846e-04
4.775	3.275	1.335e-02	3.822e-04
4.775	3.300	1.330e-02	3.799e-04
4.775	3.325	1.325e-02	3.777e-04
4.775	3.350	1.321e-02	3.756e-04
4.775	3.375	1.316e-02	3.736e-04
4.775	3.400	1.311e-02	3.718e-04
4.775	3.425	1.306e-02	3.700e-04
4.775	3.450	1.302e-02	3.684e-04
4.775	3.475	1.297e-02	3.668e-04
4.775	3.500	1.293e-02	3.654e-04
4.775	3.525	1.288e-02	3.640e-04
4.775	3.550	1.284e-02	3.627e-04
4.775	3.575	1.280e-02	3.615e-04
4.775	3.600	1.275e-02	3.604e-04
4.775	3.625	1.271e-02	3.594e-04
4.775	3.650	1.267e-02	3.585e-04
4.775	3.675	1.263e-02	3.577e-04
4.775	3.700	1.258e-02	3.569e-04
4.775	3.725	1.254e-02	3.562e-04
4.775	3.750	1.250e-02	3.556e-04
4.775	3.775	1.246e-02	3.551e-04
4.775	3.800	1.242e-02	3.546e-04
4.775	3.825	1.239e-02	3.542e-04
4.775	3.850	1.235e-02	3.539e-04
4.775	3.875	1.231e-02	3.536e-04
4.775	3.900	1.227e-02	3.534e-04
4.775	3.925	1.223e-02	3.533e-04
4.775	3.950	1.220e-02	3.532e-04
4.775	3.975	1.216e-02	3.532e-04
4.775	4.000	1.212e-02	3.532e-04
4.775	4.025	1.209e-02	3.533e-04
4.775	4.050	1.205e-02	3.535e-04
4.775	4.075	1.202e-02	3.537e-04
4.775	4.100	1.198e-02	3.539e-04
4.775	4.125	1.195e-02	3.542e-04
4.775	4.150	1.191e-02	3.546e-04
4.775	4.175	1.188e-02	3.550e-04
4.775	4.200	1.184e-02	3.554e-04
4.775	4.225	1.181e-02	3.559e-04
4.775	4.250	1.178e-02	3.564e-04
4.775	4.275	1.175e-02	3.570e-04
4.775	4.300	1.171e-02	3.576e-04
4.775	4.325	1.168e-02	3.583e-04
4.775	4.350	1.165e-02	3.590e-04
4.775	4.375	1.162e-02	3.597e-04
4.775	4.400	1.159e-02	3.605e-04
4.775	4.425	1.156e-02	3.613e-04
4.775	4.450	1.152e-02	3.621e-04
4.775	4.475	1.149e-02	3.629e-04
4.775	4.500	1.146e-02	3.638e-04
4.775	4.525	1.143e-02	3.648e-04
4.775	4.550	1.140e-02	3.657e-04
4.775	4.575	1.138e-02	3.667e-04
4.775	4.600	1.135e-02	3.677e-04
4.775	4.625	1.132e-02	3.688e-04
4.775	4.650	1.129e-02	3.698e-04
4.775	4.675	1.126e-02	3.709e-04
4.775	4.700	1.123e-02	3.720e-04
4.775	4.725	1.121e-02	3.732e-04
4.775	4.750	1.118e-02	3.743e-04
4.775	4.775	1.115e-02	3.755e-04
4.800	0.000	3.351e-02	7.165e-03
4.800	0.025	3.418e-02	6.134e-03
4.800	0.050	3.448e-02	5.417e-03
4.800	0.075	3.455e-02	4.901e-03
4.800	0.100	3.446e-02	4.520e-03
4.800	0.125	3.427e-02	4.230e-03
4.800	0.150	3.401e-02	4.004e-03
4.800	0.175	3.370e-02	3.823e-03
4.800	0.200	3.336e-02	3.673e-03
4.800	0.225	3.300e-02	3.545e-03
4.800	0.250	3.262e-02	3.433e-03
4.800	0.275	3.223e-02	3.333e-03
4.800	0.300	3.184e-02	3.242e-03
4.800	0.325	3.144e-02	3.157e-03
4.800	0.350	3.105e-02	3.078e-03
4.800	0.375	3.066e-02	3.003e-03
4.800	0.400	3.028e-02	2.931e-03
4.800	0.425	2.990e-02	2.861e-03
4.800	0.450	2.953e-02	2.794e-03
4.800	0.475	2.916e-02	2.729e-03
4.800	0.500	2.880e-02	2.666e-03
4.800	0.525	2.845e-02	2.605e-03
4.800	0.550	2.810e-02	2.545e-03
4.800	0.575	2.776e-02	2.487e-03
4.800	0.600	2.743e-02	2.430e-03
4.800	0.625	2.711e-02	2.374e-03
4.800	0.650	2.679e-02	2.320e-03
4.800	0.675	2.648e-02	2.267e-03
4.800	0.700	2.618e-02	2.215e-03
4.800	0.725	2.589e-02	2.164e-03
4.800	0.750	2.560e-02	2.115e-03
4.800	0.775	2.532e-02	2.067e-03
4.800	0.800	2.505e-02	2.020e-03
4.800	0.825	2.478e-02	1.974e-03
4.800	0.850	2.452e-02	1.929e-03
4.800	0.875	2.426e-02	1.885e-03
4.800	0.900	2.401e-02	1.842e-03
4.800	0.925	2.377e-02	1.801e-03
4.800	0.950	2.353e-02	1.760e-03
4.800	0.975	2.330e-02	1.721e-03
4.800	1.000	2.307e-02	1.682e-03
4.800	1.025	2.285e-02	1.644e-03
4.800	1.050	2.263e-02	1.608e-03
4.800	1.075	2.241e-02	1.572e-03
4.800	1.100	2.221e-02	1.537e-03
4.800	1.125	2.200e-02	1.503e-03
4.800	1.150	2.180e-02	1.470e-03
4.800	1.175	2.161e-02	1.437e-03
4.800	1.200	2.142e-02	1.406e-03
4.800	1.225	2.123e-02	1.375e-03
4.800	1.250	2.105e-02	1.345e-03
4.800	1.275	2.087e-02	1.316e-03
4.800	1.300	2.069e-02	1.288e-03
4.800	1.325	2.052e-02	1.260e-03
4.800	1.350	2.036e-02	1.233e-03
4.800	1.375	2.019e-02	1.207e-03
4.800	1.400	2.003e-02	1.181e-03
4.800	1.425	1.987e-02	1.156e-03
4.800	1.450	1.972e-02	1.132e-03
4.800	1.475	1.957e-02	1.109e-03
4.800	1.500	1.942e-02	1.086e-03
4.800	1.525	1.927e-02	1.063e-03
4.800	1.550	1.913e-02	1.041e-03
4.800	1.575	1.899e-02	1.020e-03
4.800	1.600	1.885e-02	9.992e-04
4.800	1.625	1.871e-02	9.790e-04
4.800	1.650	1.858e-02	9.593e-04
4.800	1.675	1.845e-02	9.401e-04
4.800	1.700	1.832e-02	9.215e-04
4.800	1.725	1.820e-02	9.033e-04
4.800	1.750	1.808e-02	8.856e-04
4.800	1.775	1.795e-02	8.683e-04
4.800	1.800	1.784e-02	8.516e-04
4.800	1.825	1.772e-02	8.352e-04
4.800	1.850	1.760e-02	8.193e-04
4.800	1.875	1.749e-02	8.038e-04
4.800	1.900	1.738e-02	7.887e-04
4.800	1.925	1.727e-02	7.740e-04
4.800	1.950	1.717e-02	7.597e-04
4.800	1.975	1.706e-02	7.458e-04
4.800	2.000	1.696e-02	7.323e-04
4.800	2.025	1.686e-02	7.191e-04
4.800	2.050	1.676e-02	7.063e-04
4.800	2.075	1.666e-02	6.938e-04
4.800	2.100	1.656e-02	6.816e-04
4.800	2.125	1.647e-02	6.698e-04
4.800	2.150	1.637e-02	6.583e-04
4.800	2.175	1.628e-02	6.471e-04
4.800	2.200	1.619e-02	6.363e-04
4.800	2.225	1.610e-02	6.257e-04
4.800	2.250	1.601e-02	6.154e-04
4.800	2.275	1.593e-02	6.054e-04
4.800	2.300	1.584e-02	5.957e-04
4.800	2.325	1.576e-02	5.862e-04
4.800	2.350	1.568e-02	5.771e-04
4.800	2.375	1.560e-02	5.682e-04
4.800	2.400	1.552e-02	5.595e-04
4.800	2.425	1.544e-02	5.511e-04
4.800	2.450	1.536e-02	5.429e-04
4.800	2.475	1.528e-02	5.350e-04
4.800	2.500	1.521e-02	5.273e-04
4.800	2.525	1.513e-02	5.199e-04
4.800	2.550	1.506e-02	5.126e-04
4.800	2.575	1.499e-02	5.056e-04
4.800	2.600	1.492e-02	4.988e-04
4.800	2.625	1.485e-02	4.922e-04
4.800	2.650	1.478e-02	4.858e-04
4.800	2.675	1.471e-02	4.796e-04
4.800	2.700	1.464e-02	4.737e-04
4.800	2.725	1.458e-02	4.679e-04
4.800	2.750	1.451e-02	4.623e-04
4.800	2.775	1.445e-02	4.568e-04
4.800	2.800	1.438e-02	4.516e-04
4.800	2.825	1.432e-02	4.465e-04
4.800	2.850	1.426e-02	4.416e-04
4.800	2.875	1.420e-02	4.369e-04
4.800	2.900	1.414e-02	4.324e-04
4.800	2.925	1.408e-02	4.280e-04
4.800	2.950	1.402e-02	4.238e-04
4.800	2.975	1.396e-02	4.197e-04
4.800	3.000	1.390e-02	4.158e-04
4.800	3.025	1.385e-02	4.120e-04
4.800	3.050	1.379e-02	4.084e-04
4.800	3.075	1.374e-02	4.049e-04
4.800	3.100	1.368e-02	4.016e-04
4.800	3.125	1.363e-02	3.984e-04
4.800	3.150	1.358e-02	3.953e-04
4.800	3.175	1.352e-02	3.924e-04
4.800	3.200	1.347e-02	3.896e-04
4.800	3.225	1.342e-02	3.869e-04
4.800	3.250	1.337e-02	3.844e-04
4.800	3.275	1.332e-02	3.819e-04
4.800	3.300	1.327e-02	3.796e-04
4.800	3.325	1.322e-02	3.774e-04
4.800	3.350	1.317e-02	3.753e-04
4.800	3.375	1.313e-02	3.734e-04
4.800	3.400	1.308e-02	3.715e-04
4.800	3.425	1.303e-02	3.697e-04
4.800	3.450	1.299e-02	3.681e-04
4.800	3.475	1.294e-02	3.665e-04
4.800	3.500	1.290e-02	3.651e-04
4.800	3.525	1.285e-02	3.637e-04
4.800	3.550	1.281e-02	3.625e-04
4.800	3.575	1.276e-02	3.613e-04
4.800	3.600	1.272e-02	3.602e-04
4.800	3.625	1.268e-02	3.592e-04
4.800	3.650	1.264e-02	3.583e-04
4.800	3.675	1.259e-02	3.574e-04
4.800	3.700	1.255e-02	3.567e-04
4.800	3.725	1.251e-02	3.560e-04
4.800	3.750	1.247e-02	3.554e-04
4.800	3.775	1.243e-02	3.549e-04
4.800	3.800	1.239e-02	3.545e-04
4.800	3.825	1.235e-02	3.541e-04
4.800	3.850	1.232e-02	3.538e-04
4.800	3.875	1.228e-02	3.535e-04
4.800	3.900	1.224e-02	3.534e-04
4.800	3.925	1.220e-02	3.533e-04
4.800	3.950	1.217e-02	3.532e-04
4.800	3.975	1.213e-02	3.532e-04
4.800	4.000	1.209e-02	3.533e-04
4.800	4.025	1.206e-02	3.534e-04
4.800	4.050	1.202e-02	3.536e-04
4.800	4.075	1.199e-02	3.538e-04
4.800	4.100	1.195e-02	3.541e-04
4.800	4.125	1.192e-02	3.544e-04
4.800	4.150	1.188e-02	3.548e-04
4.800	4.175	1.185e-02	3.553e-04
4.800	4.200	1.182e-02	3.557e-04
4.800	4.225	1.178e-02	3.563e-04
4.800	4.250	1.175e-02	3.568e-04
4.800	4.275	1.172e-02	3.574e-04
4.800	4.300	1.168e-02	3.581e-04
4.800	4.325	1.165e-02	3.588e-04
4.800	4.350	1.162e-02	3.595e-04
4.800	4.375	1.159e-02	3.603e-04
4.800	4.400	1.156e-02	3.611e-04
4.800	4.425	1.153e-02	3.619e-04
4.800	4.450	1.150e-02	3.628e-04
4.800	4.475	1.147e-02	3.637e-04
4.800	4.500	1.144e-02	3.646e-04
4.800	4.525	1.141e-02	3.656e-04
4.800	4.550	1.138e-02	3.666e-04
4.800	4.575	1.135e-02	3.676e-04
4.800	4.600	1.132e-02	3.686e-04
4.800	4.625	1.129e-02	3.697e-04
4.800	4.650	1.126e-02	3.708e-04
4.800	4.675	1.123e-02	3.720e-04
4.800	4.700	1.121e-02	3.731e-04
4.800	4.725	1.118e-02	3.743e-04
4.800	4.750	1.115e-02	3.755e-04
4.800	4.775	1.112e-02	3.767e-04
4.800	4.800	1.110e-02	3.779e-04
4.825	0.000	3.335e-02	7.169e-03
4.825	0.025	3.404e-02	6.137e-03
4.825	0.050	3.434e-02	5.418e-03
4.825	0.075	3.441e-02	4.901e-03
4.825	0.100	3.433e-02	4.519e-03
4.825	0.125	3.415e-02	4.230e-03
4.825	0.150	3.389e-02	4.004e-03
4.825	0.175	3.359e-02	3.822e-03
4.825	0.200	3.325e-02	3.672e-03
4.825	0.225	3.289e-02	3.544e-03
4.825	0.250	3.251e-02	3.433e-03
4.825	0.275	3.213e-02	3.333e-03
4.825	0.300	3.174e-02	3.242e-03
4.825	0.325	3.135e-02	3.158e-03
4.825	0.350	3.096e-02	3.079e-03
4.825	0.375	3.057e-02	3.004e-03
4.825	0.400	3.019e-02	2.932e-03
4.825	0.425	2.981e-02	2.863e-03
4.825	0.450	2.944e-02	2.796e-03
4.825	0.475	2.907e-02	2.731e-03
4.825	0.500	2.872e-02	2.668e-03
4.825	0.525	2.837e-02	2.607e-03
4.825	0.550	2.802e-02	2.547e-03
4.825	0.575	2.769e-02	2.489e-03
4.825	0.600	2.736e-02	2.432e-03
4.825	0.625	2.703e-02	2.377e-03
4.825	0.650	2.672e-02	2.322e-03
4.825	0.675	2.641e-02	2.269e-03
4.825	0.700	2.611e-02	2.218e-03
4.825	0.725	2.582e-02	2.167e-03
4.825	0.750	2.553e-02	2.118e-03
4.825	0.775	2.525e-02	2.070e-03
4.825	0.800	2.498e-02	2.023e-03
4.825	0.825	2.471e-02	1.977e-03
4.825	0.850	2.445e-02	1.932e-03
4.825	0.875	2.420e-02	1.888e-03
4.825	0.900	2.395e-02	1.846e-03
4.825	0.925	2.370e-02	1.804e-03
4.825	0.950	2.347e-02	1.764e-03
4.825	0.975	2.323e-02	1.724e-03
4.825	1.000	2.301e-02	1.686e-03
4.825	1.025	2.279e-02	1.648e-03
4.825	1.050	2.257e-02	1.611e-03
4.825	1.075	2.236e-02	1.575e-03
4.825	1.100	2.215e-02	1.540e-03
4.825	1.125	2.195e-02	1.506e-03
4.825	1.150	2.175e-02	1.473e-03
4.825	1.175	2.155e-02	1.441e-03
4.825	1.200	2.136e-02	1.410e-03
4.825	1.225	2.118e-02	1.379e-03
4.825	1.250	2.100e-02	1.349e-03
4.825	1.275	2.082e-02	1.320e-03
4.825	1.300	2.064e-02	1.291e-03
4.825	1.325	2.047e-02	1.264e-03
4.825	1.350	2.030e-02	1.237e-03
4.825	1.375	2.014e-02	1.210e-03
4.825	1.400	1.998e-02	1.185e-03
4.825	1.425	1.982e-02	1.160e-03
4.825	1.450	1.967e-02	1.136e-03
4.825	1.475	1.952e-02	1.112e-03
4.825	1.500	1.937e-02	1.089e-03
4.825	1.525	1.922e-02	1.066e-03
4.825	1.550	1.908e-02	1.044e-03
4.825	1.575	1.894e-02	1.023e-03
4.825	1.600	1.880e-02	1.002e-03
4.825	1.625	1.867e-02	9.820e-04
4.825	1.650	1.854e-02	9.622e-04
4.825	1.675	1.841e-02	9.430e-04
4.825	1.700	1.828e-02	9.243e-04
4.825	1.725	1.815e-02	9.061e-04
4.825	1.750	1.803e-02	8.883e-04
4.825	1.775	1.791e-02	8.710e-04
4.825	1.800	1.779e-02	8.542e-04
4.825	1.825	1.767e-02	8.378e-04
4.825	1.850	1.756e-02	8.218e-04
4.825	1.875	1.745e-02	8.062e-04
4.825	1.900	1.734e-02	7.911e-04
4.825	1.925	1.723e-02	7.763e-04
4.825	1.950	1.712e-02	7.620e-04
4.825	1.975	1.702e-02	7.480e-04
4.825	2.000	1.692e-02	7.344e-04
4.825	2.025	1.681e-02	7.211e-04
4.825	2.050	1.671e-02	7.083e-04
4.825	2.075	1.662e-02	6.957e-04
4.825	2.100	1.652e-02	6.835e-04
4.825	2.125	1.643e-02	6.716e-04
4.825	2.150	1.633e-02	6.601e-04
4.825	2.175	1.624e-02	6.488e-04
4.825	2.200	1.615e-02	6.379e-04
4.825	2.225	1.606e-02	6.272e-04
4.825	2.250	1.597e-02	6.169e-04
4.825	2.275	1.589e-02	6.068e-04
4.825	2.300	1.580e-02	5.971e-04
4.825	2.325	1.572e-02	5.876e-04
4.825	2.350	1.564e-02	5.783e-04
4.825	2.375	1.556e-02	5.694e-04
4.825	2.400	1.548e-02	5.606e-04
4.825	2.425	1.540e-02	5.522e-04
4.825	2.450	1.532e-02	5.440e-04
4.825	2.475	1.524e-02	5.360e-04
4.825	2.500	1.517e-02	5.282e-04
4.825	2.525	1.510e-02	5.207e-04
4.825	2.550	1.502e-02	5.134e-04
4.825	2.575	1.495e-02	5.063e-04
4.825	2.600	1.488e-02	4.995e-04
4.825	2.625	1.481e-02	4.928e-04
4.825	2.650	1.474e-02	4.864e-04
4.825	2.675	1.467e-02	4.802e-04
4.825	2.700	1.461e-02	4.741e-04
4.825	2.725	1.454e-02	4.683e-04
4.825	2.750	1.447e-02	4.626e-04
4.825	2.775	1.441e-02	4.572e-04
4.825	2.800	1.435e-02	4.519e-04
4.825	2.825	1.428e-02	4.468e-04
4.825	2.850	1.422e-02	4.419e-04
4.825	2.875	1.416e-02	4.371e-04
4.825	2.900	1.410e-02	4.325e-04
4.825	2.925	1.404e-02	4.281e-04
4.825	2.950	1.398e-02	4.238e-04
4.825	2.975	1.393e-02	4.197e-04
4.825	3.000	1.387e-02	4.158e-04
4.825	3.025	1.381e-02	4.120e-04
4.825	3.050	1.376e-02	4.083e-04
4.825	3.075	1.370e-02	4.048e-04
4.825	3.100	1.365e-02	4.015e-04
4.825	3.125	1.359e-02	3.982e-04
4.825	3.150	1.354e-02	3.952e-04
4.825	3.175	1.349e-02	3.922e-04
4.825	3.200	1.344e-02	3.894e-04
4.825	3.225	1.339e-02	3.867e-04
4.825	3.250	1.334e-02	3.841e-04
4.825	3.275	1.329e-02	3.817e-04
4.825	3.300	1.324e-02	3.794e-04
4.825	3.325	1.319e-02	3.772e-04
4.825	3.350	1.314e-02	3.751e-04
4.825	3.375	1.309e-02	3.731e-04
4.825	3.400	1.305e-02	3.712e-04
4.825	3.425	1.300e-02	3.695e-04
4.825	3.450	1.295e-02	3.678e-04
4.825	3.475	1.291e-02	3.663e-04
4.825	3.500	1.286e-02	3.648e-04
4.825	3.525	1.282e-02	3.635e-04
4.825	3.550	1.278e-02	3.622e-04
4.825	3.575	1.273e-02	3.610e-04
4.825	3.600	1.269e-02	3.600e-04
4.825	3.625	1.265e-02	3.590e-04
4.825	3.650	1.261e-02	3.581e-04
4.825	3.675	1.256e-02	3.573e-04
4.825	3.700	1.252e-02	3.565e-04
4.825	3.725	1.248e-02	3.559e-04
4.825	3.750	1.244e-02	3.553e-04
4.825	3.775	1.240e-02	3.548e-04
4.825	3.800	1.236e-02	3.544e-04
4.825	3.825	1.232e-02	3.540e-04
4.825	3.850	1.229e-02	3.537e-04
4.825	3.875	1.225e-02	3.535e-04
4.825	3.900	1.221e-02	3.534e-04
4.825	3.925	1.217e-02	3.533e-04
4.825	3.950	1.214e-02	3.532e-04
4.825	3.975	1.210e-02	3.533e-04
4.825	4.000	1.206e-02	3.534e-04
4.825	4.025	1.203e-02	3.535e-04
4.825	4.050	1.199e-02	3.537e-04
4.825	4.075	1.196e-02	3.540e-04
4.825	4.100	1.192e-02	3.543e-04
4.825	4.125	1.189e-02	3.547e-04
4.825	4.150	1.185e-02	3.551e-04
4.825	4.175	1.182e-02	3.556e-04
4.825	4.200	1.179e-02	3.561e-04
4.825	4.225	1.175e-02	3.566e-04
4.825	4.250	1.172e-02	3.572e-04
4.825	4.275	1.169e-02	3.579e-04
4.825	4.300	1.166e-02	3.586e-04
4.825	4.325	1.162e-02	3.593e-04
4.825	4.350	1.159e-02	3.601e-04
4.825	4.375	1.156e-02	3.609e-04
4.825	4.400	1.153e-02	3.617e-04
4.825	4.425	1.150e-02	3.626e-04
4.825	4.450	1.147e-02	3.635e-04
4.825	4.475	1.144e-02	3.644e-04
4.825	4.500	1.141e-02	3.654e-04
4.825	4.525	1.138e-02	3.664e-04
4.825	4.550	1.135e-02	3.674e-04
4.825	4.575	1.132e-02	3.685e-04
4.825	4.600	1.129e-02	3.696e-04
4.825	4.625	1.126e-02	3.707e-04
4.825	4.650	1.123e-02	3.719e-04
4.825	4.675	1.121e-02	3.730e-04
4.825	4.700	1.118e-02	3.742e-04
4.825	4.725	1.115e-02	3.754e-04
4.825	4.750	1.112e-02	3.767e-04
4.825	4.775	1.110e-02	3.779e-04
4.825	4.800	1.107e-02	3.792e-04
4.825	4.825	1.104e-02	3.805e-04
4.850	0.000	3.320e-02	7.173e-03
4.850	0.025	3.389e-02	6.139e-03
4.850	0.050	3.420e-02	5.419e-03
4.850	0.075	3.428e-02	4.901e-03
4.850	0.100	3.420e-02	4.519e-03
4.850	0.125	3.402e-02	4.229e-03
4.850	0.150	3.377e-02	4.003e-03
4.850	0.175	3.347e-02	3.822e-03
4.850	0.200	3.314e-02	3.671e-03
4.850	0.225	3.278e-02	3.544e-03
4.850	0.250	3.241e-02	3.433e-03
4.850	0.275	3.203e-02	3.333e-03
4.850	0.300	3.164e-02	3.242e-03
4.850	0.325	3.125e-02	3.158e-03
4.850	0.350	3.086e-02	3.079e-03
4.850	0.375	3.048e-02	3.004e-03
4.850	0.400	3.010e-02	2.933e-03
4.850	0.425	2.972e-02	2.864e-03
4.850	0.450	2.935e-02	2.797e-03
4.850	0.475	2.899e-02	2.733e-03
4.850	0.500	2.863e-02	2.670e-03
4.850	0.525	2.829e-02	2.609e-03
4.850	0.550	2.794e-02	2.549e-03
4.850	0.575	2.761e-02	2.491e-03
4.850	0.600	2.728e-02	2.435e-03
4.850	0.625	2.696e-02	2.379e-03
4.850	0.650	2.665e-02	2.325e-03
4.850	0.675	2.634e-02	2.272e-03
4.850	0.700	2.604e-02	2.221e-03
4.850	0.725	2.575e-02	2.170e-03
4.850	0.750	2.546e-02	2.121e-03
4.850	0.775	2.519e-02	2.073e-03
4.850	0.800	2.491e-02	2.026e-03
4.850	0.825	2.465e-02	1.980e-03
4.850	0.850	2.439e-02	1.936e-03
4.850	0.875	2.413e-02	1.892e-03
4.850	0.900	2.389e-02	1.849e-03
4.850	0.925	2.364e-02	1.808e-03
4.850	0.950	2.341e-02	1.767e-03
4.850	0.975	2.317e-02	1.728e-03
4.850	1.000	2.295e-02	1.689e-03
4.850	1.025	2.273e-02	1.651e-03
4.850	1.050	2.251e-02	1.615e-03
4.850	1.075	2.230e-02	1.579e-03
4.850	1.100	2.209e-02	1.544e-03
4.850	1.125	2.189e-02	1.510e-03
4.850	1.150	2.169e-02	1.477e-03
4.850	1.175	2.150e-02	1.445e-03
4.850	1.200	2.131e-02	1.413e-03
4.850	1.225	2.112e-02	1.382e-03
4.850	1.250	2.094e-02	1.352e-03
4.850	1.275	2.076e-02	1.323e-03
4.850	1.300	2.059e-02	1.295e-03
4.850	1.325	2.042e-02	1.267e-03
4.850	1.350	2.025e-02	1.240e-03
4.850	1.375	2.009e-02	1.214e-03
4.850	1.400	1.993e-02	1.188e-03
4.850	1.425	1.977e-02	1.163e-03
4.850	1.450	1.962e-02	1.139e-03
4.850	1.475	1.947e-02	1.115e-03
4.850	1.500	1.932e-02	1.092e-03
4.850	1.525	1.917e-02	1.069e-03
4.850	1.550	1.903e-02	1.047e-03
4.850	1.575	1.889e-02	1.026e-03
4.850	1.600	1.876e-02	1.005e-03
4.850	1.625	1.862e-02	9.849e-04
4.850	1.650	1.849e-02	9.652e-04
4.850	1.675	1.836e-02	9.459e-04
4.850	1.700	1.823e-02	9.271e-04
4.850	1.725	1.811e-02	9.088e-04
4.850	1.750	1.799e-02	8.910e-04
4.850	1.775	1.787e-02	8.737e-04
4.850	1.800	1.775e-02	8.568e-04
4.850	1.825	1.763e-02	8.403e-04
4.850	1.850	1.752e-02	8.243e-04
4.850	1.875	1.741e-02	8.087e-04
4.850	1.900	1.730e-02	7.935e-04
4.850	1.925	1.719e-02	7.787e-04
4.850	1.950	1.708e-02	7.642e-04
4.850	1.975	1.698e-02	7.502e-04
4.850	2.000	1.687e-02	7.365e-04
4.850	2.025	1.677e-02	7.232e-04
4.850	2.050	1.667e-02	7.103e-04
4.850	2.075	1.658e-02	6.977e-04
4.850	2.100	1.648e-02	6.854e-04
4.850	2.125	1.639e-02	6.734e-04
4.850	2.150	1.629e-02	6.618e-04
4.850	2.175	1.620e-02	6.505e-04
4.850	2.200	1.611e-02	6.395e-04
4.850	2.225	1.602e-02	6.288e-04
4.850	2.250	1.593e-02	6.184e-04
4.850	2.275	1.585e-02	6.083e-04
4.850	2.300	1.576e-02	5.985e-04
4.850	2.325	1.568e-02	5.889e-04
4.850	2.350	1.560e-02	5.796e-04
4.850	2.375	1.552e-02	5.706e-04
4.850	2.400	1.544e-02	5.618e-04
4.850	2.425	1.536e-02	5.533e-04
4.850	2.450	1.528e-02	5.450e-04
4.850	2.475	1.521e-02	5.369e-04
4.850	2.500	1.513e-02	5.291e-04
4.850	2.525	1.506e-02	5.216e-04
4.850	2.550	1.499e-02	5.142e-04
4.850	2.575	1.491e-02	5.071e-04
4.850	2.600	1.484e-02	5.002e-04
4.850	2.625	1.477e-02	4.935e-04
4.850	2.650	1.470e-02	4.870e-04
4.850	2.675	1.464e-02	4.807e-04
4.850	2.700	1.457e-02	4.746e-04
4.850	2.725	1.450e-02	4.687e-04
4.850	2.750	1.444e-02	4.631e-04
4.850	2.775	1.438e-02	4.575e-04
4.850	2.800	1.431e-02	4.522e-04
4.850	2.825	1.425e-02	4.471e-04
4.850	2.850	1.419e-02	4.421e-04
4.850	2.875	1.413e-02	4.373e-04
4.850	2.900	1.407e-02	4.327e-04
4.850	2.925	1.401e-02	4.282e-04
4.850	2.950	1.395e-02	4.239e-04
4.850	2.975	1.389e-02	4.198e-04
4.850	3.000	1.384e-02	4.158e-04
4.850	3.025	1.378e-02	4.120e-04
4.850	3.050	1.372e-02	4.083e-04
4.850	3.075	1.367e-02	4.048e-04
4.850	3.100	1.361e-02	4.014e-04
4.850	3.125	1.356e-02	3.981e-04
4.850	3.150	1.351e-02	3.950e-04
4.850	3.175	1.346e-02	3.921e-04
4.850	3.200	1.340e-02	3.892e-04
4.850	3.225	1.335e-02	3.865e-04
4.850	3.250	1.330e-02	3.839e-04
4.850	3.275	1.325e-02	3.815e-04
4.850	3.300	1.320e-02	3.792e-04
4.850	3.325	1.316e-02	3.769e-04
4.850	3.350	1.311e-02	3.748e-04
4.850	3.375	1.306e-02	3.729e-04
4.850	3.400	1.301e-02	3.710e-04
4.850	3.425	1.297e-02	3.692e-04
4.850	3.450	1.292e-02	3.676e-04
4.850	3.475	1.288e-02	3.660e-04
4.850	3.500	1.283e-02	3.646e-04
4.850	3.525	1.279e-02	3.632e-04
4.850	3.550	1.274e-02	3.620e-04
4.850	3.575	1.270e-02	3.608e-04
4.850	3.600	1.266e-02	3.597e-04
4.850	3.625	1.262e-02	3.588e-04
4.850	3.650	1.257e-02	3.579e-04
4.850	3.675	1.253e-02	3.571e-04
4.850	3.700	1.249e-02	3.564e-04
4.850	3.725	1.245e-02	3.557e-04
4.850	3.750	1.241e-02	3.552e-04
4.850	3.775	1.237e-02	3.547e-04
4.850	3.800	1.233e-02	3.543e-04
4.850	3.825	1.229e-02	3.539e-04
4.850	3.850	1.226e-02	3.537e-04
4.850	3.875	1.222e-02	3.535e-04
4.850	3.900	1.218e-02	3.534e-04
4.850	3.925	1.214e-02	3.533e-04
4.850	3.950	1.211e-02	3.533e-04
4.850	3.975	1.207e-02	3.534e-04
4.850	4.000	1.203e-02	3.535e-04
4.850	4.025	1.200e-02	3.537e-04
4.850	4.050	1.196e-02	3.539e-04
4.850	4.075	1.193e-02	3.542e-04
4.850	4.100	1.189e-02	3.546e-04
4.850	4.125	1.186e-02	3.550e-04
4.850	4.150	1.182e-02	3.554e-04
4.850	4.175	1.179e-02	3.559e-04
4.850	4.200	1.176e-02	3.565e-04
4.850	4.225	1.172e-02	3.570e-04
4.850	4.250	1.169e-02	3.577e-04
4.850	4.275	1.166e-02	3.584e-04
4.850	4.300	1.163e-02	3.591e-04
4.850	4.325	1.160e-02	3.599e-04
4.850	4.350	1.156e-02	3.607e-04
4.850	4.375	1.153e-02	3.615e-04
4.850	4.400	1.150e-02	3.624e-04
4.850	4.425	1.147e-02	3.633e-04
4.850	4.450	1.144e-02	3.642e-04
4.850	4.475	1.141e-02	3.652e-04
4.850	4.500	1.138e-02	3.662e-04
4.850	4.525	1.135e-02	3.673e-04
4.850	4.550	1.132e-02	3.683e-04
4.850	4.575	1.129e-02	3.694e-04
4.850	4.600	1.126e-02	3.706e-04
4.850	4.625	1.124e-02	3.717e-04
4.850	4.650	1.121e-02	3.729e-04
4.850	4.675	1.118e-02	3.741e-04
4.850	4.700	1.115e-02	3.753e-04
4.850	4.725	1.112e-02	3.766e-04
4.850	4.750	1.110e-02	3.779e-04
4.850	4.775	1.107e-02	3.792e-04
4.850	4.800	1.104e-02	3.805e-04
4.850	4.825	1.102e-02	3.818e-04
4.850	4.850	1.099e-02	3.832e-04
4.875	0.000	3.305e-02	7.177e-03
4.875	0.025	3.375e-02	6.141e-03
4.875	0.050	3.407e-02	5.420e-03
4.875	0.075	3.415e-02	4.902e-03
4.875	0.100	3.408e-02	4.519e-03
4.875	0.125	3.390e-02	4.229e-03
4.875	0.150	3.366e-02	4.002e-03
4.875	0.175	3.336e-02	3.821e-03
4.875	0.200	3.303e-02	3.671e-03
4.875	0.225	3.267e-02	3.543e-03
4.875	0.250	3.230e-02	3.432e-03
4.875	0.275	3.193e-02	3.333e-03
4.875	0.300	3.154e-02	3.243e-03
4.875	0.325	3.116e-02	3.159e-03
4.875	0.350	3.077e-02	3.080e-03
4.875	0.375	3.039e-02	3.005e-03
4.875	0.400	3.001e-02	2.934e-03
4.875	0.425	2.964e-02	2.865e-03
4.875	0.450	2.927e-02	2.799e-03
4.875	0.475	2.891e-02	2.735e-03
4.875	0.500	2.855e-02	2.672e-03
4.875	0.525	2.821e-02	2.611e-03
4.875	0.550	2.787e-02	2.552e-03
4.875	0.575	2.753e-02	2.494e-03
4.875	0.600	2.721e-02	2.437e-03
4.875	0.625	2.689e-02	2.382e-03
4.875	0.650	2.657e-02	2.328e-03
4.875	0.675	2.627e-02	2.275e-03
4.875	0.700	2.597e-02	2.224e-03
4.875	0.725	2.568e-02	2.173e-03
4.875	0.750	2.540e-02	2.124e-03
4.875	0.775	2.512e-02	2.076e-03
4.875	0.800	2.485e-02	2.029e-03
4.875	0.825	2.458e-02	1.983e-03
4.875	0.850	2.432e-02	1.939e-03
4.875	0.875	2.407e-02	1.895e-03
4.875	0.900	2.382e-02	1.853e-03
4.875	0.925	2.358e-02	1.811e-03
4.875	0.950	2.335e-02	1.771e-03
4.875	0.975	2.312e-02	1.731e-03
4.875	1.000	2.289e-02	1.693e-03
4.875	1.025	2.267e-02	1.655e-03
4.875	1.050	2.245e-02	1.618e-03
4.875	1.075	2.224e-02	1.582e-03
4.875	1.100	2.204e-02	1.548e-03
4.875	1.125	2.183e-02	1.514e-03
4.875	1.150	2.164e-02	1.480e-03
4.875	1.175	2.144e-02	1.448e-03
4.875	1.200	2.126e-02	1.417e-03
4.875	1.225	2.107e-02	1.386e-03
4.875	1.250	2.089e-02	1.356e-03
4.875	1.275	2.071e-02	1.327e-03
4.875	1.300	2.054e-02	1.298e-03
4.875	1.325	2.037e-02	1.270e-03
4.875	1.350	2.020e-02	1.243e-03
4.875	1.375	2.004e-02	1.217e-03
4.875	1.400	1.988e-02	1.191e-03
4.875	1.425	1.972e-02	1.166e-03
4.875	1.450	1.957e-02	1.142e-03
4.875	1.475	1.942e-02	1.118e-03
4.875	1.500	1.927e-02	1.095e-03
4.875	1.525	1.913e-02	1.073e-03
4.875	1.550	1.898e-02	1.051e-03
4.875	1.575	1.885e-02	1.029e-03
4.875	1.600	1.871e-02	1.008e-03
4.875	1.625	1.857e-02	9.879e-04
4.875	1.650	1.844e-02	9.681e-04
4.875	1.675	1.831e-02	9.487e-04
4.875	1.700	1.819e-02	9.299e-04
4.875	1.725	1.806e-02	9.116e-04
4.875	1.750	1.794e-02	8.937e-04
4.875	1.775	1.782e-02	8.763e-04
4.875	1.800	1.770e-02	8.594e-04
4.875	1.825	1.759e-02	8.428e-04
4.875	1.850	1.747e-02	8.268e-04
4.875	1.875	1.736e-02	8.111e-04
4.875	1.900	1.725e-02	7.958e-04
4.875	1.925	1.714e-02	7.810e-04
4.875	1.950	1.704e-02	7.665e-04
4.875	1.975	1.693e-02	7.524e-04
4.875	2.000	1.683e-02	7.387e-04
4.875	2.025	1.673e-02	7.253e-04
4.875	2.050	1.663e-02	7.123e-04
4.875	2.075	1.653e-02	6.996e-04
4.875	2.100	1.644e-02	6.873e-04
4.875	2.125	1.634e-02	6.753e-04
4.875	2.150	1.625e-02	6.636e-04
4.875	2.175	1.616e-02	6.522e-04
4.875	2.200	1.607e-02	6.412e-04
4.875	2.225	1.598e-02	6.304e-04
4.875	2.250	1.590e-02	6.199e-04
4.875	2.275	1.581e-02	6.098e-04
4.875	2.300	1.573e-02	5.999e-04
4.875	2.325	1.564e-02	5.902e-04
4.875	2.350	1.556e-02	5.809e-04
4.875	2.375	1.548e-02	5.718e-04
4.875	2.400	1.540e-02	5.630e-04
4.875	2.425	1.532e-02	5.544e-04
4.875	2.450	1.525e-02	5.460e-04
4.875	2.475	1.517e-02	5.379e-04
4.875	2.500	1.510e-02	5.301e-04
4.875	2.525	1.502e-02	5.225e-04
4.875	2.550	1.495e-02	5.151e-04
4.875	2.575	1.488e-02	5.079e-04
4.875	2.600	1.481e-02	5.009e-04
4.875	2.625	1.474e-02	4.942e-04
4.875	2.650	1.467e-02	4.876e-04
4.875	2.675	1.460e-02	4.813e-04
4.875	2.700	1.453e-02	4.752e-04
4.875	2.725	1.447e-02	4.692e-04
4.875	2.750	1.440e-02	4.635e-04
4.875	2.775	1.434e-02	4.579e-04
4.875	2.800	1.428e-02	4.526e-04
4.875	2.825	1.421e-02	4.474e-04
4.875	2.850	1.415e-02	4.424e-04
4.875	2.875	1.409e-02	4.375e-04
4.875	2.900	1.403e-02	4.329e-04
4.875	2.925	1.397e-02	4.284e-04
4.875	2.950	1.392e-02	4.240e-04
4.875	2.975	1.386e-02	4.199e-04
4.875	3.000	1.380e-02	4.159e-04
4.875	3.025	1.375e-02	4.120e-04
4.875	3.050	1.369e-02	4.083e-04
4.875	3.075	1.364e-02	4.047e-04
4.875	3.100	1.358e-02	4.013e-04
4.875	3.125	1.353e-02	3.981e-04
4.875	3.150	1.348e-02	3.949e-04
4.875	3.175	1.342e-02	3.919e-04
4.875	3.200	1.337e-02	3.891e-04
4.875	3.225	1.332e-02	3.864e-04
4.875	3.250	1.327e-02	3.838e-04
4.875	3.275	1.322e-02	3.813e-04
4.875	3.300	1.317e-02	3.790e-04
4.875	3.325	1.312e-02	3.767e-04
4.875	3.350	1.308e-02	3.746e-04
4.875	3.375	1.303e-02	3.726e-04
4.875	3.400	1.298e-02	3.708e-04
4.875	3.425	1.294e-02	3.690e-04
4.875	3.450	1.289e-02	3.674e-04
4.875	3.475	1.285e-02	3.658e-04
4.875	3.500	1.280e-02	3.644e-04
4.875	3.525	1.276e-02	3.630e-04
4.875	3.550	1.271e-02	3.618e-04
4.875	3.575	1.267e-02	3.606e-04
4.875	3.600	1.263e-02	3.596e-04
4.875	3.625	1.259e-02	3.586e-04
4.875	3.650	1.254e-02	3.577e-04
4.875	3.675	1.250e-02	3.569e-04
4.875	3.700	1.246e-02	3.562e-04
4.875	3.725	1.242e-02	3.556e-04
4.875	3.750	1.238e-02	3.551e-04
4.875	3.775	1.234e-02	3.546e-04
4.875	3.800	1.230e-02	3.542e-04
4.875	3.825	1.226e-02	3.539e-04
4.875	3.850	1.223e-02	3.537e-04
4.875	3.875	1.219e-02	3.535e-04
4.875	3.900	1.215e-02	3.534e-04
4.875	3.925	1.211e-02	3.533e-04
4.875	3.950	1.208e-02	3.534e-04
4.875	3.975	1.204e-02	3.535e-04
4.875	4.000	1.200e-02	3.536e-04
4.875	4.025	1.197e-02	3.538e-04
4.875	4.050	1.193e-02	3.541e-04
4.875	4.075	1.190e-02	3.544e-04
4.875	4.100	1.186e-02	3.548e-04
4.875	4.125	1.183e-02	3.552e-04
4.875	4.150	1.180e-02	3.557e-04
4.875	4.175	1.176e-02	3.563e-04
4.875	4.200	1.173e-02	3.568e-04
4.875	4.225	1.170e-02	3.575e-04
4.875	4.250	1.166e-02	3.581e-04
4.875	4.275	1.163e-02	3.589e-04
4.875	4.300	1.160e-02	3.596e-04
4.875	4.325	1.157e-02	3.604e-04
4.875	4.350	1.154e-02	3.613e-04
4.875	4.375	1.151e-02	3.621e-04
4.875	4.400	1.147e-02	3.630e-04
4.875	4.425	1.144e-02	3.640e-04
4.875	4.450	1.141e-02	3.650e-04
4.875	4.475	1.138e-02	3.660e-04
4.875	4.500	1.135e-02	3.670e-04
4.875	4.525	1.132e-02	3.681e-04
4.875	4.550	1.129e-02	3.692e-04
4.875	4.575	1.127e-02	3.704e-04
4.875	4.600	1.124e-02	3.715e-04
4.875	4.625	1.121e-02	3.727e-04
4.875	4.650	1.118e-02	3.740e-04
4.875	4.675	1.115e-02	3.752e-04
4.875	4.700	1.112e-02	3.765e-04
4.875	4.725	1.110e-02	3.778e-04
4.875	4.750	1.107e-02	3.791e-04
4.875	4.775	1.104e-02	3.804e-04
4.875	4.800	1.102e-02	3.818e-04
4.875	4.825	1.099e-02	3.832e-04
4.875	4.850	1.096e-02	3.846e-04
4.875	4.875	1.094e-02	3.860e-04
4.900	0.000	3.290e-02	7.181e-03
4.900	0.025	3.360e-02	6.143e-03
4.900	0.050	3.393e-02	5.421e-03
4.900	0.075	3.402e-02	4.902e-03
4.900	0.100	3.395e-02	4.518e-03
4.900	0.125	3.378e-02	4.228e-03
4.900	0.150	3.354e-02	4.002e-03
4.900	0.175	3.325e-02	3.820e-03
4.900	0.200	3.292e-02	3.670e-03
4.900	0.225	3.257e-02	3.543e-03
4.900	0.250	3.220e-02	3.432e-03
4.900	0.275	3.183e-02	3.333e-03
4.900	0.300	3.144e-02	3.243e-03
4.900	0.325	3.106e-02	3.159e-03
4.900	0.350	3.068e-02	3.081e-03
4.900	0.375	3.030e-02	3.006e-03
4.900	0.400	2.992e-02	2.935e-03
4.900	0.425	2.955e-02	2.867e-03
4.900	0.450	2.919e-02	2.800e-03
4.900	0.475	2.883e-02	2.736e-03
4.900	0.500	2.847e-02	2.674e-03
4.900	0.525	2.813e-02	2.613e-03
4.900	0.550	2.779e-02	2.554e-03
4.900	0.575	2.746e-02	2.496e-03
4.900	0.600	2.713e-02	2.439e-03
4.900	0.625	2.681e-02	2.384e-03
4.900	0.650	2.650e-02	2.330e-03
4.900	0.675	2.620e-02	2.278e-03
4.900	0.700	2.590e-02	2.226e-03
4.900	0.725	2.561e-02	2.176e-03
4.900	0.750	2.533e-02	2.127e-03
4.900	0.775	2.505e-02	2.079e-03
4.900	0.800	2.478e-02	2.032e-03
4.900	0.825	2.452e-02	1.987e-03
4.900	0.850	2.426e-02	1.942e-03
4.900	0.875	2.401e-02	1.898e-03
4.900	0.900	2.376e-02	1.856e-03
4.900	0.925	2.352e-02	1.814e-03
4.900	0.950	2.329e-02	1.774e-03
4.900	0.975	2.306e-02	1.734e-03
4.900	1.000	2.283e-02	1.696e-03
4.900	1.025	2.261e-02	1.658e-03
4.900	1.050	2.240e-02	1.622e-03
4.900	1.075	2.219e-02	1.586e-03
4.900	1.100	2.198e-02	1.551e-03
4.900	1.125	2.178e-02	1.517e-03
4.900	1.150	2.158e-02	1.484e-03
4.900	1.175	2.139e-02	1.452e-03
4.900	1.200	2.120e-02	1.420e-03
4.900	1.225	2.102e-02	1.389e-03
4.900	1.250	2.084e-02	1.359e-03
4.900	1.275	2.066e-02	1.330e-03
4.900	1.300	2.049e-02	1.302e-03
4.900	1.325	2.032e-02	1.274e-03
4.900	1.350	2.015e-02	1.247e-03
4.900	1.375	1.999e-02	1.220e-03
4.900	1.400	1.983e-02	1.195e-03
4.900	1.425	1.967e-02	1.170e-03
4.900	1.450	1.952e-02	1.145e-03
4.900	1.475	1.937e-02	1.121e-03
4.900	1.500	1.922e-02	1.098e-03
4.900	1.525	1.908e-02	1.076e-03
4.900	1.550	1.894e-02	1.054e-03
4.900	1.575	1.880e-02	1.032e-03
4.900	1.600	1.866e-02	1.011e-03
4.900	1.625	1.853e-02	9.908e-04
4.900	1.650	1.840e-02	9.710e-04
4.900	1.675	1.827e-02	9.516e-04
4.900	1.700	1.814e-02	9.327e-04
4.900	1.725	1.802e-02	9.143e-04
4.900	1.750	1.790e-02	8.964e-04
4.900	1.775	1.778e-02	8.790e-04
4.900	1.800	1.766e-02	8.620e-04
4.900	1.825	1.754e-02	8.454e-04
4.900	1.850	1.743e-02	8.292e-04
4.900	1.875	1.732e-02	8.135e-04
4.900	1.900	1.721e-02	7.982e-04
4.900	1.925	1.710e-02	7.833e-04
4.900	1.950	1.700e-02	7.687e-04
4.900	1.975	1.689e-02	7.546e-04
4.900	2.000	1.679e-02	7.408e-04
4.900	2.025	1.669e-02	7.274e-04
4.900	2.050	1.659e-02	7.143e-04
4.900	2.075	1.649e-02	7.016e-04
4.900	2.100	1.640e-02	6.892e-04
4.900	2.125	1.630e-02	6.771e-04
4.900	2.150	1.621e-02	6.654e-04
4.900	2.175	1.612e-02	6.539e-04
4.900	2.200	1.603e-02	6.428e-04
4.900	2.225	1.594e-02	6.320e-04
4.900	2.250	1.586e-02	6.215e-04
4.900	2.275	1.577e-02	6.112e-04
4.900	2.300	1.569e-02	6.013e-04
4.900	2.325	1.560e-02	5.916e-04
4.900	2.350	1.552e-02	5.822e-04
4.900	2.375	1.544e-02	5.730e-04
4.900	2.400	1.536e-02	5.641e-04
4.900	2.425	1.529e-02	5.555e-04
4.900	2.450	1.521e-02	5.471e-04
4.900	2.475	1.513e-02	5.390e-04
4.900	2.500	1.506e-02	5.310e-04
4.900	2.525	1.498e-02	5.234e-04
4.900	2.550	1.491e-02	5.159e-04
4.900	2.575	1.484e-02	5.087e-04
4.900	2.600	1.477e-02	5.017e-04
4.900	2.625	1.470e-02	4.949e-04
4.900	2.650	1.463e-02	4.883e-04
4.900	2.675	1.457e-02	4.819e-04
4.900	2.700	1.450e-02	4.757e-04
4.900	2.725	1.443e-02	4.697e-04
4.900	2.750	1.437e-02	4.639e-04
4.900	2.775	1.431e-02	4.583e-04
4.900	2.800	1.424e-02	4.529e-04
4.900	2.825	1.418e-02	4.477e-04
4.900	2.850	1.412e-02	4.426e-04
4.900	2.875	1.406e-02	4.378e-04
4.900	2.900	1.400e-02	4.331e-04
4.900	2.925	1.394e-02	4.285e-04
4.900	2.950	1.388e-02	4.242e-04
4.900	2.975	1.382e-02	4.200e-04
4.900	3.000	1.377e-02	4.159e-04
4.900	3.025	1.371e-02	4.120e-04
4.900	3.050	1.366e-02	4.083e-04
4.900	3.075	1.360e-02	4.047e-04
4.900	3.100	1.355e-02	4.013e-04
4.900	3.125	1.350e-02	3.980e-04
4.900	3.150	1.344e-02	3.948e-04
4.900	3.175	1.339e-02	3.918e-04
4.900	3.200	1.334e-02	3.890e-04
4.900	3.225	1.329e-02	3.862e-04
4.900	3.250	1.324e-02	3.836e-04
4.900	3.275	1.319e-02	3.811e-04
4.900	3.300	1.314e-02	3.788e-04
4.900	3.325	1.309e-02	3.766e-04
4.900	3.350	1.304e-02	3.744e-04
4.900	3.375	1.300e-02	3.725e-04
4.900	3.400	1.295e-02	3.706e-04
4.900	3.425	1.291e-02	3.688e-04
4.900	3.450	1.286e-02	3.672e-04
4.900	3.475	1.281e-02	3.656e-04
4.900	3.500	1.277e-02	3.642e-04
4.900	3.525	1.273e-02	3.628e-04
4.900	3.550	1.268e-02	3.616e-04
4.900	3.575	1.264e-02	3.604e-04
4.900	3.600	1.260e-02	3.594e-04
4.900	3.625	1.256e-02	3.584e-04
4.900	3.650	1.251e-02	3.576e-04
4.900	3.675	1.247e-02	3.568e-04
4.900	3.700	1.243e-02	3.561e-04
4.900	3.725	1.239e-02	3.555e-04
4.900	3.750	1.235e-02	3.550e-04
4.900	3.775	1.231e-02	3.545e-04
4.900	3.800	1.227e-02	3.542e-04
4.900	3.825	1.223e-02	3.539e-04
4.900	3.850	1.220e-02	3.536e-04
4.900	3.875	1.216e-02	3.535e-04
4.900	3.900	1.212e-02	3.534e-04
4.900	3.925	1.208e-02	3.534e-04
4.900	3.950	1.205e-02	3.535e-04
4.900	3.975	1.201e-02	3.536e-04
4.900	4.000	1.198e-02	3.538e-04
4.900	4.025	1.194e-02	3.540e-04
4.900	4.050	1.191e-02	3.543e-04
4.900	4.075	1.187e-02	3.547e-04
4.900	4.100	1.184e-02	3.551e-04
4.900	4.125	1.180e-02	3.556e-04
4.900	4.150	1.177e-02	3.561e-04
4.900	4.175	1.173e-02	3.566e-04
4.900	4.200	1.170e-02	3.573e-04
4.900	4.225	1.167e-02	3.579e-04
4.900	4.250	1.164e-02	3.586e-04
4.900	4.275	1.160e-02	3.594e-04
4.900	4.300	1.157e-02	3.602e-04
4.900	4.325	1.154e-02	3.610e-04
4.900	4.350	1.151e-02	3.619e-04
4.900	4.375	1.148e-02	3.628e-04
4.900	4.400	1.145e-02	3.637e-04
4.900	4.425	1.142e-02	3.647e-04
4.900	4.450	1.139e-02	3.658e-04
4.900	4.475	1.136e-02	3.668e-04
4.900	4.500	1.133e-02	3.679e-04
4.900	4.525	1.130e-02	3.690e-04
4.900	4.550	1.127e-02	3.702e-04
4.900	4.575	1.124e-02	3.713e-04
4.900	4.600	1.121e-02	3.726e-04
4.900	4.625	1.118e-02	3.738e-04
4.900	4.650	1.115e-02	3.750e-04
4.900	4.675	1.113e-02	3.763e-04
4.900	4.700	1.110e-02	3.776e-04
4.900	4.725	1.107e-02	3.790e-04
4.900	4.750	1.104e-02	3.803e-04
4.900	4.775	1.102e-02	3.817e-04
4.900	4.800	1.099e-02	3.831e-04
4.900	4.825	1.096e-02	3.845e-04
4.900	4.850	1.094e-02	3.860e-04
4.900	4.875	1.091e-02	3.874e-04
4.900	4.900	1.089e-02	3.889e-04
4.925	0.000	3.275e-02	7.184e-03
4.925	0.025	3.346e-02	6.145e-03
4.925	0.050	3.379e-02	5.422e-03
4.925	0.075	3.389e-02	4.902e-03
4.925	0.100	3.383e-02	4.518e-03
4.925	0.125	3.366e-02	4.227e-03
4.925	0.150	3.342e-02	4.001e-03
4.925	0.175	3.313e-02	3.819e-03
4.925	0.200	3.281e-02	3.669e-03
4.925	0.225	3.246e-02	3.542e-03
4.925	0.250	3.210e-02	3.432e-03
4.925	0.275	3.173e-02	3.333e-03
4.925	0.300	3.135e-02	3.243e-03
4.925	0.325	3.097e-02	3.159e-03
4.925	0.350	3.059e-02	3.081e-03
4.925	0.375	3.021e-02	3.007e-03
4.925	0.400	2.984e-02	2.936e-03
4.925	0.425	2.947e-02	2.868e-03
4.925	0.450	2.910e-02	2.802e-03
4.925	0.475	2.875e-02	2.738e-03
4.925	0.500	2.839e-02	2.675e-03
4.925	0.525	2.805e-02	2.615e-03
4.925	0.550	2.771e-02	2.556e-03
4.925	0.575	2.738e-02	2.498e-03
4.925	0.600	2.706e-02	2.442e-03
4.925	0.625	2.674e-02	2.387e-03
4.925	0.650	2.643e-02	2.333e-03
4.925	0.675	2.613e-02	2.280e-03
4.925	0.700	2.583e-02	2.229e-03
4.925	0.725	2.554e-02	2.179e-03
4.925	0.750	2.526e-02	2.130e-03
4.925	0.775	2.499e-02	2.082e-03
4.925	0.800	2.472e-02	2.035e-03
4.925	0.825	2.445e-02	1.990e-03
4.925	0.850	2.420e-02	1.945e-03
4.925	0.875	2.395e-02	1.902e-03
4.925	0.900	2.370e-02	1.859e-03
4.925	0.925	2.346e-02	1.818e-03
4.925	0.950	2.323e-02	1.777e-03
4.925	0.975	2.300e-02	1.738e-03
4.925	1.000	2.277e-02	1.699e-03
4.925	1.025	2.255e-02	1.662e-03
4.925	1.050	2.234e-02	1.625e-03
4.925	1.075	2.213e-02	1.589e-03
4.925	1.100	2.193e-02	1.555e-03
4.925	1.125	2.173e-02	1.520e-03
4.925	1.150	2.153e-02	1.487e-03
4.925	1.175	2.134e-02	1.455e-03
4.925	1.200	2.115e-02	1.423e-03
4.925	1.225	2.097e-02	1.393e-03
4.925	1.250	2.079e-02	1.363e-03
4.925	1.275	2.061e-02	1.334e-03
4.925	1.300	2.044e-02	1.305e-03
4.925	1.325	2.027e-02	1.277e-03
4.925	1.350	2.010e-02	1.250e-03
4.925	1.375	1.994e-02	1.224e-03
4.925	1.400	1.978e-02	1.198e-03
4.925	1.425	1.963e-02	1.173e-03
4.925	1.450	1.947e-02	1.148e-03
4.925	1.475	1.932e-02	1.125e-03
4.925	1.500	1.918e-02	1.101e-03
4.925	1.525	1.903e-02	1.079e-03
4.925	1.550	1.889e-02	1.057e-03
4.925	1.575	1.875e-02	1.035e-03
4.925	1.600	1.862e-02	1.014e-03
4.925	1.625	1.848e-02	9.938e-04
4.925	1.650	1.835e-02	9.738e-04
4.925	1.675	1.822e-02	9.544e-04
4.925	1.700	1.810e-02	9.355e-04
4.925	1.725	1.797e-02	9.171e-04
4.925	1.750	1.785e-02	8.991e-04
4.925	1.775	1.773e-02	8.816e-04
4.925	1.800	1.762e-02	8.645e-04
4.925	1.825	1.750e-02	8.479e-04
4.925	1.850	1.739e-02	8.317e-04
4.925	1.875	1.728e-02	8.159e-04
4.925	1.900	1.717e-02	8.006e-04
4.925	1.925	1.706e-02	7.856e-04
4.925	1.950	1.696e-02	7.710e-04
4.925	1.975	1.685e-02	7.568e-04
4.925	2.000	1.675e-02	7.429e-04
4.925	2.025	1.665e-02	7.294e-04
4.925	2.050	1.655e-02	7.163e-04
4.925	2.075	1.645e-02	7.035e-04
4.925	2.100	1.636e-02	6.911e-04
4.925	2.125	1.627e-02	6.790e-04
4.925	2.150	1.617e-02	6.672e-04
4.925	2.175	1.608e-02	6.557e-04
4.925	2.200	1.599e-02	6.445e-04
4.925	2.225	1.590e-02	6.336e-04
4.925	2.250	1.582e-02	6.230e-04
4.925	2.275	1.573e-02	6.127e-04
4.925	2.300	1.565e-02	6.027e-04
4.925	2.325	1.557e-02	5.930e-04
4.925	2.350	1.549e-02	5.835e-04
4.925	2.375	1.541e-02	5.743e-04
4.925	2.400	1.533e-02	5.653e-04
4.925	2.425	1.525e-02	5.566e-04
4.925	2.450	1.517e-02	5.482e-04
4.925	2.475	1.510e-02	5.400e-04
4.925	2.500	1.502e-02	5.320e-04
4.925	2.525	1.495e-02	5.243e-04
4.925	2.550	1.488e-02	5.168e-04
4.925	2.575	1.481e-02	5.095e-04
4.925	2.600	1.474e-02	5.024e-04
4.925	2.625	1.467e-02	4.956e-04
4.925	2.650	1.460e-02	4.889e-04
4.925	2.675	1.453e-02	4.825e-04
4.925	2.700	1.446e-02	4.763e-04
4.925	2.725	1.440e-02	4.702e-04
4.925	2.750	1.433e-02	4.644e-04
4.925	2.775	1.427e-02	4.588e-04
4.925	2.800	1.421e-02	4.533e-04
4.925	2.825	1.415e-02	4.480e-04
4.925	2.850	1.408e-02	4.429e-04
4.925	2.875	1.402e-02	4.380e-04
4.925	2.900	1.396e-02	4.333e-04
4.925	2.925	1.391e-02	4.287e-04
4.925	2.950	1.385e-02	4.243e-04
4.925	2.975	1.379e-02	4.201e-04
4.925	3.000	1.373e-02	4.160e-04
4.925	3.025	1.368e-02	4.121e-04
4.925	3.050	1.362e-02	4.083e-04
4.925	3.075	1.357e-02	4.047e-04
4.925	3.100	1.352e-02	4.013e-04
4.925	3.125	1.346e-02	3.980e-04
4.925	3.150	1.341e-02	3.948e-04
4.925	3.175	1.336e-02	3.918e-04
4.925	3.200	1.331e-02	3.889e-04
4.925	3.225	1.326e-02	3.861e-04
4.925	3.250	1.321e-02	3.835e-04
4.925	3.275	1.316e-02	3.810e-04
4.925	3.300	1.311e-02	3.786e-04
4.925	3.325	1.306e-02	3.764e-04
4.925	3.350	1.301e-02	3.743e-04
4.925	3.375	1.297e-02	3.723e-04
4.925	3.400	1.292e-02	3.704e-04
4.925	3.425	1.287e-02	3.686e-04
4.925	3.450	1.283e-02	3.670e-04
4.925	3.475	1.278e-02	3.654e-04
4.925	3.500	1.274e-02	3.640e-04
4.925	3.525	1.270e-02	3.626e-04
4.925	3.550	1.265e-02	3.614e-04
4.925	3.575	1.261e-02	3.603e-04
4.925	3.600	1.257e-02	3.592e-04
4.925	3.625	1.253e-02	3.583e-04
4.925	3.650	1.248e-02	3.574e-04
4.925	3.675	1.244e-02	3.567e-04
4.925	3.700	1.240e-02	3.560e-04
4.925	3.725	1.236e-02	3.554e-04
4.925	3.750	1.232e-02	3.549e-04
4.925	3.775	1.228e-02	3.545e-04
4.925	3.800	1.224e-02	3.541e-04
4.925	3.825	1.221e-02	3.539e-04
4.925	3.850	1.217e-02	3.537e-04
4.925	3.875	1.213e-02	3.535e-04
4.925	3.900	1.209e-02	3.535e-04
4.925	3.925	1.206e-02	3.535e-04
4.925	3.950	1.202e-02	3.536e-04
4.925	3.975	1.198e-02	3.537e-04
4.925	4.000	1.195e-02	3.539e-04
4.925	4.025	1.191e-02	3.542e-04
4.925	4.050	1.188e-02	3.546e-04
4.925	4.075	1.184e-02	3.549e-04
4.925	4.100	1.181e-02	3.554e-04
4.925	4.125	1.177e-02	3.559e-04
4.925	4.150	1.174e-02	3.564e-04
4.925	4.175	1.171e-02	3.570e-04
4.925	4.200	1.167e-02	3.577e-04
4.925	4.225	1.164e-02	3.584e-04
4.925	4.250	1.161e-02	3.591e-04
4.925	4.275	1.158e-02	3.599e-04
4.925	4.300	1.154e-02	3.607e-04
4.925	4.325	1.151e-02	3.616e-04
4.925	4.350	1.148e-02	3.625e-04
4.925	4.375	1.145e-02	3.635e-04
4.925	4.400	1.142e-02	3.645e-04
4.925	4.425	1.139e-02	3.655e-04
4.925	4.450	1.136e-02	3.665e-04
4.925	4.475	1.133e-02	3.676e-04
4.925	4.500	1.130e-02	3.688e-04
4.925	4.525	1.127e-02	3.699e-04
4.925	4.550	1.124e-02	3.711e-04
4.925	4.575	1.121e-02	3.723e-04
4.925	4.600	1.118e-02	3.736e-04
4.925	4.625	1.116e-02	3.749e-04
4.925	4.650	1.113e-02	3.762e-04
4.925	4.675	1.110e-02	3.775e-04
4.925	4.700	1.107e-02	3.788e-04
4.925	4.725	1.104e-02	3.802e-04
4.925	4.750	1.102e-02	3.816e-04
4.925	4.775	1.099e-02	3.830e-04
4.925	4.800	1.096e-02	3.845e-04
4.925	4.825	1.094e-02	3.859e-04
4.925	4.850	1.091e-02	3.874e-04
4.925	4.875	1.089e-02	3.889e-04
4.925	4.900	1.086e-02	3.904e-04
4.925	4.925	1.083e-02	3.919e-04
4.950	0.000	3.260e-02	7.188e-03
4.950	0.025	3.332e-02	6.147e-03
4.950	0.050	3.366e-02	5.422e-03
4.950	0.075	3.376e-02	4.902e-03
4.950	0.100	3.371e-02	4.517e-03
4.950	0.125	3.354e-02	4.226e-03
4.950	0.150	3.331e-02	4.000e-03
4.950	0.175	3.302e-02	3.818e-03
4.950	0.200	3.270e-02	3.669e-03
4.950	0.225	3.236e-02	3.542e-03
4.950	0.250	3.200e-02	3.431e-03
4.950	0.275	3.163e-02	3.333e-03
4.950	0.300	3.125e-02	3.243e-03
4.950	0.325	3.088e-02	3.160e-03
4.950	0.350	3.050e-02	3.082e-03
4.950	0.375	3.012e-02	3.008e-03
4.950	0.400	2.975e-02	2.937e-03
4.950	0.425	2.938e-02	2.869e-03
4.950	0.450	2.902e-02	2.803e-03
4.950	0.475	2.866e-02	2.739e-03
4.950	0.500	2.831e-02	2.677e-03
4.950	0.525	2.797e-02	2.617e-03
4.950	0.550	2.764e-02	2.558e-03
4.950	0.575	2.731e-02	2.500e-03
4.950	0.600	2.698e-02	2.444e-03
4.950	0.625	2.667e-02	2.389e-03
4.950	0.650	2.636e-02	2.336e-03
4.950	0.675	2.606e-02	2.283e-03
4.950	0.700	2.577e-02	2.232e-03
4.950	0.725	2.548e-02	2.182e-03
4.950	0.750	2.520e-02	2.133e-03
4.950	0.775	2.492e-02	2.085e-03
4.950	0.800	2.465e-02	2.038e-03
4.950	0.825	2.439e-02	1.993e-03
4.950	0.850	2.413e-02	1.948e-03
4.950	0.875	2.388e-02	1.905e-03
4.950	0.900	2.364e-02	1.862e-03
4.950	0.925	2.340e-02	1.821e-03
4.950	0.950	2.317e-02	1.781e-03
4.950	0.975	2.294e-02	1.741e-03
4.950	1.000	2.272e-02	1.703e-03
4.950	1.025	2.250e-02	1.665e-03
4.950	1.050	2.228e-02	1.629e-03
4.950	1.075	2.207e-02	1.593e-03
4.950	1.100	2.187e-02	1.558e-03
4.950	1.125	2.167e-02	1.524e-03
4.950	1.150	2.148e-02	1.491e-03
4.950	1.175	2.128e-02	1.458e-03
4.950	1.200	2.110e-02	1.427e-03
4.950	1.225	2.091e-02	1.396e-03
4.950	1.250	2.073e-02	1.366e-03
4.950	1.275	2.056e-02	1.337e-03
4.950	1.300	2.039e-02	1.308e-03
4.950	1.325	2.022e-02	1.281e-03
4.950	1.350	2.005e-02	1.253e-03
4.950	1.375	1.989e-02	1.227e-03
4.950	1.400	1.973e-02	1.201e-03
4.950	1.425	1.958e-02	1.176e-03
4.950	1.450	1.942e-02	1.152e-03
4.950	1.475	1.928e-02	1.128e-03
4.950	1.500	1.913e-02	1.105e-03
4.950	1.525	1.899e-02	1.082e-03
4.950	1.550	1.884e-02	1.060e-03
4.950	1.575	1.871e-02	1.038e-03
4.950	1.600	1.857e-02	1.017e-03
4.950	1.625	1.844e-02	9.967e-04
4.950	1.650	1.831e-02	9.767e-04
4.950	1.675	1.818e-02	9.572e-04
4.950	1.700	1.805e-02	9.383e-04
4.950	1.725	1.793e-02	9.198e-04
4.950	1.750	1.781e-02	9.018e-04
4.950	1.775	1.769e-02	8.842e-04
4.950	1.800	1.757e-02	8.671e-04
4.950	1.825	1.746e-02	8.504e-04
4.950	1.850	1.735e-02	8.342e-04
4.950	1.875	1.724e-02	8.184e-04
4.950	1.900	1.713e-02	8.029e-04
4.950	1.925	1.702e-02	7.879e-04
4.950	1.950	1.691e-02	7.732e-04
4.950	1.975	1.681e-02	7.590e-04
4.950	2.000	1.671e-02	7.451e-04
4.950	2.025	1.661e-02	7.315e-04
4.950	2.050	1.651e-02	7.183e-04
4.950	2.075	1.641e-02	7.055e-04
4.950	2.100	1.632e-02	6.930e-04
4.950	2.125	1.623e-02	6.808e-04
4.950	2.150	1.613e-02	6.689e-04
4.950	2.175	1.604e-02	6.574e-04
4.950	2.200	1.595e-02	6.462e-04
4.950	2.225	1.587e-02	6.352e-04
4.950	2.250	1.578e-02	6.246e-04
4.950	2.275	1.570e-02	6.142e-04
4.950	2.300	1.561e-02	6.041e-04
4.950	2.325	1.553e-02	5.943e-04
4.950	2.350	1.545e-02	5.848e-04
4.950	2.375	1.537e-02	5.756e-04
4.950	2.400	1.529e-02	5.665e-04
4.950	2.425	1.521e-02	5.578e-04
4.950	2.450	1.514e-02	5.493e-04
4.950	2.475	1.506e-02	5.410e-04
4.950	2.500	1.499e-02	5.330e-04
4.950	2.525	1.491e-02	5.252e-04
4.950	2.550	1.484e-02	5.176e-04
4.950	2.575	1.477e-02	5.103e-04
4.950	2.600	1.470e-02	5.032e-04
4.950	2.625	1.463e-02	4.963e-04
4.950	2.650	1.456e-02	4.896e-04
4.950	2.675	1.450e-02	4.831e-04
4.950	2.700	1.443e-02	4.768e-04
4.950	2.725	1.436e-02	4.708e-04
4.950	2.750	1.430e-02	4.649e-04
4.950	2.775	1.424e-02	4.592e-04
4.950	2.800	1.417e-02	4.537e-04
4.950	2.825	1.411e-02	4.484e-04
4.950	2.850	1.405e-02	4.433e-04
4.950	2.875	1.399e-02	4.383e-04
4.950	2.900	1.393e-02	4.335e-04
4.950	2.925	1.387e-02	4.289e-04
4.950	2.950	1.381e-02	4.245e-04
4.950	2.975	1.376e-02	4.202e-04
4.950	3.000	1.370e-02	4.161e-04
4.950	3.025	1.365e-02	4.122e-04
4.950	3.050	1.359e-02	4.084e-04
4.950	3.075	1.354e-02	4.048e-04
4.950	3.100	1.348e-02	4.013e-04
4.950	3.125	1.343e-02	3.979e-04
4.950	3.150	1.338e-02	3.947e-04
4.950	3.175	1.333e-02	3.917e-04
4.950	3.200	1.328e-02	3.888e-04
4.950	3.225	1.323e-02	3.860e-04
4.950	3.250	1.318e-02	3.834e-04
4.950	3.275	1.313e-02	3.809e-04
4.950	3.300	1.308e-02	3.785e-04
4.950	3.325	1.303e-02	3.763e-04
4.950	3.350	1.298e-02	3.741e-04
4.950	3.375	1.294e-02	3.721e-04
4.950	3.400	1.289e-02	3.702e-04
4.950	3.425	1.284e-02	3.685e-04
4.950	3.450	1.280e-02	3.668e-04
4.950	3.475	1.275e-02	3.653e-04
4.950	3.500	1.271e-02	3.638e-04
4.950	3.525	1.267e-02	3.625e-04
4.950	3.550	1.262e-02	3.613e-04
4.950	3.575	1.258e-02	3.601e-04
4.950	3.600	1.254e-02	3.591e-04
4.950	3.625	1.250e-02	3.582e-04
4.950	3.650	1.245e-02	3.573e-04
4.950	3.675	1.241e-02	3.566e-04
4.950	3.700	1.237e-02	3.559e-04
4.950	3.725	1.233e-02	3.553e-04
4.950	3.750	1.229e-02	3.549e-04
4.950	3.775	1.225e-02	3.545e-04
4.950	3.800	1.221e-02	3.541e-04
4.950	3.825	1.218e-02	3.539e-04
4.950	3.850	1.214e-02	3.537e-04
4.950	3.875	1.210e-02	3.536e-04
4.950	3.900	1.206e-02	3.536e-04
4.950	3.925	1.203e-02	3.536e-04
4.950	3.950	1.199e-02	3.537e-04
4.950	3.975	1.195e-02	3.539e-04
4.950	4.000	1.192e-02	3.541e-04
4.950	4.025	1.188e-02	3.544e-04
4.950	4.050	1.185e-02	3.548e-04
4.950	4.075	1.181e-02	3.552e-04
4.950	4.100	1.178e-02	3.557e-04
4.950	4.125	1.175e-02	3.562e-04
4.950	4.150	1.171e-02	3.568e-04
4.950	4.175	1.168e-02	3.574e-04
4.950	4.200	1.165e-02	3.581e-04
4.950	4.225	1.161e-02	3.589e-04
4.950	4.250	1.158e-02	3.596e-04
4.950	4.275	1.155e-02	3.605e-04
4.950	4.300	1.152e-02	3.613e-04
4.950	4.325	1.149e-02	3.622e-04
4.950	4.350	1.145e-02	3.632e-04
4.950	4.375	1.142e-02	3.642e-04
4.950	4.400	1.139e-02	3.652e-04
4.950	4.425	1.136e-02	3.663e-04
4.950	4.450	1.133e-02	3.674e-04
4.950	4.475	1.130e-02	3.685e-04
4.950	4.500	1.127e-02	3.697e-04
4.950	4.525	1.124e-02	3.709e-04
4.950	4.550	1.121e-02	3.721e-04
4.950	4.575	1.119e-02	3.733e-04
4.950	4.600	1.116e-02	3.746e-04
4.950	4.625	1.113e-02	3.759e-04
4.950	4.650	1.110e-02	3.773e-04
4.950	4.675	1.107e-02	3.786e-04
4.950	4.700	1.105e-02	3.800e-04
4.950	4.725	1.102e-02	3.814e-04
4.950	4.750	1.099e-02	3.829e-04
4.950	4.775	1.097e-02	3.843e-04
4.950	4.800	1.094e-02	3.858e-04
4.950	4.825	1.091e-02	3.873e-04
4.950	4.850	1.089e-02	3.888e-04
4.950	4.875	1.086e-02	3.904e-04
4.950	4.900	1.083e-02	3.919e-04
4.950	4.925	1.081e-02	3.935e-04
4.950	4.950	1.078e-02	3.951e-04
4.975	0.000	3.246e-02	7.191e-03
4.975	0.025	3.318e-02	6.149e-03
4.975	0.050	3.353e-02	5.423e-03
4.975	0.075	3.363e-02	4.902e-03
4.975	0.100	3.358e-02	4.517e-03
4.975	0.125	3.343e-02	4.226e-03
4.975	0.150	3.320e-02	3.999e-03
4.975	0.175	3.291e-02	3.817e-03
4.975	0.200	3.260e-02	3.668e-03
4.975	0.225	3.226e-02	3.541e-03
4.975	0.250	3.190e-02	3.431e-03
4.975	0.275	3.153e-02	3.332e-03
4.975	0.300	3.116e-02	3.243e-03
4.975	0.325	3.078e-02	3.160e-03
4.975	0.350	3.041e-02	3.082e-03
4.975	0.375	3.003e-02	3.008e-03
4.975	0.400	2.966e-02	2.938e-03
4.975	0.425	2.930e-02	2.870e-03
4.975	0.450	2.894e-02	2.804e-03
4.975	0.475	2.858e-02	2.741e-03
4.975	0.500	2.824e-02	2.679e-03
4.975	0.525	2.789e-02	2.619e-03
4.975	0.550	2.756e-02	2.560e-03
4.975	0.575	2.723e-02	2.502e-03
4.975	0.600	2.691e-02	2.446e-03
4.975	0.625	2.660e-02	2.392e-03
4.975	0.650	2.629e-02	2.338e-03
4.975	0.675	2.599e-02	2.286e-03
4.975	0.700	2.570e-02	2.235e-03
4.975	0.725	2.541e-02	2.185e-03
4.975	0.750	2.513e-02	2.136e-03
4.975	0.775	2.486e-02	2.088e-03
4.975	0.800	2.459e-02	2.041e-03
4.975	0.825	2.433e-02	1.996e-03
4.975	0.850	2.407e-02	1.951e-03
4.975	0.875	2.382e-02	1.908e-03
4.975	0.900	2.358e-02	1.866e-03
4.975	0.925	2.334e-02	1.824e-03
4.975	0.950	2.311e-02	1.784e-03
4.975	0.975	2.288e-02	1.745e-03
4.975	1.000	2.266e-02	1.706e-03
4.975	1.025	2.244e-02	1.669e-03
4.975	1.050	2.223e-02	1.632e-03
4.975	1.075	2.202e-02	1.596e-03
4.975	1.100	2.182e-02	1.561e-03
4.975	1.125	2.162e-02	1.527e-03
4.975	1.150	2.142e-02	1.494e-03
4.975	1.175	2.123e-02	1.462e-03
4.975	1.200	2.104e-02	1.430e-03
4.975	1.225	2.086e-02	1.399e-03
4.975	1.250	2.068e-02	1.369e-03
4.975	1.275	2.051e-02	1.340e-03
4.975	1.300	2.034e-02	1.312e-03
4.975	1.325	2.017e-02	1.284e-03
4.975	1.350	2.000e-02	1.257e-03
4.975	1.375	1.984e-02	1.230e-03
4.975	1.400	1.968e-02	1.204e-03
4.975	1.425	1.953e-02	1.179e-03
4.975	1.450	1.938e-02	1.155e-03
4.975	1.475	1.923e-02	1.131e-03
4.975	1.500	1.908e-02	1.108e-03
4.975	1.525	1.894e-02	1.085e-03
4.975	1.550	1.880e-02	1.063e-03
4.975	1.575	1.866e-02	1.041e-03
4.975	1.600	1.853e-02	1.020e-03
4.975	1.625	1.839e-02	9.996e-04
4.975	1.650	1.826e-02	9.796e-04
4.975	1.675	1.814e-02	9.601e-04
4.975	1.700	1.801e-02	9.410e-04
4.975	1.725	1.789e-02	9.225e-04
4.975	1.750	1.777e-02	9.045e-04
4.975	1.775	1.765e-02	8.868e-04
4.975	1.800	1.753e-02	8.697e-04
4.975	1.825	1.742e-02	8.530e-04
4.975	1.850	1.730e-02	8.367e-04
4.975	1.875	1.719e-02	8.208e-04
4.975	1.900	1.709e-02	8.053e-04
4.975	1.925	1.698e-02	7.902e-04
4.975	1.950	1.687e-02	7.755e-04
4.975	1.975	1.677e-02	7.612e-04
4.975	2.000	1.667e-02	7.472e-04
4.975	2.025	1.657e-02	7.336e-04
4.975	2.050	1.647e-02	7.204e-04
4.975	2.075	1.638e-02	7.075e-04
4.975	2.100	1.628e-02	6.949e-04
4.975	2.125	1.619e-02	6.827e-04
4.975	2.150	1.610e-02	6.707e-04
4.975	2.175	1.600e-02	6.591e-04
4.975	2.200	1.592e-02	6.478e-04
4.975	2.225	1.583e-02	6.368e-04
4.975	2.250	1.574e-02	6.261e-04
4.975	2.275	1.566e-02	6.157e-04
4.975	2.300	1.557e-02	6.056e-04
4.975	2.325	1.549e-02	5.957e-04
4.975	2.350	1.541e-02	5.862e-04
4.975	2.375	1.533e-02	5.768e-04
4.975	2.400	1.525e-02	5.678e-04
4.975	2.425	1.518e-02	5.590e-04
4.975	2.450	1.510e-02	5.504e-04
4.975	2.475	1.502e-02	5.421e-04
4.975	2.500	1.495e-02	5.340e-04
4.975	2.525	1.488e-02	5.262e-04
4.975	2.550	1.480e-02	5.185e-04
4.975	2.575	1.473e-02	5.112e-04
4.975	2.600	1.466e-02	5.040e-04
4.975	2.625	1.460e-02	4.970e-04
4.975	2.650	1.453e-02	4.903e-04
4.975	2.675	1.446e-02	4.838e-04
4.975	2.700	1.439e-02	4.774e-04
4.975	2.725	1.433e-02	4.713e-04
4.975	2.750	1.427e-02	4.654e-04
4.975	2.775	1.420e-02	4.597e-04
4.975	2.800	1.414e-02	4.541e-04
4.975	2.825	1.408e-02	4.488e-04
4.975	2.850	1.402e-02	4.436e-04
4.975	2.875	1.396e-02	4.386e-04
4.975	2.900	1.390e-02	4.338e-04
4.975	2.925	1.384e-02	4.292e-04
4.975	2.950	1.378e-02	4.247e-04
4.975	2.975	1.372e-02	4.204e-04
4.975	3.000	1.367e-02	4.162e-04
4.975	3.025	1.361e-02	4.123e-04
4.975	3.050	1.356e-02	4.085e-04
4.975	3.075	1.350e-02	4.048e-04
4.975	3.100	1.345e-02	4.013e-04
4.975	3.125	1.340e-02	3.979e-04
4.975	3.150	1.335e-02	3.947e-04
4.975	3.175	1.329e-02	3.917e-04
4.975	3.200	1.324e-02	3.887e-04
4.975	3.225	1.319e-02	3.859e-04
4.975	3.250	1.314e-02	3.833e-04
4.975	3.275	1.309e-02	3.808e-04
4.975	3.300	1.305e-02	3.784e-04
4.975	3.325	1.300e-02	3.761e-04
4.975	3.350	1.295e-02	3.740e-04
4.975	3.375	1.290e-02	3.720e-04
4.975	3.400	1.286e-02	3.701e-04
4.975	3.425	1.281e-02	3.683e-04
4.975	3.450	1.277e-02	3.667e-04
4.975	3.475	1.272e-02	3.651e-04
4.975	3.500	1.268e-02	3.637e-04
4.975	3.525	1.264e-02	3.624e-04
4.975	3.550	1.259e-02	3.611e-04
4.975	3.575	1.255e-02	3.600e-04
4.975	3.600	1.251e-02	3.590e-04
4.975	3.625	1.247e-02	3.581e-04
4.975	3.650	1.242e-02	3.572e-04
4.975	3.675	1.238e-02	3.565e-04
4.975	3.700	1.234e-02	3.559e-04
4.975	3.725	1.230e-02	3.553e-04
4.975	3.750	1.226e-02	3.548e-04
4.975	3.775	1.222e-02	3.544e-04
4.975	3.800	1.219e-02	3.541e-04
4.975	3.825	1.215e-02	3.539e-04
4.975	3.850	1.211e-02	3.538e-04
4.975	3.875	1.207e-02	3.537e-04
4.975	3.900	1.204e-02	3.537e-04
4.975	3.925	1.200e-02	3.537e-04
4.975	3.950	1.196e-02	3.539e-04
4.975	3.975	1.193e-02	3.541e-04
4.975	4.000	1.189e-02	3.544e-04
4.975	4.025	1.186e-02	3.547e-04
4.975	4.050	1.182e-02	3.551e-04
4.975	4.075	1.179e-02	3.555e-04
4.975	4.100	1.175e-02	3.560e-04
4.975	4.125	1.172e-02	3.566e-04
4.975	4.150	1.168e-02	3.572e-04
4.975	4.175	1.165e-02	3.579e-04
4.975	4.200	1.162e-02	3.586e-04
4.975	4.225	1.159e-02	3.594e-04
4.975	4.250	1.155e-02	3.602e-04
4.975	4.275	1.152e-02	3.610e-04
4.975	4.300	1.149e-02	3.619e-04
4.975	4.325	1.146e-02	3.629e-04
4.975	4.350	1.143e-02	3.639e-04
4.975	4.375	1.140e-02	3.649e-04
4.975	4.400	1.137e-02	3.659e-04
4.975	4.425	1.134e-02	3.670e-04
4.975	4.450	1.131e-02	3.682e-04
4.975	4.475	1.128e-02	3.694e-04
4.975	4.500	1.125e-02	3.706e-04
4.975	4.525	1.122e-02	3.718e-04
4.975	4.550	1.119e-02	3.731e-04
4.975	4.575	1.116e-02	3.744e-04
4.975	4.600	1.113e-02	3.757e-04
4.975	4.625	1.110e-02	3.770e-04
4.975	4.650	1.108e-02	3.784e-04
4.975	4.675	1.105e-02	3.798e-04
4.975	4.700	1.102e-02	3.812e-04
4.975	4.725	1.099e-02	3.827e-04
4.975	4.750	1.097e-02	3.842e-04
4.975	4.775	1.094e-02	3.857e-04
4.975	4.800	1.091e-02	3.872e-04
4.975	4.825	1.089e-02	3.887e-04
4.975	4.850	1.086e-02	3.903e-04
4.975	4.875	1.083e-02	3.918e-04
4.975	4.900	1.081e-02	3.934e-04
4.975	4.925	1.078e-02	3.950e-04
4.975	4.950	1.076e-02	3.967e-04
4.975	4.975	1.073e-02	3.983e-04

